Proton hot spots and exclusive vector meson production

We explore consequences of the existence of gluonic hot spots inside the proton for coherent and incoherent exclusive vector meson production cross sections in deep inelastic scattering. By working in the dilute limit of the Color Glass Condensate framework to compute the cross sections for Gaussian hot spots of fluctuating color charges and employing a non-relativistic vector meson wave function, we are able to perform large parts of the calculation analytically. We find that the coherent cross section is sensitive to both the size of the target and the structure of the probe. The incoherent cross section is dominated by color fluctuations at small transverse momentum transfer ($t$), by proton and hot spot sizes as well as the structure of the probe at medium $t$ and again by color fluctuations at large $t$. While the $t$-dependence of the cross section is well reproduced in our model, the relative normalization between the coherent and the incoherent cross sections points to the need for additional fluctuations in the proton.

==> anc/Bottom/DefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0995794 2.92228e-05 -2.92035e-05 0.0016559 0.000907718 0.0983919 2.88743e-05 -2.88553e-05 0.00186755 0.0009803
0.04 0.0989126 0.000116262 -0.000115955 0.00164402 0.000899364 0.0977208 0.000114861 -0.000114558 0.00185786 0.000972792
0.06 0.0978126 0.000259251 -0.000257715 0.0016266 0.000887252 0.0966166 0.000256081 -0.000254563 0.00183849 0.000959664
0.08 0.0962986 0.000455158 -0.000450374 0.00160295 0.000869058 0.0950999 0.000449493 -0.000444768 0.00181583 0.000942821
0.1 0.0943274 0.0006994 -0.000687944 0.00157551 0.000848421 0.0931983 0.000691028 -0.000679709 0.00178626 0.000919959
0.12 0.0920715 0.000987839 -0.000964615 0.0015442 0.000822801 0.0909451 0.000975755 -0.000952814 0.00174706 0.000896046
0.14 0.0894946 0.00131447 -0.00127257 0.00150451 0.000795265 0.088378 0.00129807 -0.00125669 0.00170862 0.000867195
0.16 0.0866471 0.00167333 -0.00160396 0.00145746 0.00076487 0.0855376 0.00165191 -0.00158343 0.00166587 0.000837095
0.18 0.0835246 0.00205699 -0.0019496 0.00141112 0.000733257 0.082466 0.00203091 -0.00192489 0.00161655 0.000803561
0.2 0.0802265 0.00245996 -0.00230229 0.00136026 0.000701359 0.079206 0.00242867 -0.002273 0.00156572 0.000771169
0.22 0.0768149 0.00287686 -0.00265511 0.00131696 0.000667433 0.0757991 0.00283882 -0.00262 0.00151672 0.000737187
0.24 0.0732677 0.00329947 -0.00299882 0.0012636 0.000633812 0.0722856 0.00325524 -0.00295862 0.00146497 0.000703129
0.26 0.0696318 0.00372177 -0.00332666 0.00121114 0.000601064 0.0687031 0.00367214 -0.00328229 0.00140833 0.000669666
0.28 0.0659991 0.0041414 -0.00363549 0.00115656 0.000569289 0.0650865 0.00408414 -0.00358522 0.00135338 0.000636453
0.3 0.0623458 0.00455046 -0.0039177 0.0011093 0.000537863 0.0614675 0.00448636 -0.00386251 0.00130378 0.000604269
0.32 0.0587182 0.00494551 -0.00417008 0.00105618 0.000507979 0.0578743 0.00487443 -0.00411015 0.00124692 0.000573351
0.34 0.0551217 0.0053208 -0.00438795 0.00100575 0.000479236 0.0543318 0.00524455 -0.00432507 0.001192 0.000545735
0.36 0.0516183 0.00567666 -0.00457216 0.000958845 0.000452294 0.0508615 0.00559344 -0.00450513 0.00114396 0.000517246
0.38 0.048202 0.00600816 -0.00471952 0.000915385 0.000427168 0.0474816 0.00591837 -0.00464899 0.00109706 0.000490854
0.4 0.0449255 0.00631815 -0.00483344 0.000864433 0.000403437 0.0442074 0.00621715 -0.00475618 0.001045 0.000467124
0.42 0.0417182 0.00659353 -0.00490537 0.000824633 0.000381872 0.041051 0.00648808 -0.00482692 0.000998692 0.000444524
0.44 0.038661 0.00684298 -0.00494375 0.00078197 0.000360511 0.0380223 0.00672992 -0.00486207 0.000957613 0.000422824
0.46 0.0357137 0.00705753 -0.00494412 0.000744719 0.000342809 0.0351284 0.00694187 -0.00486309 0.000915665 0.000403095
0.48 0.0329222 0.00724402 -0.00491361 0.000705222 0.000324843 0.0323746 0.00712354 -0.00483189 0.000872084 0.000385022
0.5 0.0303021 0.00740637 -0.00485698 0.000669387 0.00030861 0.0297641 0.00727488 -0.00477075 0.000834506 0.000368386
0.52 0.0277964 0.00753109 -0.00476769 0.000634941 0.000293805 0.0272985 0.00739618 -0.00468228 0.00079739 0.000353629
0.54 0.025449 0.00762931 -0.00465551 0.000601781 0.000280864 0.0249777 0.00748802 -0.00456929 0.00076327 0.000338638
0.56 0.0232485 0.00769956 -0.00452185 0.000571253 0.00026771 0.0228006 0.00755121 -0.00443473 0.000731092 0.000326009
0.58 0.0211769 0.00773737 -0.00436659 0.000542283 0.000256444 0.0207648 0.00758679 -0.00428161 0.000699016 0.000314089
0.6 0.0192495 0.0077499 -0.00419631 0.000513669 0.000245786 0.0188672 0.00759597 -0.00411296 0.000670206 0.000302719
0.62 0.0174636 0.00773966 -0.0040145 0.000486385 0.000236693 0.0171037 0.00758012 -0.00393175 0.000639551 0.000292321
0.64 0.0158041 0.00770374 -0.00382173 0.000464265 0.000227772 0.0154696 0.00754071 -0.00374085 0.000613799 0.000282921
0.66 0.0142703 0.00764559 -0.00362176 0.000439642 0.000219944 0.0139599 0.00747933 -0.003543 0.000589234 0.000274475
0.68 0.0128578 0.0075675 -0.00341749 0.000417897 0.000212393 0.0125691 0.0073976 -0.00334076 0.000564519 0.000266128
0.7 0.0115571 0.00746894 -0.00321032 0.000397331 0.000205011 0.0112913 0.0072972 -0.0031365 0.000543629 0.000258775
0.72 0.0103697 0.00735653 -0.00300453 0.000379492 0.000199072 0.0101207 0.00717982 -0.00293236 0.000519669 0.0002525
0.74 0.00928035 0.00722576 -0.00279946 0.000359385 0.000193374 0.00905099 0.00704718 -0.00273027 0.000500265 0.00024582
0.76 0.00828572 0.00707992 -0.0025976 0.000342885 0.000188028 0.00807624 0.00690093 -0.00253193 0.000479828 0.000240233
0.78 0.00738446 0.00692476 -0.00240193 0.000330212 0.000182911 0.00719034 0.00674272 -0.00233879 0.000463326 0.000235007
0.8 0.00656609 0.00675819 -0.00221232 0.000312462 0.000178367 0.00638729 0.00657416 -0.00215208 0.000448895 0.000229524
0.82 0.00582191 0.00657834 -0.0020288 0.000300104 0.000173949 0.00566124 0.00639679 -0.00197281 0.000430821 0.000224869
0.84 0.00515445 0.00639566 -0.00185502 0.000285968 0.000169668 0.0050065 0.00621208 -0.00180177 0.000415856 0.000220294
0.86 0.0045534 0.00620658 -0.00168999 0.000273591 0.000165668 0.00441757 0.00602144 -0.00163958 0.00040305 0.000215885
0.88 0.00401352 0.00601242 -0.00153416 0.000261256 0.000162492 0.00388921 0.0058262 -0.00148664 0.000389124 0.000212213
0.9 0.00352861 0.00581247 -0.00138734 0.000250867 0.000158783 0.00341637 0.00562759 -0.00134321 0.000377307 0.000208491
0.92 0.00309519 0.00560964 -0.00125016 0.000240123 0.000155263 0.00299429 0.00542676 -0.00120941 0.000363012 0.00020446
0.94 0.00271132 0.00541006 -0.00112368 0.000231271 0.000152654 0.00261847 0.0052248 -0.0010852 0.000353829 0.000201011
0.96 0.00236697 0.00520358 -0.00100541 0.000220763 0.000149605 0.00228469 0.00502268 -0.000970456 0.000341939 0.000197945
0.98 0.00206421 0.00500366 -0.000897666 0.00021311 0.000146727 0.00198897 0.00482129 -0.000864949 0.000334691 0.0001948
1 0.00179396 0.00479885 -0.000797869 0.000204479 0.000144496 0.00172764 0.00462143 -0.00076837 0.000323319 0.000191867
1.02 0.0015569 0.00460005 -0.000707452 0.000198287 0.000141533 0.00149726 0.00442384 -0.000680351 0.000313848 0.000188603
1.04 0.00134781 0.00440272 -0.00062512 0.000190589 0.000139074 0.00129467 0.00422914 -0.000600474 0.000305148 0.000186323
1.06 0.00116493 0.00421129 -0.000550969 0.000183488 0.000136783 0.00111697 0.00403792 -0.000528286 0.000298374 0.000183411
1.08 0.001004 0.00402091 -0.000483797 0.000178151 0.000134379 0.000961482 0.00385064 -0.00046331 0.000290573 0.000180503
1.1 0.000863805 0.00383671 -0.000423717 0.000171968 0.000132357 0.000825764 0.00366774 -0.000405058 0.000284923 0.000177932
1.12 0.000740757 0.00365311 -0.000369579 0.000166446 0.000130127 0.000707595 0.00348957 -0.000353034 0.000277172 0.000175709
1.14 0.000634592 0.00347887 -0.000321774 0.000160633 0.000127971 0.000604959 0.00331642 -0.000306749 0.000269852 0.000172929
1.16 0.000541907 0.00330638 -0.000279045 0.000156784 0.000125702 0.000516035 0.00314853 -0.000265723 0.00026509 0.000170944
1.18 0.000462082 0.00314179 -0.000241459 0.000151424 0.000123604 0.00043918 0.00298608 -0.000229492 0.000258861 0.00016871
1.2 0.000392839 0.00298033 -0.000208165 0.000146645 0.00012174 0.000372918 0.0028292 -0.000197609 0.000252773 0.000166323
1.22 0.000333496 0.00282688 -0.000179084 0.000143178 0.000119792 0.000315931 0.00267799 -0.000169652 0.000246937 0.000164354
1.24 0.000282417 0.00267832 -0.000153584 0.000138978 0.000117765 0.00026704 0.0025325 -0.000145222 0.000244003 0.000161982
1.26 0.00023851 0.00253419 -0.000131275 0.000135893 0.000116026 0.000225198 0.00239275 -0.000123948 0.000239639 0.000159842
1.28 0.000201035 0.00239651 -0.000111919 0.000132539 0.000114262 0.000189477 0.00225873 -0.000105485 0.000233738 0.000157544
1.3 0.000169104 0.00226497 -9.51684e-05 0.000128917 0.000112207 0.000159056 0.00213039 -8.95135e-05 0.00023103 0.000155639
1.32 0.000141956 0.00213947 -8.07164e-05 0.000125987 0.000110517 0.000133211 0.00200767 -7.5744e-05 0.000226205 0.000153819
1.34 0.000118892 0.00201927 -6.82649e-05 0.00012334 0.000108805 0.000111309 0.00189048 -6.3911e-05 0.000221845 0.000151725
1.36 9.92784e-05 0.00190302 -5.75326e-05 0.000119959 0.000107306 9.27939e-05 0.00177872 -5.37748e-05 0.000219335 0.000149747
1.38 8.27407e-05 0.00179276 -4.83708e-05 0.00011793 0.00010552 7.71796e-05 0.00167227 -4.51197e-05 0.000214491 0.000148211
1.4 6.88068e-05 0.00168782 -4.05599e-05 0.000115665 0.000103708 6.40441e-05 0.00157099 -3.77524e-05 0.000212716 0.000146006
1.42 5.71385e-05 0.00158927 -3.3947e-05 0.000113133 0.000102306 5.30211e-05 0.00147475 -3.15008e-05 0.000208953 0.000144285
1.44 4.72957e-05 0.00149403 -2.83085e-05 0.000111107 0.000100736 4.37934e-05 0.00138339 -2.62122e-05 0.000205665 0.000142287
1.46 3.90808e-05 0.00140432 -2.35561e-05 0.000108647 9.90717e-05 3.60877e-05 0.00129676 -2.1752e-05 0.000204169 0.000140531
1.48 3.21996e-05 0.00131832 -1.95373e-05 0.000107144 9.75545e-05 2.96686e-05 0.00121469 -1.80016e-05 0.000198727 0.000139022
1.5 2.64837e-05 0.00123745 -1.61698e-05 0.000105046 9.59448e-05 2.43345e-05 0.00113703 -1.48576e-05 0.000196862 0.00013738
1.52 2.17312e-05 0.00116072 -1.33466e-05 0.000103251 9.46855e-05 1.99128e-05 0.00106359 -1.22297e-05 0.000195435 0.000135609
1.54 1.77809e-05 0.00108746 -1.09812e-05 0.000101456 9.3203e-05 1.62564e-05 0.000994222 -1.00397e-05 0.000191985 0.000133954
1.56 1.4526e-05 0.00101893 -9.01803e-06 9.99745e-05 9.15861e-05 1.32404e-05 0.00092875 -8.21989e-06 0.000190125 0.000132422
1.58 1.18417e-05 0.000954286 -7.38776e-06 9.84325e-05 9.01649e-05 1.07587e-05 0.00086701 -6.7121e-06 0.000188037 0.000130822
1.6 9.63274e-06 0.00089334 -6.03751e-06 9.65941e-05 8.87161e-05 8.72155e-06 0.000808837 -5.46641e-06 0.000184647 0.000129221
1.62 7.80458e-06 0.00083436 -4.91297e-06 9.50509e-05 8.74578e-05 7.05355e-06 0.00075407 -4.4402e-06 0.000182656 0.000127484
1.64 6.32285e-06 0.000780536 -3.99649e-06 9.39367e-05 8.62211e-05 5.69112e-06 0.000702552 -3.59719e-06 0.000181162 0.000126219
1.66 5.107e-06 0.000729229 -3.24036e-06 9.22022e-05 8.48139e-05 4.58103e-06 0.000654126 -2.90663e-06 0.000179548 0.000124363
1.68 4.11233e-06 0.000680375 -2.61862e-06 9.08657e-05 8.34609e-05 3.67876e-06 0.000608643 -2.34254e-06 0.000177228 0.000123229
1.7 3.30772e-06 0.000635182 -2.11335e-06 8.97368e-05 8.21045e-05 2.94722e-06 0.000565955 -1.88302e-06 0.00017594 0.000121656
1.72 2.65196e-06 0.000592099 -1.69971e-06 8.91755e-05 8.10063e-05 2.35555e-06 0.000525922 -1.50974e-06 0.000173186 0.000120126
1.74 2.1221e-06 0.000551827 -1.36412e-06 8.74084e-05 7.97458e-05 1.8782e-06 0.000488404 -1.20733e-06 0.000171679 0.000118954
1.76 1.69453e-06 0.000514097 -1.09226e-06 8.61599e-05 7.84345e-05 1.49403e-06 0.00045327 -9.63025e-07 0.000171741 0.000117419
1.78 1.34919e-06 0.000478391 -8.71892e-07 8.54265e-05 7.73172e-05 1.18561e-06 0.000420392 -7.66186e-07 0.000168334 0.000115813
1.8 1.07312e-06 0.000445482 -6.9515e-07 8.42069e-05 7.61759e-05 9.38621e-07 0.000389647 -6.08023e-07 0.000167428 0.000114599
1.82 8.50344e-07 0.000414001 -5.52068e-07 8.3481e-05 7.49453e-05 7.41311e-07 0.000360917 -4.8128e-07 0.000165783 0.000113193
1.84 6.72933e-07 0.000384912 -4.37795e-07 8.2442e-05 7.38418e-05 5.84079e-07 0.000334088 -3.79989e-07 0.000164065 0.000111856
1.86 5.30809e-07 0.00035733 -3.46e-07 8.11831e-05 7.26402e-05 4.59094e-07 0.000309053 -2.99254e-07 0.000162904 0.000110679
1.88 4.18126e-07 0.000331848 -2.73039e-07 8.04596e-05 7.14514e-05 3.5999e-07 0.000285708 -2.35076e-07 0.000161691 0.000109567
1.9 3.2853e-07 0.00030794 -2.1489e-07 7.95791e-05 7.04414e-05 2.81602e-07 0.000263953 -1.84195e-07 0.000159741 0.000108135
1.92 2.57777e-07 0.000285862 -1.68873e-07 7.86907e-05 6.93819e-05 2.19753e-07 0.000243695 -1.43963e-07 0.000158405 0.000107002
1.94 2.01564e-07 0.000264914 -1.32236e-07 7.73858e-05 6.83418e-05 1.71075e-07 0.000224843 -1.12234e-07 0.000157307 0.000105731
1.96 1.57123e-07 0.000245175 -1.03218e-07 7.6837e-05 6.72387e-05 1.32859e-07 0.000207313 -8.72784e-08 0.000156196 0.000104363
1.98 1.22385e-07 0.000227125 -8.04963e-08 7.605e-05 6.63434e-05 1.02931e-07 0.000191022 -6.77009e-08 0.000154638 0.000103179
2 9.50833e-08 0.000210237 -6.26106e-08 7.57977e-05 6.5209e-05 7.95512e-08 0.000175894 -5.2383e-08 0.000153168 0.000102153
2.02 7.36994e-08 0.00019449 -4.85808e-08 7.4663e-05 6.42375e-05 6.1333e-08 0.000161855 -4.04291e-08 0.000152396 0.000100983
2.04 5.69819e-08 0.000179789 -3.75975e-08 7.35442e-05 6.33229e-05 4.71722e-08 0.000148837 -3.11249e-08 0.000151297 9.97866e-05
2.06 4.39729e-08 0.000166174 -2.904e-08 7.2984e-05 6.23276e-05 3.61926e-08 0.000136773 -2.39018e-08 0.000149464 9.88485e-05
2.08 3.38346e-08 0.000153411 -2.2363e-08 7.20715e-05 6.1419e-05 2.7701e-08 0.0001256 -1.8309e-08 0.0001484 9.78217e-05
2.1 2.59807e-08 0.000141589 -1.7185e-08 7.18873e-05 6.03995e-05 2.11499e-08 0.000115262 -1.39897e-08 0.000147595 9.6826e-05
2.12 1.9907e-08 0.000130625 -1.31767e-08 7.07758e-05 5.95073e-05 1.61086e-08 0.000105701 -1.06626e-08 0.000146054 9.56081e-05
2.14 1.52086e-08 0.00012037 -1.00733e-08 7.00825e-05 5.86107e-05 1.22389e-08 9.68665e-05 -8.10635e-09 0.000145343 9.45309e-05
2.16 1.15933e-08 0.000110868 -7.68321e-09 6.92929e-05 5.78733e-05 9.27603e-09 8.87081e-05 -6.14751e-09 0.00014423 9.34815e-05
2.18 8.81652e-09 0.000102055 -5.84614e-09 6.85815e-05 5.69853e-05 7.01312e-09 8.11797e-05 -4.65032e-09 0.000142848 9.25883e-05
2.2 6.69976e-09 9.40362e-05 -4.44474e-09 6.79985e-05 5.59942e-05 5.28918e-09 7.42377e-05 -3.50894e-09 0.000142319 9.14141e-05
2.22 5.07435e-09 8.65128e-05 -3.36794e-09 6.74354e-05 5.51841e-05 3.97917e-09 6.7841e-05 -2.64105e-09 0.000140721 9.0698e-05
2.24 3.83211e-09 7.94997e-05 -2.5445e-09 6.66381e-05 5.44293e-05 2.98622e-09 6.1951e-05 -1.98283e-09 0.000139684 8.95385e-05
2.26 2.88844e-09 7.30435e-05 -1.91864e-09 6.56895e-05 5.35582e-05 2.23549e-09 5.65315e-05 -1.48491e-09 0.00013824 8.8694e-05
2.28 2.17258e-09 6.70887e-05 -1.44363e-09 6.52923e-05 5.27951e-05 1.66933e-09 5.15486e-05 -1.10923e-09 0.000138067 8.77323e-05
2.3 1.63034e-09 6.15846e-05 -1.08366e-09 6.46966e-05 5.18964e-05 1.24346e-09 4.69705e-05 -8.2651e-10 0.000136558 8.68522e-05
2.32 1.22085e-09 5.65119e-05 -8.11714e-10 6.38428e-05 5.12731e-05 9.2392e-10 4.27674e-05 -6.14294e-10 0.00013614 8.59268e-05
2.34 9.11632e-10 5.18019e-05 -6.06283e-10 6.32715e-05 5.0377e-05 6.84779e-10 3.89114e-05 -4.55414e-10 0.000134457 8.50524e-05
2.36 6.79274e-10 4.74662e-05 -4.5186e-10 6.27822e-05 4.97353e-05 5.06264e-10 3.53766e-05 -3.36772e-10 0.000134035 8.42294e-05
2.38 5.05096e-10 4.34801e-05 -3.36068e-10 6.20364e-05 4.89963e-05 3.73345e-10 3.21386e-05 -2.48407e-10 0.000133208 8.32602e-05
2.4 3.74557e-10 3.97901e-05 -2.49263e-10 6.13785e-05 4.82511e-05 2.74631e-10 2.91747e-05 -1.82763e-10 0.000132145 8.24628e-05
2.42 2.77256e-10 3.64119e-05 -1.84543e-10 6.06373e-05 4.74871e-05 2.01507e-10 2.64639e-05 -1.34124e-10 0.000131736 8.16262e-05
2.44 2.04567e-10 3.32711e-05 -1.36182e-10 5.96282e-05 4.69123e-05 1.47479e-10 2.39863e-05 -9.81788e-11 0.000129867 8.08008e-05
2.46 1.50796e-10 3.04267e-05 -1.00401e-10 5.95139e-05 4.62059e-05 1.07663e-10 2.17237e-05 -7.16833e-11 0.00012892 7.99679e-05
2.48 1.10863e-10 2.78005e-05 -7.38237e-11 5.89776e-05 4.54864e-05 7.83968e-11 1.96591e-05 -5.22043e-11 0.000128603 7.93081e-05
2.5 8.12773e-11 2.53744e-05 -5.41289e-11 5.84404e-05 4.47725e-05 5.69402e-11 1.77765e-05 -3.79209e-11 0.000127768 7.8328e-05
2.52 5.95012e-11 2.31676e-05 -3.96308e-11 5.77693e-05 4.41417e-05 4.12503e-11 1.60613e-05 -2.74747e-11 0.000126863 7.75033e-05
2.54 4.34173e-11 2.11207e-05 -2.89209e-11 5.72089e-05 4.34837e-05 2.9807e-11 1.44999e-05 -1.98549e-11 0.000126112 7.68916e-05
2.56 3.15928e-11 1.92349e-05 -2.10463e-11 5.66258e-05 4.28638e-05 2.14828e-11 1.30795e-05 -1.43113e-11 0.000125206 7.61563e-05
2.58 2.29509e-11 1.75195e-05 -1.52905e-11 5.57795e-05 4.22643e-05 1.54433e-11 1.17886e-05 -1.02887e-11 0.000123721 7.53228e-05
2.6 1.66373e-11 1.5951e-05 -1.1085e-11 5.54395e-05 4.16496e-05 1.10729e-11 1.06162e-05 -7.37761e-12 0.000123126 7.44895e-05
2.62 1.20332e-11 1.45157e-05 -8.01794e-12 5.48786e-05 4.09804e-05 7.91874e-12 9.55236e-06 -5.27638e-12 0.000122061 7.38914e-05
2.64 8.69276e-12 1.32168e-05 -5.79246e-12 5.41571e-05 4.03946e-05 5.64825e-12 8.58781e-06 -3.76374e-12 0.00012203 7.31318e-05
2.66 6.251e-12 1.20004e-05 -4.16559e-12 5.372e-05 3.98748e-05 4.01823e-12 7.714e-06 -2.6777e-12 0.000120529 7.23466e-05
2.68 4.48877e-12 1.08997e-05 -2.9914e-12 5.32287e-05 3.92534e-05 2.8511e-12 6.92308e-06 -1.90003e-12 0.000119845 7.18008e-05
2.7 3.21393e-12 9.88848e-06 -2.14191e-12 5.26188e-05 3.86361e-05 2.01764e-12 6.20779e-06 -1.34465e-12 0.000119207 7.10368e-05
2.72 2.2986e-12 8.97694e-06 -1.53196e-12 5.20639e-05 3.81489e-05 1.42404e-12 5.56144e-06 -9.49084e-13 0.000118442 7.03643e-05
2.74 1.63889e-12 8.13859e-06 -1.09231e-12 5.13939e-05 3.75713e-05 1.00241e-12 4.9779e-06 -6.68103e-13 0.000117753 6.96945e-05
2.76 1.16729e-12 7.38378e-06 -7.78018e-13 5.08684e-05 3.70629e-05 7.03737e-13 4.45152e-06 -4.6905e-13 0.000116609 6.90085e-05
2.78 8.27751e-13 6.68131e-06 -5.51722e-13 5.03639e-05 3.64567e-05 4.92729e-13 3.97713e-06 -3.28419e-13 0.000115906 6.84637e-05
2.8 5.87034e-13 6.05694e-06 -3.91286e-13 4.99879e-05 3.59658e-05 3.4406e-13 3.54997e-06 -2.29332e-13 0.000114991 6.77798e-05
2.82 4.14321e-13 5.47418e-06 -2.7617e-13 4.96576e-05 3.54793e-05 2.39599e-13 3.16568e-06 -1.59707e-13 0.000114257 6.71131e-05
2.84 2.92127e-13 4.95121e-06 -1.94724e-13 4.87329e-05 3.49523e-05 1.664e-13 2.82027e-06 -1.10918e-13 0.000113877 6.64555e-05
2.86 2.05416e-13 4.47398e-06 -1.36927e-13 4.84012e-05 3.44377e-05 1.15248e-13 2.51011e-06 -7.68223e-14 0.000112935 6.58928e-05
2.88 1.44092e-13 4.04003e-06 -9.60507e-14 4.78381e-05 3.39935e-05 7.96008e-14 2.23184e-06 -5.30614e-14 0.000111771 6.51677e-05
2.9 1.0087e-13 3.64718e-06 -6.72402e-14 4.74683e-05 3.34482e-05 5.4828e-14 1.98243e-06 -3.65485e-14 0.000111199 6.47114e-05
2.92 7.04808e-14 3.29215e-06 -4.69832e-14 4.69353e-05 3.30396e-05 3.76599e-14 1.75909e-06 -2.51045e-14 0.000110593 6.40999e-05
2.94 4.90765e-14 2.96662e-06 -3.27152e-14 4.63853e-05 3.25259e-05 2.57954e-14 1.5593e-06 -1.71956e-14 0.000110073 6.35124e-05
2.96 3.41166e-14 2.6736e-06 -2.27429e-14 4.61709e-05 3.20629e-05 1.7619e-14 1.38074e-06 -1.17453e-14 0.000109075 6.28664e-05
2.98 2.36408e-14 2.40602e-06 -1.57596e-14 4.556e-05 3.15974e-05 1.20003e-14 1.22132e-06 -7.99975e-15 0.000108068 6.23115e-05
3 1.63674e-14 2.16715e-06 -1.09111e-14 4.49055e-05 3.11822e-05 8.15014e-15 1.07913e-06 -5.43315e-15 0.000108067 6.19561e-05
3.02 1.12989e-14 1.94977e-06 -7.53228e-15 4.44171e-05 3.06926e-05 5.51938e-15 9.52437e-07 -3.67943e-15 0.000107504 6.13411e-05
3.04 7.78329e-15 1.75351e-06 -5.18866e-15 4.41009e-05 3.0285e-05 3.72701e-15 8.39665e-07 -2.48458e-15 0.000106533 6.0814e-05
3.06 5.34599e-15 1.57521e-06 -3.56387e-15 4.3687e-05 2.98166e-05 2.50937e-15 7.39393e-07 -1.67286e-15 0.000105784 6.01513e-05
3.08 3.65948e-15 1.41273e-06 -2.43958e-15 4.30778e-05 2.94489e-05 1.68459e-15 6.5033e-07 -1.12303e-15 0.000105246 5.96667e-05
3.1 2.50375e-15 1.2686e-06 -1.66912e-15 4.25643e-05 2.89939e-05 1.12756e-15 5.71308e-07 -7.51684e-16 0.000104382 5.91543e-05
3.12 1.70627e-15 1.13668e-06 -1.13749e-15 4.21803e-05 2.86035e-05 7.52462e-16 5.01274e-07 -5.0163e-16 0.000103597 5.86524e-05
3.14 1.16244e-15 1.01996e-06 -7.74947e-16 4.18353e-05 2.82249e-05 5.00636e-16 4.39273e-07 -3.33751e-16 0.000103154 5.80723e-05
3.16 7.89058e-16 9.13498e-07 -5.2603e-16 4.13419e-05 2.78459e-05 3.32077e-16 3.84448e-07 -2.21381e-16 0.000102181 5.75993e-05
3.18 5.35532e-16 8.19474e-07 -3.57016e-16 4.0847e-05 2.74354e-05 2.19594e-16 3.36024e-07 -1.46394e-16 0.00010197 5.72061e-05
3.2 3.61797e-16 7.33043e-07 -2.41195e-16 4.05735e-05 2.70396e-05 1.44762e-16 2.93305e-07 -9.65068e-17 0.000101193 5.66234e-05
3.22 2.43847e-16 6.55332e-07 -1.62563e-16 4.001e-05 2.6721e-05 9.51317e-17 2.55664e-07 -6.34204e-17 0.000100682 5.62386e-05
3.24 1.64061e-16 5.8586e-07 -1.09373e-16 3.95847e-05 2.63054e-05 6.23184e-17 2.22538e-07 -4.15452e-17 9.96153e-05 5.57451e-05
3.26 1.10054e-16 5.23123e-07 -7.33689e-17 3.91552e-05 2.59411e-05 4.06923e-17 1.93423e-07 -2.7128e-17 9.92937e-05 5.52287e-05
3.28 7.37293e-17 4.67314e-07 -4.91525e-17 3.87458e-05 2.55973e-05 2.64846e-17 1.67866e-07 -1.76563e-17 9.8719e-05 5.47947e-05
3.3 4.92729e-17 4.17171e-07 -3.28484e-17 3.83643e-05 2.52302e-05 1.71808e-17 1.45462e-07 -1.14538e-17 9.80901e-05 5.43208e-05
3.32 3.2809e-17 3.71707e-07 -2.18726e-17 3.78714e-05 2.48308e-05 1.11081e-17 1.25848e-07 -7.40533e-18 9.69845e-05 5.38203e-05
3.34 2.18435e-17 3.31739e-07 -1.45623e-17 3.76013e-05 2.44972e-05 7.15745e-18 1.087e-07 -4.77161e-18 9.66473e-05 5.3451e-05
3.36 1.44939e-17 2.95588e-07 -9.66254e-18 3.71487e-05 2.41753e-05 4.596e-18 9.37309e-08 -3.06399e-18 9.57973e-05 5.29818e-05
3.38 9.5841e-18 2.62935e-07 -6.38938e-18 3.68399e-05 2.38544e-05 2.94088e-18 8.06816e-08 -1.96058e-18 9.53457e-05 5.24555e-05
3.4 6.32805e-18 2.33952e-07 -4.21869e-18 3.63406e-05 2.35108e-05 1.8751e-18 6.93234e-08 -1.25006e-18 9.46008e-05 5.21009e-05
3.42 4.1651e-18 2.07876e-07 -2.77673e-18 3.58923e-05 2.31952e-05 1.19121e-18 5.94523e-08 -7.9414e-19 9.40628e-05 5.16186e-05
3.44 2.73771e-18 1.8478e-07 -1.82514e-18 3.55332e-05 2.2911e-05 7.53951e-19 5.08874e-08 -5.02633e-19 9.36429e-05 5.12017e-05
3.46 1.7951e-18 1.64137e-07 -1.19673e-18 3.52403e-05 2.25518e-05 4.75391e-19 4.3468e-08 -3.16927e-19 9.29449e-05 5.08077e-05
3.48 1.1752e-18 1.4583e-07 -7.83468e-19 3.48229e-05 2.22557e-05 2.9859e-19 3.70518e-08 -1.99059e-19 9.22429e-05 5.03761e-05
3.5 7.67194e-19 1.29426e-07 -5.11462e-19 3.44987e-05 2.19647e-05 1.86799e-19 3.1513e-08 -1.24533e-19 9.18114e-05 5e-05
3.52 4.99224e-19 1.14698e-07 -3.32816e-19 3.41265e-05 2.16197e-05 1.16388e-19 2.67403e-08 -7.75916e-20 9.15447e-05 4.96703e-05
3.54 3.24341e-19 1.01665e-07 -2.16227e-19 3.36777e-05 2.13494e-05 7.22141e-20 2.26355e-08 -4.81427e-20 9.07487e-05 4.92141e-05
3.56 2.10185e-19 9.00421e-08 -1.40124e-19 3.32327e-05 2.10544e-05 4.46137e-20 1.91122e-08 -2.97424e-20 9.00722e-05 4.88313e-05
3.58 1.35894e-19 7.97044e-08 -9.05962e-20 3.28838e-05 2.07761e-05 2.74402e-20 1.60941e-08 -1.82934e-20 8.96999e-05 4.84044e-05
3.6 8.76189e-20 7.04824e-08 -5.84125e-20 3.26657e-05 2.04689e-05 1.68002e-20 1.35144e-08 -1.12001e-20 8.90565e-05 4.80895e-05
3.62 5.64528e-20 6.23929e-08 -3.76352e-20 3.2183e-05 2.02105e-05 1.02371e-20 1.13143e-08 -6.82475e-21 8.866e-05 4.76247e-05
3.64 3.62301e-20 5.51125e-08 -2.41534e-20 3.19373e-05 1.99081e-05 6.20728e-21 9.44239e-09 -4.13818e-21 8.79603e-05 4.73357e-05
3.66 2.32067e-20 4.86732e-08 -1.54711e-20 3.14959e-05 1.96904e-05 3.74451e-21 7.85364e-09 -2.49634e-21 8.72056e-05 4.69424e-05
3.68 1.48103e-20 4.29043e-08 -9.87355e-21 3.12198e-05 1.9386e-05 2.24678e-21 6.50873e-09 -1.49785e-21 8.69059e-05 4.66112e-05
3.7 9.45671e-21 3.79053e-08 -6.30447e-21 3.08923e-05 1.91354e-05 1.34056e-21 5.37338e-09 -8.9371e-22 8.64974e-05 4.6259e-05
3.72 6.00521e-21 3.33639e-08 -4.00347e-21 3.03153e-05 1.88353e-05 7.95154e-22 4.41774e-09 -5.30103e-22 8.59535e-05 4.59091e-05
3.74 3.81064e-21 2.93967e-08 -2.54042e-21 2.99695e-05 1.86061e-05 4.68715e-22 3.61585e-09 -3.12477e-22 8.55699e-05 4.55691e-05
3.76 2.41264e-21 2.58887e-08 -1.60843e-21 2.98762e-05 1.83381e-05 2.74472e-22 2.94521e-09 -1.82981e-22 8.48537e-05 4.51987e-05
3.78 1.52511e-21 2.28035e-08 -1.01674e-21 2.9502e-05 1.81231e-05 1.596e-22 2.38634e-09 -1.064e-22 8.43541e-05 4.4876e-05
3.8 9.5985e-22 2.00331e-08 -6.399e-22 2.91679e-05 1.78707e-05 9.21079e-23 1.9224e-09 -6.14053e-23 8.3656e-05 4.44869e-05
3.82 6.0328e-22 1.76066e-08 -4.02187e-22 2.87877e-05 1.76282e-05 5.27276e-23 1.53884e-09 -3.51517e-23 8.30172e-05 4.41323e-05
3.84 3.78565e-22 1.54765e-08 -2.52377e-22 2.86028e-05 1.73818e-05 2.99198e-23 1.22318e-09 -1.99466e-23 8.28863e-05 4.39168e-05
3.86 2.36754e-22 1.35821e-08 -1.57836e-22 2.81981e-05 1.71287e-05 1.68155e-23 9.64673e-10 -1.12103e-23 8.25263e-05 4.35206e-05
3.88 1.47701e-22 1.19112e-08 -9.84673e-23 2.78814e-05 1.68918e-05 9.35123e-24 7.54122e-10 -6.23415e-24 8.17199e-05 4.32405e-05
3.9 9.20537e-23 1.0454e-08 -6.13691e-23 2.75067e-05 1.66623e-05 5.13952e-24 5.83664e-10 -3.42634e-24 8.14077e-05 4.28937e-05
3.92 5.71379e-23 9.15371e-09 -3.8092e-23 2.73202e-05 1.64243e-05 2.78767e-24 4.46596e-10 -1.85845e-24 8.09848e-05 4.25664e-05
3.94 3.54183e-23 8.01856e-09 -2.36122e-23 2.69594e-05 1.62627e-05 1.4895e-24 3.37217e-10 -9.93e-25 8.03386e-05 4.22885e-05
3.96 2.19133e-23 7.02326e-09 -1.46089e-23 2.66657e-05 1.60179e-05 7.822e-25 2.50696e-10 -5.21467e-25 7.97984e-05 4.19624e-05
3.98 1.3522e-23 6.14606e-09 -9.01469e-24 2.63824e-05 1.58114e-05 4.02508e-25 1.82949e-10 -2.68339e-25 7.95431e-05 4.16683e-05
4 8.31701e-24 5.37046e-09 -5.54467e-24 2.61873e-05 1.5593e-05 2.02153e-25 1.30534e-10 -1.34768e-25 7.9098e-05 4.12979e-05
4.02 5.10905e-24 4.69504e-09 -3.40604e-24 2.58456e-05 1.54116e-05 9.85493e-26 9.05632e-11 -6.56995e-26 7.84334e-05 4.10318e-05
4.04 3.12731e-24 4.0972e-09 -2.08487e-24 2.54955e-05 1.51682e-05 4.62704e-26 6.06205e-11 -3.08469e-26 7.79794e-05 4.07886e-05
4.06 1.91339e-24 3.58017e-09 -1.2756e-24 2.51945e-05 1.49682e-05 2.06795e-26 3.86936e-11 -1.37863e-26 7.73604e-05 4.04826e-05
4.08 1.16499e-24 3.11865e-09 -7.76657e-25 2.49387e-05 1.47911e-05 8.6344e-27 2.31142e-11 -5.75627e-27 7.72746e-05 4.01131e-05
4.1 7.07976e-25 2.71629e-09 -4.71984e-25 2.47505e-05 1.45892e-05 3.25944e-27 1.25055e-11 -2.17296e-27 7.65741e-05 3.98541e-05
4.12 4.30767e-25 2.37288e-09 -2.87178e-25 2.43974e-05 1.44071e-05 1.04166e-27 5.73799e-12 -6.94442e-28 7.62198e-05 3.95798e-05
4.14 2.60471e-25 2.06363e-09 -1.73647e-25 2.40875e-05 1.42009e-05 2.38606e-28 1.8904e-12 -1.59071e-28 7.58448e-05 3.93341e-05
4.16 1.57308e-25 1.79568e-09 -1.04872e-25 2.37715e-05 1.39893e-05 1.89733e-29 2.1658e-13 -1.26488e-29 7.52321e-05 3.90085e-05
4.18 9.46887e-26 1.56007e-09 -6.31258e-26 2.34889e-05 1.38202e-05 7.10091e-30 1.16993e-13 -4.73394e-30 7.51038e-05 3.87606e-05
4.2 5.71118e-26 1.36052e-09 -3.80746e-26 2.33025e-05 1.36489e-05 4.6777e-29 1.11432e-12 -3.11847e-29 7.47239e-05 3.84375e-05
4.22 3.41682e-26 1.17896e-09 -2.27788e-26 2.3048e-05 1.3466e-05 8.20954e-29 2.83267e-12 -5.47303e-29 7.39567e-05 3.82127e-05
4.24 2.04558e-26 1.02413e-09 -1.36372e-26 2.2799e-05 1.32698e-05 9.94661e-29 4.97982e-12 -6.63107e-29 7.35739e-05 3.7984e-05
4.26 1.22027e-26 8.88016e-10 -8.13514e-27 2.26078e-05 1.31015e-05 1.00757e-28 7.33227e-12 -6.71712e-29 7.31178e-05 3.77303e-05
4.28 7.26404e-27 7.69721e-10 -4.8427e-27 2.23392e-05 1.29487e-05 9.17541e-29 9.72255e-12 -6.11694e-29 7.28326e-05 3.74253e-05
4.3 4.32471e-27 6.68446e-10 -2.88314e-27 2.20007e-05 1.27384e-05 7.7822e-29 1.20285e-11 -5.18813e-29 7.24232e-05 3.71538e-05
4.32 2.56041e-27 5.7828e-10 -1.70694e-27 2.17967e-05 1.25882e-05 6.27147e-29 1.41644e-11 -4.18098e-29 7.18726e-05 3.68861e-05
4.34 1.51715e-27 5.01581e-10 -1.01143e-27 2.15865e-05 1.24518e-05 4.86178e-29 1.60734e-11 -3.24118e-29 7.15097e-05 3.67357e-05
4.36 8.94857e-28 4.33825e-10 -5.96572e-28 2.131e-05 1.2269e-05 3.65541e-29 1.77214e-11 -2.43694e-29 7.13765e-05 3.6349e-05
4.38 5.25681e-28 3.74365e-10 -3.50454e-28 2.1034e-05 1.21064e-05 2.68085e-29 1.90917e-11 -1.78723e-29 7.0601e-05 3.61439e-05
4.4 3.08173e-28 3.22956e-10 -2.05449e-28 2.08211e-05 1.19578e-05 1.92575e-29 2.01813e-11 -1.28383e-29 7.03006e-05 3.59284e-05
4.42 1.8076e-28 2.7925e-10 -1.20507e-28 2.06245e-05 1.17676e-05 1.35914e-29 2.09968e-11 -9.06092e-30 7.00936e-05 3.56802e-05
4.44 1.05555e-28 2.40809e-10 -7.03698e-29 2.03172e-05 1.1633e-05 9.44701e-30 2.15521e-11 -6.29801e-30 6.95222e-05 3.5476e-05
4.46 6.15533e-29 2.07738e-10 -4.10355e-29 2.01485e-05 1.14738e-05 6.47891e-30 2.18659e-11 -4.31927e-30 6.93109e-05 3.52222e-05
4.48 3.57757e-29 1.78932e-10 -2.38505e-29 1.99426e-05 1.13391e-05 4.39069e-30 2.196e-11 -2.92712e-30 6.88592e-05 3.50051e-05
4.5 2.07665e-29 1.54192e-10 -1.38443e-29 1.96892e-05 1.11705e-05 2.94382e-30 2.18579e-11 -1.96254e-30 6.83062e-05 3.47498e-05
4.52 1.20228e-29 1.3276e-10 -8.01523e-30 1.94449e-05 1.1034e-05 1.95465e-30 2.15838e-11 -1.3031e-30 6.80488e-05 3.4534e-05
4.54 6.93873e-30 1.14148e-10 -4.62582e-30 1.92747e-05 1.08924e-05 1.28636e-30 2.11618e-11 -8.57576e-31 6.75752e-05 3.43209e-05
4.56 3.99501e-30 9.80837e-11 -2.66334e-30 1.89892e-05 1.07545e-05 8.39655e-31 2.06148e-11 -5.5977e-31 6.72664e-05 3.41227e-05
4.58 2.29575e-30 8.42675e-11 -1.5305e-30 1.88266e-05 1.06072e-05 5.4392e-31 1.9965e-11 -3.62613e-31 6.70886e-05 3.38431e-05
4.6 1.3169e-30 7.23951e-11 -8.77935e-31 1.85848e-05 1.04533e-05 3.49854e-31 1.92328e-11 -2.33236e-31 6.66715e-05 3.36366e-05
4.62 7.51931e-31 6.20181e-11 -5.01288e-31 1.83613e-05 1.03308e-05 2.23535e-31 1.84368e-11 -1.49023e-31 6.61224e-05 3.34019e-05
4.64 4.3029e-31 5.33397e-11 -2.8686e-31 1.82051e-05 1.01771e-05 1.41931e-31 1.75941e-11 -9.46206e-32 6.58634e-05 3.3196e-05
4.66 2.44514e-31 4.56359e-11 -1.6301e-31 1.79855e-05 1.00574e-05 8.95829e-32 1.67197e-11 -5.97219e-32 6.56303e-05 3.29889e-05
4.68 1.39103e-31 3.91577e-11 -9.27355e-32 1.77292e-05 9.94388e-06 5.62233e-32 1.58269e-11 -3.74822e-32 6.50733e-05 3.28049e-05
4.7 7.87423e-32 3.34912e-11 -5.24949e-32 1.75736e-05 9.79954e-06 3.50965e-32 1.49274e-11 -2.33977e-32 6.4481e-05 3.25871e-05
4.72 4.45276e-32 2.86654e-11 -2.96851e-32 1.7388e-05 9.67891e-06 2.17955e-32 1.40312e-11 -1.45303e-32 6.46446e-05 3.23519e-05
4.74 2.51303e-32 2.453e-11 -1.67536e-32 1.7188e-05 9.56601e-06 1.34683e-32 1.31466e-11 -8.97888e-33 6.42246e-05 3.22103e-05
4.76 1.41486e-32 2.09772e-11 -9.43241e-33 1.70477e-05 9.43803e-06 8.28294e-33 1.22806e-11 -5.52196e-33 6.37281e-05 3.19373e-05
4.78 7.94353e-33 1.79204e-11 -5.29569e-33 1.68155e-05 9.31627e-06 5.07051e-33 1.14389e-11 -3.38034e-33 6.34361e-05 3.17476e-05
4.8 4.43158e-33 1.5239e-11 -2.95439e-33 1.65649e-05 9.18646e-06 3.09015e-33 1.06262e-11 -2.0601e-33 6.31586e-05 3.15274e-05
4.82 2.49172e-33 1.30835e-11 -1.66115e-33 1.64045e-05 9.07616e-06 1.87511e-33 9.84585e-12 -1.25008e-33 6.28048e-05 3.13232e-05
4.84 1.38388e-33 1.11152e-11 -9.22587e-34 1.62556e-05 8.94403e-06 1.13305e-33 9.10051e-12 -7.55364e-34 6.26044e-05 3.11545e-05
4.86 7.67699e-34 9.44857e-12 -5.11799e-34 1.61068e-05 8.83926e-06 6.81851e-34 8.39198e-12 -4.54567e-34 6.20776e-05 3.09211e-05
4.88 4.25573e-34 8.04027e-12 -2.83715e-34 1.58421e-05 8.71333e-06 4.08693e-34 7.72136e-12 -2.72462e-34 6.17214e-05 3.07928e-05
4.9 2.36061e-34 6.85814e-12 -1.57374e-34 1.5696e-05 8.62347e-06 2.44012e-34 7.08914e-12 -1.62675e-34 6.15067e-05 3.065e-05
4.92 1.30708e-34 5.8497e-12 -8.71385e-35 1.5503e-05 8.5064e-06 1.45134e-34 6.49534e-12 -9.67563e-35 6.11422e-05 3.04082e-05
4.94 7.20166e-35 4.97369e-12 -4.80111e-35 1.5346e-05 8.37825e-06 8.60018e-35 5.93955e-12 -5.73345e-35 6.07772e-05 3.01797e-05
4.96 3.95233e-35 4.21967e-12 -2.63489e-35 1.52292e-05 8.30023e-06 5.07756e-35 5.421e-12 -3.38504e-35 6.05908e-05 3.00273e-05
4.98 2.15987e-35 3.57105e-12 -1.43992e-35 1.50151e-05 8.17109e-06 2.98705e-35 4.93867e-12 -1.99136e-35 6.01671e-05 2.98727e-05
5 1.18086e-35 3.02881e-12 -7.87237e-36 1.48739e-05 8.07333e-06 1.75104e-35 4.49129e-12 -1.16736e-35 5.97005e-05 2.97183e-05
5.02 6.42256e-36 2.56009e-12 -4.28171e-36 1.4709e-05 7.96973e-06 1.02292e-35 4.07746e-12 -6.81948e-36 5.96938e-05 2.9479e-05
5.04 3.49677e-36 2.16995e-12 -2.33118e-36 1.45464e-05 7.86468e-06 5.95532e-36 3.69563e-12 -3.97021e-36 5.93613e-05 2.92764e-05
5.06 1.89741e-36 1.83631e-12 -1.26494e-36 1.43577e-05 7.75081e-06 3.45545e-36 3.34417e-12 -2.30364e-36 5.90406e-05 2.91364e-05
5.08 1.03043e-36 1.558e-12 -6.86956e-37 1.41666e-05 7.66589e-06 1.99831e-36 3.02143e-12 -1.33221e-36 5.86276e-05 2.89816e-05
5.1 5.54498e-37 1.31213e-12 -3.69665e-37 1.40542e-05 7.56896e-06 1.15186e-36 2.72569e-12 -7.67906e-37 5.84168e-05 2.87495e-05
5.12 2.99744e-37 1.11204e-12 -1.99829e-37 1.39013e-05 7.46364e-06 6.61805e-37 2.45528e-12 -4.41203e-37 5.82152e-05 2.86495e-05
5.14 1.61211e-37 9.39339e-13 -1.07474e-37 1.37399e-05 7.36937e-06 3.79029e-37 2.20852e-12 -2.52686e-37 5.78304e-05 2.84436e-05
5.16 8.6429e-38 7.92339e-13 -5.76194e-38 1.35909e-05 7.26875e-06 2.16393e-37 1.98379e-12 -1.44262e-37 5.76125e-05 2.82682e-05
5.18 4.64448e-38 6.71081e-13 -3.09632e-38 1.34053e-05 7.18394e-06 1.23156e-37 1.77949e-12 -8.21042e-38 5.72659e-05 2.81395e-05
5.2 2.48425e-38 5.66739e-13 -1.65616e-38 1.32659e-05 7.08806e-06 6.98757e-38 1.5941e-12 -4.65838e-38 5.68934e-05 2.7931e-05
5.22 1.31946e-38 4.76101e-13 0 1.31501e-05 7.0015e-06 3.95244e-38 1.42616e-12 0 5.65967e-05 2.78348e-05
5.24 7.00107e-39 4.00266e-13 0 1.298e-05 6.89604e-06 2.22888e-38 1.2743e-12 0 5.63514e-05 2.76327e-05
5.26 3.70432e-39 3.36152e-13 0 1.28465e-05 6.82912e-06 1.25314e-38 1.13718e-12 0 5.59097e-05 2.74266e-05
5.28 1.96574e-39 2.83637e-13 0 1.27084e-05 6.7319e-06 7.02458e-39 1.01358e-12 0 5.56857e-05 2.73168e-05
5.3 1.03511e-39 2.37901e-13 0 1.25399e-05 6.66014e-06 3.92604e-39 9.02327e-13 0 5.54745e-05 2.71892e-05
5.32 5.42952e-40 1.99117e-13 0 1.2412e-05 6.56952e-06 2.18783e-39 8.02344e-13 0 5.52219e-05 2.69746e-05
5.34 2.87593e-40 1.68588e-13 0 1.22648e-05 6.48303e-06 1.21565e-39 7.12617e-13 0 5.5055e-05 2.68813e-05
5.36 1.49747e-40 1.40563e-13 0 1.21329e-05 6.39725e-06 6.73512e-40 6.32207e-13 0 5.46061e-05 2.67154e-05
5.38 7.82298e-41 1.17792e-13 0 1.19695e-05 6.31285e-06 3.72078e-40 5.60245e-13 0 5.43927e-05 2.64745e-05
5.4 4.08746e-41 9.8899e-14 0 1.1852e-05 6.24002e-06 2.04966e-40 4.95931e-13 0 5.4109e-05 2.6354e-05
5.42 2.12228e-41 8.2661e-14 0 1.16873e-05 6.15706e-06 1.1259e-40 4.38527e-13 0 5.38885e-05 2.61908e-05
5.44 1.10334e-41 6.92996e-14 0 1.15907e-05 6.07513e-06 6.16722e-41 3.87356e-13 0 5.34341e-05 2.61349e-05
5.46 5.71048e-42 5.79403e-14 0 1.14701e-05 6.00143e-06 3.3687e-41 3.41798e-13 0 5.30658e-05 2.59508e-05
5.48 2.9517e-42 4.84655e-14 0 1.13534e-05 5.92528e-06 1.83494e-41 3.01288e-13 0 5.308e-05 2.57916e-05
5.5 1.5183e-42 4.04143e-14 0 1.12275e-05 5.85302e-06 9.9673e-42 2.6531e-13 0 5.27328e-05 2.5643e-05
5.52 7.83634e-43 3.38743e-14 0 1.10577e-05 5.77908e-06 5.39925e-42 2.33394e-13 0 5.26699e-05 2.54717e-05
5.54 4.0154e-43 2.82378e-14 0 1.09557e-05 5.70485e-06 2.91672e-42 2.05115e-13 0 5.22472e-05 2.54119e-05
5.56 2.04531e-43 2.34407e-14 0 1.08464e-05 5.63652e-06 1.57134e-42 1.80086e-13 0 5.19653e-05 2.5272e-05
5.58 1.045e-43 1.95525e-14 0 1.06796e-05 5.54978e-06 8.44229e-43 1.57959e-13 0 5.18214e-05 2.51085e-05
5.6 5.33088e-44 1.63126e-14 0 1.05871e-05 5.49136e-06 4.52349e-43 1.38419e-13 0 5.14876e-05 2.49744e-05
5.62 2.70333e-44 1.35527e-14 0 1.04445e-05 5.43041e-06 2.41721e-43 1.21182e-13 0 5.13109e-05 2.4774e-05
5.64 1.36414e-44 1.12241e-14 0 1.03355e-05 5.36995e-06 1.28821e-43 1.05993e-13 0 5.10682e-05 2.46655e-05
5.66 6.921e-45 9.36253e-15 0 1.02244e-05 5.2937e-06 6.84689e-44 9.26227e-14 0 5.07631e-05 2.4551e-05
5.68 3.48044e-45 7.75451e-15 0 1.01283e-05 5.22428e-06 3.62946e-44 8.08652e-14 0 5.05697e-05 2.43961e-05
5.7 1.75324e-45 6.44497e-15 0 1.00027e-05 5.16136e-06 1.91882e-44 7.05366e-14 0 5.0303e-05 2.4294e-05
5.72 8.78223e-46 5.33591e-15 0 9.89978e-06 5.09358e-06 1.01176e-44 6.14723e-14 0 5.01576e-05 2.41375e-05
5.74 4.39374e-46 4.42005e-15 0 9.77696e-06 5.03609e-06 5.3207e-45 5.35256e-14 0 4.97921e-05 2.40307e-05
5.76 2.19333e-46 3.65973e-15 0 9.6616e-06 4.9638e-06 2.79073e-45 4.65655e-14 0 4.95532e-05 2.3867e-05
5.78 1.09418e-46 3.03355e-15 0 9.55816e-06 4.90651e-06 1.45991e-45 4.04753e-14 0 4.93436e-05 2.37484e-05
5.8 5.41659e-47 2.4996e-15 0 9.46666e-06 4.84108e-06 7.61725e-46 3.51514e-14 0 4.90476e-05 2.36262e-05
5.82 2.67934e-47 2.06167e-15 0 9.36093e-06 4.7744e-06 3.96402e-46 3.05019e-14 0 4.89302e-05 2.35127e-05
5.84 1.32602e-47 1.70433e-15 0 9.27539e-06 4.72253e-06 2.05751e-46 2.6445e-14 0 4.86909e-05 2.33996e-05
5.86 6.54603e-48 1.40784e-15 0 9.13624e-06 4.66531e-06 1.06517e-46 2.29085e-14 0 4.85636e-05 2.32473e-05
5.88 3.21713e-48 1.1598e-15 0 9.05242e-06 4.5989e-06 5.50014e-47 1.98285e-14 0 4.82381e-05 2.30932e-05
5.9 1.58317e-48 9.584e-16 0 8.92073e-06 4.54211e-06 2.83273e-47 1.71484e-14 0 4.80643e-05 2.30108e-05
5.92 7.76181e-49 7.90405e-16 0 8.83203e-06 4.49318e-06 1.45518e-47 1.48185e-14 0 4.77894e-05 2.28462e-05
5.94 3.79111e-49 6.50556e-16 0 8.74282e-06 4.43512e-06 7.45611e-48 1.27947e-14 0 4.75632e-05 2.27822e-05
5.96 1.8434e-49 5.33992e-16 0 8.634e-06 4.3707e-06 3.8106e-48 1.10385e-14 0 4.74327e-05 2.26299e-05
5.98 8.96849e-50 4.39335e-16 0 8.53214e-06 4.32655e-06 1.9425e-48 9.51565e-15 0 4.71241e-05 2.25353e-05
6 4.35736e-50 3.61597e-16 0 8.42183e-06 4.27076e-06 9.87692e-49 8.1964e-15 0 4.68084e-05 2.24102e-05
6.02 2.10058e-50 2.95822e-16 0 8.3471e-06 4.22343e-06 5.00926e-49 7.05448e-15 0 4.66385e-05 2.22754e-05
6.04 1.01044e-50 2.41912e-16 0 8.2487e-06 4.16311e-06 2.53408e-49 6.06689e-15 0 4.64101e-05 2.22008e-05
6.06 4.88704e-51 1.99255e-16 0 8.15597e-06 4.11068e-06 1.27869e-49 5.21349e-15 0 4.62961e-05 2.20815e-05
6.08 2.34566e-51 1.63159e-16 0 8.0675e-06 4.06157e-06 6.43589e-50 4.47667e-15 0 4.5976e-05 2.19259e-05
6.1 1.12266e-51 1.33457e-16 0 7.99111e-06 4.01381e-06 3.23112e-50 3.84102e-15 0 4.58068e-05 2.18042e-05
6.12 5.36222e-52 1.09131e-16 0 7.87799e-06 3.96793e-06 1.61808e-50 3.29311e-15 0 4.56478e-05 2.17304e-05
6.14 2.54839e-52 8.89503e-17 0 7.79814e-06 3.91532e-06 8.08266e-51 2.82121e-15 0 4.5422e-05 2.16782e-05
6.16 1.21107e-52 7.26258e-17 0 7.70339e-06 3.87233e-06 4.0273e-51 2.4151e-15 0 4.51752e-05 2.14866e-05
6.18 5.75518e-53 5.93998e-17 0 7.6348e-06 3.82398e-06 2.00162e-51 2.06589e-15 0 4.49339e-05 2.1387e-05
6.2 2.72406e-53 4.84742e-17 0 7.54566e-06 3.76721e-06 9.92341e-52 1.76586e-15 0 4.4847e-05 2.13025e-05
6.22 1.28008e-53 3.93429e-17 0 7.44811e-06 3.73186e-06 4.9074e-52 1.50827e-15 0 4.47776e-05 2.12431e-05
6.24 6.0263e-54 3.20462e-17 0 7.38612e-06 3.67639e-06 2.42079e-52 1.28731e-15 0 4.44156e-05 2.10713e-05
6.26 2.84766e-54 2.62467e-17 0 7.29959e-06 3.63006e-06 1.19118e-52 1.0979e-15 0 4.42419e-05 2.09455e-05
6.28 1.32985e-54 2.12823e-17 0 7.20275e-06 3.58887e-06 5.84672e-53 9.35677e-16 0 4.3926e-05 2.08561e-05
6.3 6.20445e-55 1.72706e-17 0 7.12501e-06 3.54279e-06 2.86264e-53 7.9684e-16 0 4.37288e-05 2.07811e-05
6.32 2.90226e-55 1.40765e-17 0 7.04417e-06 3.50697e-06 1.39811e-53 6.78111e-16 0 4.36882e-05 2.06726e-05
6.34 1.3473e-55 1.14062e-17 0 6.96998e-06 3.45728e-06 6.8114e-54 5.76654e-16 0 4.34615e-05 2.05589e-05
6.36 6.23451e-56 9.22922e-18 0 6.89013e-06 3.41869e-06 3.3102e-54 4.90023e-16 0 4.33317e-05 2.04799e-05
6.38 2.8815e-56 7.47186e-18 0 6.83195e-06 3.3773e-06 1.60471e-54 4.16108e-16 0 4.31147e-05 2.03647e-05
6.4 1.32895e-56 6.0469e-18 0 6.74722e-06 3.33457e-06 7.76e-55 3.5309e-16 0 4.28748e-05 2.02685e-05
6.42 6.10641e-57 4.88411e-18 0 6.66961e-06 3.29543e-06 3.7433e-55 2.99402e-16 0 4.26416e-05 2.0153e-05
6.44 2.81499e-57 3.96477e-18 0 6.57915e-06 3.25335e-06 1.80125e-55 2.53697e-16 0 4.25438e-05 2.00543e-05
6.46 1.28657e-57 3.19653e-18 0 6.51482e-06 3.20792e-06 8.64617e-56 2.14818e-16 0 4.21562e-05 2.00017e-05
6.48 5.88132e-58 2.58221e-18 0 6.44536e-06 3.16654e-06 4.14002e-56 1.81769e-16 0 4.20146e-05 1.98437e-05
6.5 2.68074e-58 2.08356e-18 0 6.39709e-06 3.12913e-06 1.97748e-56 1.53696e-16 0 4.18682e-05 1.9741e-05
6.52 1.22156e-58 1.6837e-18 0 6.30461e-06 3.09646e-06 9.42223e-57 1.29868e-16 0 4.17753e-05 1.96768e-05
6.54 5.52783e-59 1.35353e-18 0 6.23804e-06 3.05484e-06 4.47846e-57 1.09658e-16 0 4.14522e-05 1.96053e-05
6.56 2.48508e-59 1.08288e-18 0 6.16657e-06 3.01882e-06 2.12343e-57 9.25289e-17 0 4.13804e-05 1.94693e-05
6.58 1.124e-59 8.73171e-19 0 6.09664e-06 2.98875e-06 1.00434e-57 7.80213e-17 0 4.11834e-05 1.94032e-05
6.6 5.07565e-60 7.04172e-19 0 6.00652e-06 2.94401e-06 4.73873e-58 6.5743e-17 0 4.10314e-05 1.9279e-05
6.62 2.27342e-60 5.64271e-19 0 5.95906e-06 2.90768e-06 2.23038e-58 5.53589e-17 0 4.09192e-05 1.9212e-05
6.64 1.01729e-60 4.52519e-19 0 5.90141e-06 2.87391e-06 1.04721e-58 4.6583e-17 0 4.06387e-05 1.9093e-05
6.66 4.52731e-61 3.61561e-19 0 5.82363e-06 2.83838e-06 4.90489e-59 3.91716e-17 0 4.04352e-05 1.90473e-05
6.68 2.02142e-61 2.90343e-19 0 5.75427e-06 2.80457e-06 2.29173e-59 3.29169e-17 0 4.04399e-05 1.89591e-05
6.7 8.97664e-62 2.32299e-19 0 5.69837e-06 2.77316e-06 1.06817e-59 2.76421e-17 0 4.01684e-05 1.88573e-05
6.72 3.974e-62 1.85611e-19 0 5.63337e-06 2.74084e-06 4.96655e-60 2.31969e-17 0 4.00138e-05 1.87644e-05
6.74 1.75016e-62 1.47795e-19 0 5.56176e-06 2.71064e-06 2.30364e-60 1.94534e-17 0 3.97839e-05 1.86739e-05
6.76 7.71953e-63 1.18071e-19 0 5.50953e-06 2.66998e-06 1.0659e-60 1.63031e-17 0 3.9707e-05 1.85691e-05
6.78 3.40661e-63 9.45389e-20 0 5.45008e-06 2.64092e-06 4.91997e-61 1.36537e-17 0 3.95755e-05 1.85215e-05
6.8 1.4867e-63 7.49914e-20 0 5.37692e-06 2.60721e-06 2.26545e-61 1.14272e-17 0 3.93201e-05 1.84444e-05
6.82 6.52798e-64 5.99557e-20 0 5.32054e-06 2.57857e-06 1.04062e-61 9.55745e-18 0 3.91224e-05 1.82966e-05
6.84 2.83113e-64 4.74285e-20 0 5.27353e-06 2.55087e-06 4.76841e-62 7.98828e-18 0 3.90428e-05 1.82081e-05
6.86 1.23486e-64 3.77998e-20 0 5.20702e-06 2.51776e-06 2.17973e-62 6.67231e-18 0 3.88683e-05 1.81808e-05
6.88 5.37595e-65 3.01221e-20 0 5.15548e-06 2.48671e-06 9.93987e-63 5.56943e-18 0 3.87322e-05 1.80763e-05
6.9 2.32902e-65 2.3929e-20 0 5.10266e-06 2.45612e-06 4.52175e-63 4.64577e-18 0 3.85086e-05 1.80017e-05
6.92 1.00223e-65 1.8915e-20 0 5.05507e-06 2.42374e-06 2.05202e-63 3.87275e-18 0 3.84079e-05 1.79218e-05
6.94 4.34124e-66 1.50765e-20 0 4.98681e-06 2.39618e-06 9.28981e-64 3.22622e-18 0 3.81729e-05 1.78301e-05
6.96 1.85756e-66 1.18917e-20 0 4.9433e-06 2.36686e-06 4.19548e-64 2.68586e-18 0 3.80299e-05 1.77491e-05
6.98 7.98238e-67 9.43654e-21 0 4.88241e-06 2.34093e-06 1.8902e-64 2.23454e-18 0 3.78646e-05 1.76584e-05
7 3.40498e-67 7.44628e-21 0 4.8245e-06 2.30686e-06 8.49544e-65 1.85785e-18 0 3.76267e-05 1.75788e-05
7.02 1.45429e-67 5.89363e-21 0 4.76993e-06 2.28296e-06 3.80905e-65 1.54365e-18 0 3.75438e-05 1.75084e-05
7.04 6.12976e-68 4.61155e-21 0 4.72548e-06 2.25577e-06 1.70372e-65 1.28175e-18 0 3.73932e-05 1.74408e-05
7.06 2.5971e-68 3.63352e-21 0 4.66899e-06 2.22934e-06 7.60213e-66 1.06359e-18 0 3.71982e-05 1.7342e-05
7.08 1.09703e-68 2.85929e-21 0 4.60777e-06 2.20216e-06 3.38396e-66 8.81995e-19 0 3.70496e-05 1.72802e-05
7.1 4.61932e-69 2.2469e-21 0 4.55944e-06 2.17228e-06 1.50269e-66 7.3093e-19 0 3.69852e-05 1.71951e-05
7.12 1.94059e-69 1.76469e-21 0 4.50149e-06 2.15282e-06 6.65688e-67 6.05348e-19 0 3.67685e-05 1.7149e-05
7.14 8.16512e-70 1.39056e-21 0 4.46229e-06 2.12191e-06 2.94189e-67 5.01019e-19 0 3.67107e-05 1.69965e-05
7.16 3.40305e-70 1.08731e-21 0 4.40351e-06 2.09962e-06 1.29699e-67 4.14404e-19 0 3.65127e-05 1.69572e-05
7.18 1.41862e-70 8.51872e-22 0 4.35514e-06 2.06902e-06 5.70435e-68 3.42543e-19 0 3.63416e-05 1.68965e-05
7.2 5.88285e-71 6.65094e-22 0 4.3164e-06 2.0454e-06 2.50283e-68 2.82961e-19 0 3.62059e-05 1.67873e-05
7.22 2.44404e-71 5.21141e-22 0 4.2798e-06 2.02071e-06 1.09551e-68 2.33594e-19 0 3.61626e-05 1.67478e-05
7.24 1.01086e-71 4.07243e-22 0 4.22715e-06 2.00206e-06 4.78361e-69 1.92716e-19 0 3.59846e-05 1.66354e-05
7.26 4.14591e-72 3.16127e-22 0 4.17382e-06 1.9762e-06 2.0838e-69 1.5889e-19 0 3.57445e-05 1.66044e-05
7.28 1.70819e-72 2.46958e-22 0 4.13212e-06 1.95303e-06 9.05553e-70 1.30918e-19 0 3.56354e-05 1.65239e-05
7.3 6.98648e-73 1.91846e-22 0 4.08363e-06 1.92762e-06 3.92584e-70 1.07802e-19 0 3.54405e-05 1.64608e-05
7.32 2.8457e-73 1.48682e-22 0 4.02227e-06 1.90886e-06 1.69789e-70 8.87112e-20 0 3.53112e-05 1.63547e-05
7.34 1.15608e-73 1.15132e-22 0 4.0038e-06 1.88542e-06 7.3257e-71 7.29549e-20 0 3.52441e-05 1.63206e-05
7.36 4.69209e-74 8.92223e-23 0 3.95549e-06 1.86258e-06 3.15318e-71 5.99591e-20 0 3.50456e-05 1.62566e-05
7.38 1.90957e-74 6.94557e-23 0 3.91461e-06 1.83904e-06 1.35397e-71 4.92473e-20 0 3.49544e-05 1.61574e-05
7.4 0 5.34176e-23 0 3.87549e-06 1.81598e-06 0 4.04236e-20 0 3.48433e-05 1.60933e-05
7.42 0 4.13985e-23 0 3.81826e-06 1.79557e-06 0 3.31599e-20 0 3.46477e-05 1.60251e-05
7.44 0 3.18339e-23 0 3.79294e-06 1.77469e-06 0 2.71844e-20 0 3.45419e-05 1.59368e-05
7.46 0 2.46115e-23 0 3.74276e-06 1.75157e-06 0 2.22716e-20 0 3.4479e-05 1.58833e-05
7.48 0 1.89007e-23 0 3.70337e-06 1.72997e-06 0 1.82353e-20 0 3.42767e-05 1.58233e-05
7.5 0 1.44287e-23 0 3.66516e-06 1.71175e-06 0 1.49211e-20 0 3.4104e-05 1.57821e-05
7.52 0 1.11185e-23 0 3.62519e-06 1.6917e-06 0 1.22016e-20 0 3.40205e-05 1.56882e-05
7.54 0 8.55195e-24 0 3.58247e-06 1.6724e-06 0 9.97155e-21 0 3.38377e-05 1.5615e-05
7.56 0 6.48324e-24 0 3.53938e-06 1.65328e-06 0 8.14398e-21 0 3.36945e-05 1.55381e-05
7.58 0 4.97343e-24 0 3.50156e-06 1.6317e-06 0 6.64723e-21 0 3.35913e-05 1.54839e-05
7.6 0 3.77887e-24 0 3.46844e-06 1.6138e-06 0 5.42218e-21 0 3.34276e-05 1.53964e-05
7.62 0 2.8941e-24 0 3.42943e-06 1.59646e-06 0 4.42015e-21 0 3.33043e-05 1.53552e-05
7.64 0 2.18274e-24 0 3.38502e-06 1.57459e-06 0 3.60106e-21 0 3.32779e-05 1.5278e-05
7.66 0 1.66204e-24 0 3.34611e-06 1.55803e-06 0 2.93194e-21 0 3.30736e-05 1.52256e-05
7.68 0 1.25627e-24 0 3.31967e-06 1.53887e-06 0 2.38567e-21 0 3.29008e-05 1.51465e-05
7.7 0 9.53599e-25 0 3.27929e-06 1.51835e-06 0 1.93998e-21 0 3.28103e-05 1.51324e-05
7.72 0 7.148e-25 0 3.24902e-06 1.50249e-06 0 1.57658e-21 0 3.26721e-05 1.50441e-05
7.74 0 5.4159e-25 0 3.21074e-06 1.48602e-06 0 1.28046e-21 0 3.26966e-05 1.49569e-05
7.76 0 4.04697e-25 0 3.17519e-06 1.46635e-06 0 1.03932e-21 0 3.23536e-05 1.49256e-05
7.78 0 3.00894e-25 0 3.13966e-06 1.45086e-06 0 8.43068e-22 0 3.24249e-05 1.48378e-05
7.8 0 2.2552e-25 0 3.10985e-06 1.43516e-06 0 6.83456e-22 0 3.22317e-05 1.47961e-05
7.82 0 1.68203e-25 0 3.06902e-06 1.41702e-06 0 5.53721e-22 0 3.2009e-05 1.47224e-05
7.84 0 1.23857e-25 0 3.03911e-06 1.39894e-06 0 4.48337e-22 0 3.19755e-05 1.46928e-05
7.86 0 9.20601e-26 0 3.00993e-06 1.38436e-06 0 3.62788e-22 0 3.19279e-05 1.4579e-05
7.88 0 6.82008e-26 0 2.9698e-06 1.36704e-06 0 2.93382e-22 0 3.17129e-05 1.45173e-05
7.9 0 4.97376e-26 0 2.94749e-06 1.35139e-06 0 2.3711e-22 0 3.1617e-05 1.44893e-05
7.92 0 3.67132e-26 0 2.90496e-06 1.33863e-06 0 1.91514e-22 0 3.145e-05 1.44234e-05
7.94 0 2.72327e-26 0 2.87612e-06 1.32177e-06 0 1.54591e-22 0 3.13871e-05 1.43824e-05
7.96 0 1.96425e-26 0 2.84349e-06 1.30531e-06 0 1.24711e-22 0 3.13016e-05 1.43128e-05
7.98 0 1.4261e-26 0 2.81413e-06 1.29175e-06 0 1.00545e-22 0 3.11759e-05 1.42408e-05
8 0 1.0503e-26 0 2.78913e-06 1.27379e-06 0 8.10119e-23 0 3.1029e-05 1.42159e-05
8.02 0 7.33448e-27 0 2.75082e-06 1.26082e-06 0 6.52341e-23 0 3.08879e-05 1.412e-05
8.04 0 5.27084e-27 0 2.73038e-06 1.24599e-06 0 5.24972e-23 0 3.07857e-05 1.40917e-05
8.06 0 3.77908e-27 0 2.69767e-06 1.23195e-06 0 4.22215e-23 0 3.05716e-05 1.4027e-05
8.08 0 2.63852e-27 0 2.66244e-06 1.21694e-06 0 3.39366e-23 0 3.05122e-05 1.39648e-05
8.1 0 1.85278e-27 0 2.64154e-06 1.20479e-06 0 2.72608e-23 0 3.04414e-05 1.39157e-05
8.12 0 1.32024e-27 0 2.60756e-06 1.1898e-06 0 2.1885e-23 0 3.02983e-05 1.38285e-05
8.14 0 9.22756e-28 0 2.58164e-06 1.17608e-06 0 1.75586e-23 0 3.02116e-05 1.37916e-05
8.16 0 6.09066e-28 0 2.55074e-06 1.162e-06 0 1.4079e-23 0 3.01517e-05 1.37713e-05
8.18 0 4.17469e-28 0 2.5232e-06 1.14746e-06 0 1.12821e-23 0 3.00283e-05 1.36941e-05
8.2 0 2.76215e-28 0 2.49882e-06 1.13674e-06 0 9.0354e-24 0 2.99632e-05 1.36085e-05
8.22 0 1.82223e-28 0 2.47316e-06 1.12273e-06 0 7.23172e-24 0 2.97947e-05 1.35808e-05
8.24 0 1.20894e-28 0 2.45134e-06 1.1111e-06 0 5.78461e-24 0 2.96875e-05 1.35266e-05
8.26 0 7.4032e-29 0 2.42094e-06 1.09788e-06 0 4.62429e-24 0 2.95528e-05 1.34738e-05
8.28 0 4.67809e-29 0 2.38971e-06 1.0834e-06 0 3.69448e-24 0 2.9467e-05 1.34318e-05
8.3 0 2.78213e-29 0 2.36698e-06 1.06947e-06 0 2.94986e-24 0 2.94157e-05 1.33811e-05
8.32 0 1.60958e-29 0 2.34018e-06 1.05855e-06 0 2.3539e-24 0 2.91826e-05 1.33392e-05
8.34 0 8.74414e-30 0 2.31256e-06 1.04869e-06 0 1.87721e-24 0 2.91831e-05 1.32655e-05
8.36 0 4.32034e-30 0 2.29152e-06 1.03488e-06 0 1.49616e-24 0 2.90709e-05 1.32442e-05
8.38 0 1.83202e-30 0 2.26545e-06 1.02376e-06 0 1.19174e-24 0 2.89798e-05 1.31507e-05
8.4 0 6.87433e-31 0 2.24704e-06 1.01188e-06 0 9.4869e-25 0 2.88768e-05 1.31344e-05
8.42 0 1.38522e-31 0 2.21649e-06 9.99351e-07 0 7.54758e-25 0 2.87481e-05 1.30873e-05
8.44 0 1.14359e-33 0 2.19653e-06 9.87898e-07 0 6.00109e-25 0 2.86234e-05 1.30096e-05
8.46 0 8.81091e-32 0 2.1675e-06 9.77752e-07 0 4.76863e-25 0 2.85513e-05 1.29859e-05
8.48 0 2.87269e-31 0 2.14545e-06 9.6812e-07 0 3.78701e-25 0 2.84265e-05 1.29163e-05
8.5 0 5.30892e-31 0 2.12407e-06 9.56177e-07 0 3.00566e-25 0 2.8379e-05 1.28827e-05
8.52 0 6.22994e-31 0 2.10569e-06 9.43623e-07 0 2.3841e-25 0 2.82518e-05 1.28237e-05
8.54 0 8.0352e-31 0 2.08058e-06 9.34589e-07 0 1.88994e-25 0 2.81021e-05 1.27706e-05
8.56 0 8.4835e-31 0 2.05441e-06 9.22035e-07 0 1.49732e-25 0 2.80916e-05 1.27238e-05
8.58 0 9.07671e-31 0 2.03809e-06 9.12721e-07 0 1.18555e-25 0 2.79907e-05 1.26932e-05
8.6 0 8.88514e-31 0 2.01307e-06 9.02177e-07 0 9.38141e-26 0 2.79673e-05 1.26299e-05
8.62 0 8.88136e-31 0 1.99193e-06 8.91931e-07 0 7.4192e-26 0 2.78328e-05 1.25699e-05
8.64 0 8.65387e-31 0 1.97018e-06 8.82522e-07 0 5.86391e-26 0 2.77651e-05 1.2554e-05
8.66 0 7.9556e-31 0 1.95244e-06 8.70806e-07 0 4.6319e-26 0 2.75294e-05 1.2487e-05
8.68 0 7.26592e-31 0 1.93403e-06 8.62557e-07 0 3.65657e-26 0 2.75275e-05 1.24503e-05
8.7 0 6.75154e-31 0 1.91035e-06 8.51605e-07 0 2.88489e-26 0 2.74098e-05 1.24188e-05
8.72 0 5.97687e-31 0 1.88925e-06 8.43613e-07 0 2.27471e-26 0 2.73479e-05 1.23319e-05
8.74 0 5.34319e-31 0 1.87385e-06 8.33978e-07 0 1.79253e-26 0 2.72395e-05 1.23226e-05
8.76 0 4.71442e-31 0 1.85111e-06 8.2285e-07 0 1.41172e-26 0 2.71333e-05 1.22624e-05
8.78 0 4.13596e-31 0 1.83072e-06 8.14585e-07 0 1.11115e-26 0 2.70949e-05 1.22264e-05
8.8 0 3.59381e-31 0 1.80337e-06 8.05437e-07 0 8.74059e-27 0 2.69308e-05 1.21708e-05
8.82 0 3.08432e-31 0 1.78763e-06 7.95166e-07 0 6.87149e-27 0 2.68599e-05 1.21126e-05
8.84 0 2.616e-31 0 1.77162e-06 7.8719e-07 0 5.39888e-27 0 2.6795e-05 1.20683e-05
8.86 0 2.2838e-31 0 1.75415e-06 7.78108e-07 0 4.23935e-27 0 2.66569e-05 1.2031e-05
8.88 0 1.84983e-31 0 1.73304e-06 7.70032e-07 0 3.32689e-27 0 2.65578e-05 1.20023e-05
8.9 0 1.60356e-31 0 1.71752e-06 7.60951e-07 0 2.60928e-27 0 2.63916e-05 1.19253e-05
8.92 0 1.33954e-31 0 1.69958e-06 7.53226e-07 0 2.04525e-27 0 2.6334e-05 1.18958e-05
8.94 0 1.09516e-31 0 1.68053e-06 7.43565e-07 0 1.60219e-27 0 2.62997e-05 1.18691e-05
8.96 0 9.29124e-32 0 1.66218e-06 7.35855e-07 0 1.25437e-27 0 2.61755e-05 1.18191e-05
8.98 0 7.6198e-32 0 1.64841e-06 7.27135e-07 0 9.81484e-28 0 2.61256e-05 1.17634e-05
9 0 6.27319e-32 0 1.62576e-06 7.18441e-07 0 7.67509e-28 0 2.60233e-05 1.174e-05
9.02 0 5.12347e-32 0 1.61268e-06 7.11163e-07 0 5.99829e-28 0 2.58917e-05 1.1691e-05
9.04 0 4.2106e-32 0 1.59351e-06 7.02942e-07 0 4.68506e-28 0 2.58239e-05 1.16413e-05
9.06 0 3.47636e-32 0 1.57701e-06 6.94934e-07 0 3.65719e-28 0 2.58297e-05 1.1607e-05
9.08 0 2.85567e-32 0 1.5613e-06 6.87657e-07 0 2.85315e-28 0 2.57564e-05 1.15404e-05
9.1 0 2.28723e-32 0 1.54334e-06 6.79714e-07 0 2.22456e-28 0 2.56253e-05 1.15065e-05
9.12 0 1.88031e-32 0 1.52496e-06 6.72628e-07 0 1.73345e-28 0 2.54456e-05 1.14937e-05
9.14 0 1.54022e-32 0 1.5109e-06 6.65642e-07 0 1.34996e-28 0 2.54201e-05 1.14389e-05
9.16 0 1.24665e-32 0 1.49543e-06 6.58099e-07 0 1.05069e-28 0 2.5277e-05 1.14005e-05
9.18 0 1.00622e-32 0 1.47869e-06 6.50606e-07 0 8.17287e-29 0 2.52442e-05 1.13431e-05
9.2 0 8.08638e-33 0 1.46585e-06 6.42869e-07 0 6.35358e-29 0 2.51562e-05 1.12989e-05
9.22 0 6.47723e-33 0 1.44913e-06 6.35875e-07 0 4.93638e-29 0 2.50561e-05 1.12805e-05
9.24 0 5.18771e-33 0 1.43161e-06 6.295e-07 0 3.83304e-29 0 2.50824e-05 1.12454e-05
9.26 0 4.13973e-33 0 1.41882e-06 6.20232e-07 0 2.97456e-29 0 2.49535e-05 1.11839e-05
9.28 0 3.3199e-33 0 1.40281e-06 6.14784e-07 0 2.307e-29 0 2.47578e-05 1.11599e-05
9.3 0 2.66949e-33 0 1.39054e-06 6.08425e-07 0 1.78821e-29 0 2.46924e-05 1.11261e-05
9.32 0 2.12487e-33 0 1.37765e-06 6.01762e-07 0 1.38527e-29 0 2.47422e-05 1.1063e-05
9.34 0 1.68397e-33 0 1.35868e-06 5.95265e-07 0 1.0725e-29 0 2.45662e-05 1.1044e-05
9.36 0 1.35605e-33 0 1.34821e-06 5.88452e-07 0 8.29858e-30 0 2.4483e-05 1.09946e-05
9.38 0 1.07032e-33 0 1.3327e-06 5.82302e-07 0 6.41737e-30 0 2.4429e-05 1.09537e-05
9.4 0 8.52829e-34 0 1.32026e-06 5.7539e-07 0 4.95971e-30 0 2.44173e-05 1.09208e-05
9.42 0 6.71773e-34 0 1.30366e-06 5.69419e-07 0 3.8309e-30 0 2.43015e-05 1.08746e-05
9.44 0 5.29004e-34 0 1.29149e-06 5.62908e-07 0 2.95728e-30 0 2.41672e-05 1.08522e-05
9.46 0 4.19458e-34 0 1.27701e-06 5.57069e-07 0 2.28155e-30 0 2.41364e-05 1.08086e-05
9.48 0 3.31495e-34 0 1.26654e-06 5.50728e-07 0 1.75919e-30 0 2.39685e-05 1.07881e-05
9.5 0 2.61547e-34 0 1.25094e-06 5.44774e-07 0 1.35564e-30 0 2.39818e-05 1.07473e-05
9.52 0 2.05868e-34 0 1.23781e-06 5.38998e-07 0 1.04405e-30 0 2.38677e-05 1.06985e-05
9.54 0 1.602e-34 0 1.2258e-06 5.33e-07 0 8.03604e-31 0 2.37831e-05 1.06793e-05
9.56 0 1.25725e-34 0 1.21386e-06 5.27124e-07 0 6.18175e-31 0 2.3749e-05 1.0622e-05
9.58 0 9.95914e-35 0 1.20151e-06 5.2132e-07 0 4.75256e-31 0 2.3661e-05 1.05959e-05
9.6 0 7.70328e-35 0 1.18931e-06 5.15884e-07 0 3.65166e-31 0 2.35818e-05 1.05249e-05
9.62 0 6.02222e-35 0 1.17484e-06 5.09544e-07 0 2.80414e-31 0 2.34811e-05 1.04998e-05
9.64 0 4.73555e-35 0 1.16424e-06 5.0384e-07 0 2.15207e-31 0 2.34592e-05 1.04855e-05
9.66 0 3.68813e-35 0 1.15203e-06 4.98929e-07 0 1.65067e-31 0 2.34438e-05 1.04485e-05
9.68 0 2.85618e-35 0 1.14132e-06 4.93826e-07 0 1.26535e-31 0 2.33531e-05 1.04147e-05
9.7 0 2.24064e-35 0 1.12766e-06 4.88398e-07 0 9.69412e-32 0 2.3228e-05 1.03975e-05
9.72 0 1.72863e-35 0 1.11565e-06 4.82457e-07 0 7.42256e-32 0 2.31672e-05 1.03488e-05
9.74 0 1.33977e-35 0 1.10556e-06 4.7719e-07 0 5.67997e-32 0 2.30722e-05 1.02824e-05
9.76 0 1.03921e-35 0 1.09478e-06 4.72758e-07 0 4.34396e-32 0 2.3105e-05 1.0284e-05
9.78 0 8.09579e-36 0 1.08349e-06 4.67468e-07 0 3.32026e-32 0 2.29592e-05 1.02473e-05
9.8 0 6.22204e-36 0 1.07036e-06 4.62342e-07 0 2.53634e-32 0 2.28716e-05 1.02089e-05
9.82 0 4.84902e-36 0 1.06196e-06 4.56611e-07 0 1.93637e-32 0 2.27927e-05 1.01815e-05
9.84 0 3.76907e-36 0 1.04962e-06 4.52203e-07 0 1.47747e-32 0 2.27083e-05 1.01411e-05
9.86 0 2.88351e-36 0 1.03946e-06 4.47264e-07 0 1.12667e-32 0 2.26587e-05 1.00809e-05
9.88 0 2.23289e-36 0 1.02888e-06 4.42713e-07 0 8.58662e-33 0 2.25919e-05 1.00785e-05
9.9 0 1.71663e-36 0 1.01795e-06 4.37489e-07 0 6.54026e-33 0 2.24932e-05 1.00279e-05
9.92 0 1.32553e-36 0 1.00667e-06 4.32951e-07 0 4.97871e-33 0 2.24322e-05 1.00017e-05
9.94 0 1.01915e-36 0 9.9491e-07 4.27724e-07 0 3.78779e-33 0 2.23742e-05 9.96368e-06
9.96 0 7.84423e-37 0 9.87226e-07 4.2359e-07 0 2.88007e-33 0 2.22891e-05 9.91191e-06
9.98 0 6.04421e-37 0 9.77243e-07 4.19415e-07 0 2.18861e-33 0 2.23037e-05 9.89153e-06
10 0 4.60627e-37 0 9.64879e-07 4.14523e-07 0 1.66219e-33 0 2.21863e-05 9.87067e-06


==> anc/Bottom/LargerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.33 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.070437 2.06706e-05 -2.0657e-05 0.000882145 0.00041624 0.068502 2.01028e-05 -2.00895e-05 0.00105148 0.000473685
0.04 0.0700708 8.23612e-05 -8.21441e-05 0.000878564 0.00041471 0.0681414 8.00935e-05 -7.98823e-05 0.0010474 0.000471492
0.06 0.0694725 0.000184136 -0.000183045 0.000874737 0.000411172 0.0675454 0.000179028 -0.000177967 0.00104216 0.000468751
0.08 0.0686305 0.000324384 -0.000320975 0.000868278 0.000407373 0.066721 0.000315359 -0.000312044 0.00103456 0.000464326
0.1 0.067559 0.000500923 -0.000492718 0.000857749 0.000402037 0.065678 0.000486976 -0.000478999 0.00102631 0.000459443
0.12 0.0662682 0.000710995 -0.000694279 0.000847755 0.000396085 0.0644286 0.000691258 -0.000675006 0.00101309 0.000453099
0.14 0.0648186 0.000952037 -0.000921687 0.000835337 0.000388774 0.0629871 0.000925137 -0.000895645 0.00100068 0.000446018
0.16 0.0631639 0.00121983 -0.00116926 0.000822225 0.000380914 0.0613695 0.00118517 -0.00113604 0.000987623 0.000437553
0.18 0.0613406 0.00151065 -0.00143179 0.000806846 0.000372262 0.0595933 0.00146762 -0.001391 0.000968299 0.000428932
0.2 0.0593615 0.00182018 -0.00170352 0.000790158 0.000362981 0.0576772 0.00176854 -0.00165518 0.000953671 0.000419201
0.22 0.0573021 0.00214607 -0.00198065 0.000771054 0.000353427 0.0556403 0.00208383 -0.00192321 0.000934937 0.000409306
0.24 0.0551001 0.00248133 -0.00225523 0.000753343 0.0003434 0.0535024 0.00240938 -0.00218983 0.000913995 0.000398975
0.26 0.052832 0.00282383 -0.00252405 0.000734809 0.000332753 0.0512831 0.00274105 -0.00245005 0.00089593 0.000387718
0.28 0.0504846 0.00316788 -0.00278089 0.000714953 0.000322133 0.0490019 0.00307484 -0.00269922 0.000873582 0.000377128
0.3 0.0481178 0.00351199 -0.00302363 0.000692243 0.000311261 0.0466777 0.00340689 -0.00293314 0.00085275 0.000365976
0.32 0.0457159 0.0038504 -0.00324668 0.000673494 0.000300378 0.0443285 0.00373354 -0.00314814 0.000829292 0.000355013
0.34 0.0432917 0.00417886 -0.00344622 0.000652726 0.00028988 0.0419713 0.00405142 -0.00334112 0.000808794 0.000343939
0.36 0.0408788 0.0044956 -0.00362089 0.000630232 0.000279196 0.0396222 0.00435741 -0.00350959 0.000784932 0.000332743
0.38 0.0384921 0.00479787 -0.00376882 0.00060962 0.000268737 0.0372958 0.00464875 -0.00365168 0.000762667 0.000322696
0.4 0.036151 0.00508414 -0.00388941 0.000588329 0.00025881 0.0350053 0.00492301 -0.00376615 0.000740335 0.000311626
0.42 0.0338451 0.00534919 -0.00397962 0.000568609 0.000249002 0.0327625 0.00517809 -0.00385233 0.000718668 0.000301417
0.44 0.0316199 0.00559671 -0.00404338 0.000547397 0.000239514 0.0305779 0.00541227 -0.00391013 0.000695014 0.000291814
0.46 0.0294309 0.00581596 -0.00407434 0.000526978 0.000230378 0.0284604 0.00562417 -0.00393998 0.000675263 0.000282014
0.48 0.0273283 0.00601317 -0.00407872 0.000507694 0.000221375 0.0264175 0.00581275 -0.00394278 0.000652417 0.00027292
0.5 0.0253104 0.00618632 -0.00405689 0.000486802 0.000212994 0.0244553 0.00597731 -0.00391983 0.000631818 0.000264138
0.52 0.023384 0.0063356 -0.00401086 0.000468309 0.000204942 0.0225788 0.00611744 -0.00387275 0.000611821 0.000255825
0.54 0.021543 0.00645836 -0.00394098 0.000450693 0.000197544 0.0207914 0.00623304 -0.00380349 0.000591564 0.000247513
0.56 0.0197985 0.00655696 -0.00385082 0.000432445 0.00019024 0.0190958 0.00632425 -0.00371415 0.000572238 0.000239959
0.58 0.0181499 0.00663139 -0.00374243 0.000414624 0.000183487 0.0174933 0.00639148 -0.00360704 0.000553444 0.000232448
0.6 0.0165992 0.00668287 -0.00361854 0.000398299 0.000176845 0.0159843 0.00643533 -0.00348451 0.00053526 0.000225773
0.62 0.0151389 0.00670937 -0.0034801 0.000382601 0.000170753 0.0145685 0.00645659 -0.00334898 0.000517369 0.000219344
0.64 0.0137731 0.00671376 -0.00333061 0.000367559 0.000164939 0.0132448 0.00645623 -0.00320285 0.0005005 0.000213158
0.66 0.0124966 0.00669533 -0.00317162 0.000351703 0.000159581 0.0120113 0.00643532 -0.00304845 0.0004849 0.000207033
0.68 0.0113113 0.00665733 -0.00300645 0.000337138 0.000154284 0.0108657 0.00639506 -0.00288801 0.000470049 0.000201761
0.7 0.01022 0.00660483 -0.0028389 0.000323113 0.000149528 0.00980517 0.00633674 -0.00272367 0.00045354 0.000196704
0.72 0.00920655 0.00653134 -0.00266751 0.000310799 0.000144937 0.00882648 0.00626171 -0.00255739 0.00043805 0.000191527
0.74 0.00827537 0.00644327 -0.0024963 0.000297875 0.00014085 0.00792612 0.00617134 -0.00239095 0.000424905 0.000187241
0.76 0.00741652 0.00633721 -0.00232511 0.000285407 0.000136985 0.00710034 0.00606705 -0.00222598 0.000410924 0.0001827
0.78 0.00663647 0.00622333 -0.00215863 0.000274216 0.000133013 0.00634524 0.00595024 -0.00206391 0.000398173 0.00017875
0.8 0.00592094 0.00609417 -0.00199495 0.000263621 0.000129556 0.00565681 0.00582231 -0.00190596 0.000386439 0.000174544
0.82 0.00527082 0.00595565 -0.00183676 0.000251273 0.000126162 0.00503099 0.00568465 -0.00175318 0.000374176 0.000171316
0.84 0.00468245 0.00581001 -0.00168515 0.00024239 0.000122988 0.00446371 0.0055386 -0.00160643 0.000362895 0.000167696
0.86 0.00414895 0.00565529 -0.00153988 0.000232808 0.000120227 0.00395097 0.00538543 -0.0014664 0.000352157 0.000164378
0.88 0.00366738 0.0054939 -0.00140185 0.00022513 0.000117293 0.00348882 0.0052264 -0.00133359 0.000341863 0.000161223
0.9 0.00323429 0.00532766 -0.00127163 0.000216311 0.000114839 0.00307342 0.00506267 -0.00120838 0.000331878 0.000158389
0.92 0.00284734 0.00516044 -0.00115005 0.000207994 0.000112269 0.00270108 0.00489536 -0.00109098 0.000322015 0.000155467
0.94 0.00249852 0.00498546 -0.00103549 0.000200631 0.000109892 0.00236824 0.0047255 -0.000981494 0.000313483 0.000152752
0.96 0.00218847 0.00481114 -0.000929584 0.000193253 0.000107703 0.00207152 0.00455406 -0.000879912 0.000305508 0.000150323
0.98 0.00191251 0.00463594 -0.000831697 0.000185763 0.000105571 0.00180772 0.00438192 -0.000786126 0.000297374 0.000148058
1 0.00166689 0.00445894 -0.000741354 0.000179588 0.000103588 0.00157379 0.0042099 -0.000699949 0.000289102 0.000145612
1.02 0.00144931 0.00428217 -0.000658565 0.000173691 0.000101655 0.00136692 0.00403875 -0.000621127 0.000282057 0.000143476
1.04 0.00125769 0.00410833 -0.000583321 0.000167405 9.97331e-05 0.00118446 0.00386911 -0.000549355 0.000274603 0.000141412
1.06 0.00108897 0.0039367 -0.000515044 0.000161366 9.79408e-05 0.00102394 0.0037016 -0.000484286 0.000268148 0.000139339
1.08 0.000940767 0.00376768 -0.000453328 0.000156258 9.6236e-05 0.000883101 0.00353673 -0.000425541 0.000261523 0.000137154
1.1 0.000810771 0.00360115 -0.000397703 0.000151506 9.46006e-05 0.000759849 0.00337497 -0.000372725 0.000254439 0.000135639
1.12 0.000697034 0.00343749 -0.000347765 0.000146118 9.30498e-05 0.000652267 0.00321672 -0.00032543 0.000249347 0.000133516
1.14 0.000597835 0.00327737 -0.000303137 0.000141587 9.15649e-05 0.000558606 0.00306231 -0.000283245 0.000244179 0.000131845
1.16 0.000511794 0.00312265 -0.000263539 0.000136935 9.01624e-05 0.000477273 0.00291202 -0.000245763 0.000237772 0.000130272
1.18 0.000436993 0.00297121 -0.000228349 0.000132968 8.87129e-05 0.000406827 0.0027661 -0.000212586 0.000233735 0.000128518
1.2 0.000372287 0.00282441 -0.000197274 0.000129599 8.73149e-05 0.000345966 0.00262472 -0.000183327 0.000229579 0.000126915
1.22 0.000316609 0.00268374 -0.000170016 0.000125133 8.61218e-05 0.000293521 0.00248803 -0.000157617 0.000223613 0.000125311
1.24 0.000268303 0.00254448 -0.000145909 0.000122052 8.48715e-05 0.000248442 0.00235612 -0.000135108 0.000219206 0.000123739
1.26 0.000227089 0.00241284 -0.000124989 0.000119055 8.346e-05 0.000209794 0.00222907 -0.000115469 0.000215288 0.000122431
1.28 0.000191752 0.00228584 -0.000106751 0.00011588 8.23888e-05 0.000176742 0.00210691 -9.83947e-05 0.00021131 0.000120879
1.3 0.000161452 0.00216248 -9.0862e-05 0.000112625 8.11321e-05 0.000148548 0.00198965 -8.35999e-05 0.000206834 0.000119525
1.32 0.000135707 0.00204528 -7.71629e-05 0.000110617 7.99835e-05 0.000124558 0.00187726 -7.08238e-05 0.000203543 0.000118275
1.34 0.00011381 0.00193295 -6.53467e-05 0.000107762 7.87925e-05 0.000104198 0.00176969 -5.98276e-05 0.000199718 0.000116695
1.36 9.5215e-05 0.00182513 -5.51779e-05 0.000105129 7.7776e-05 8.69603e-05 0.0016669 -5.03942e-05 0.00019686 0.000115531
1.38 7.94503e-05 0.00172147 -4.64472e-05 0.000102209 7.66246e-05 7.24039e-05 0.00156879 -4.23278e-05 0.00019399 0.000114328
1.4 6.61252e-05 0.00162204 -3.89792e-05 0.000100285 7.5509e-05 6.01422e-05 0.00147528 -3.54523e-05 0.000190611 0.000113027
1.42 5.49494e-05 0.00152839 -3.26464e-05 9.807e-05 7.44207e-05 4.98394e-05 0.00138625 -2.96105e-05 0.000188211 0.000111844
1.44 4.55222e-05 0.001438 -2.7247e-05 9.65892e-05 7.3459e-05 4.12042e-05 0.0013016 -2.46625e-05 0.000184883 0.000110706
1.46 3.76475e-05 0.00135281 -2.26921e-05 9.38034e-05 7.24274e-05 3.39848e-05 0.0012212 -2.04845e-05 0.000182591 0.000109408
1.48 3.10687e-05 0.00127202 -1.88511e-05 9.20786e-05 7.14317e-05 2.79642e-05 0.00114491 -1.69674e-05 0.000179529 0.000108038
1.5 2.55687e-05 0.0011947 -1.56112e-05 9.01893e-05 7.05292e-05 2.29557e-05 0.00107261 -1.40158e-05 0.000176901 0.000107024
1.52 2.10029e-05 0.00112182 -1.28993e-05 8.86294e-05 6.94923e-05 1.87998e-05 0.00100414 -1.15462e-05 0.000174612 0.000105892
1.54 1.7209e-05 0.00105248 -1.0628e-05 8.72263e-05 6.8575e-05 1.53598e-05 0.000939385 -9.48594e-06 0.000171584 0.000104673
1.56 1.40697e-05 0.00098692 -8.73472e-06 8.54797e-05 6.76233e-05 1.25195e-05 0.000878183 -7.77235e-06 0.000170841 0.000103631
1.58 1.14812e-05 0.000925239 -7.16289e-06 8.395e-05 6.67834e-05 1.01803e-05 0.000820399 -6.35125e-06 0.00016835 0.000102668
1.6 9.34139e-06 0.00086632 -5.8549e-06 8.30601e-05 6.58737e-05 8.25844e-06 0.000765888 -5.17614e-06 0.00016629 0.000101479
1.62 7.58648e-06 0.000811044 -4.77568e-06 8.12903e-05 6.49071e-05 6.6835e-06 0.00071451 -4.20725e-06 0.000164462 0.000100325
1.64 6.14394e-06 0.00075845 -3.88341e-06 7.9887e-05 6.4094e-05 5.39605e-06 0.000666125 -3.41069e-06 0.000162967 9.93778e-05
1.66 4.96556e-06 0.000709033 -3.15062e-06 7.88699e-05 6.32109e-05 4.34623e-06 0.000620598 -2.75765e-06 0.000160313 9.84036e-05
1.68 4.00236e-06 0.000662182 -2.5486e-06 7.72822e-05 6.24167e-05 3.49231e-06 0.000577794 -2.22381e-06 0.000158652 9.7243e-05
1.7 3.22011e-06 0.000618359 -2.05738e-06 7.6324e-05 6.15033e-05 2.79946e-06 0.000537582 -1.78862e-06 0.000157441 9.62804e-05
1.72 2.58533e-06 0.000577223 -1.65701e-06 7.50806e-05 6.06818e-05 2.23871e-06 0.000499835 -1.43485e-06 0.000155076 9.53431e-05
1.74 2.07063e-06 0.000538441 -1.33103e-06 7.46437e-05 5.98119e-05 1.786e-06 0.000464428 -1.14807e-06 0.000153833 9.45053e-05
1.76 1.65472e-06 0.00050202 -1.0666e-06 7.35162e-05 5.9036e-05 1.42143e-06 0.000431243 -9.16226e-07 0.000152212 9.34208e-05
1.78 1.31848e-06 0.000467505 -8.52052e-07 7.23396e-05 5.8283e-05 1.12856e-06 0.000400163 -7.29316e-07 0.000151177 9.2505e-05
1.8 1.04878e-06 0.000435376 -6.7938e-07 7.15086e-05 5.7476e-05 8.93884e-07 0.000371076 -5.79043e-07 0.000149553 9.15656e-05
1.82 8.324e-07 0.000405265 -5.40418e-07 7.01323e-05 5.66651e-05 7.06305e-07 0.000343874 -4.58554e-07 0.000147698 9.05876e-05
1.84 6.58885e-07 0.000376877 -4.28656e-07 6.96521e-05 5.59246e-05 5.56746e-07 0.000318455 -3.62207e-07 0.000146308 8.98367e-05
1.86 5.20611e-07 0.000350465 -3.39353e-07 6.89212e-05 5.51645e-05 4.37799e-07 0.000294717 -2.85373e-07 0.000145246 8.88773e-05
1.88 4.10072e-07 0.000325455 -2.6778e-07 6.8114e-05 5.44346e-05 3.43433e-07 0.000272567 -2.24264e-07 0.000144046 8.79862e-05
1.9 3.22368e-07 0.000302164 -2.1086e-07 6.71229e-05 5.36844e-05 2.68757e-07 0.000251913 -1.75793e-07 0.000142286 8.7119e-05
1.92 2.52986e-07 0.000280548 -1.65734e-07 6.60903e-05 5.29818e-05 2.09809e-07 0.000232668 -1.37448e-07 0.00014144 8.62422e-05
1.94 1.97907e-07 0.000260107 -1.29837e-07 6.57498e-05 5.22308e-05 1.63394e-07 0.000214748 -1.07195e-07 0.000140149 8.54691e-05
1.96 1.54518e-07 0.000241109 -1.01506e-07 6.49034e-05 5.16479e-05 1.26939e-07 0.000198074 -8.3389e-08 0.000139032 8.44656e-05
1.98 1.20329e-07 0.00022331 -7.91441e-08 6.42417e-05 5.09008e-05 9.8377e-08 0.000182571 -6.47058e-08 0.000137652 8.37305e-05
2 9.35577e-08 0.000206864 -6.16061e-08 6.33826e-05 5.01889e-05 7.60564e-08 0.000168167 -5.00817e-08 0.000136461 8.28443e-05
2.02 7.25317e-08 0.000191409 -4.78111e-08 6.30983e-05 4.9567e-05 5.86567e-08 0.000154793 -3.8665e-08 0.000135579 8.19974e-05
2.04 5.61001e-08 0.000177006 -3.70157e-08 6.18496e-05 4.88135e-05 4.51272e-08 0.000142385 -2.97756e-08 0.000134317 8.12731e-05
2.06 4.33266e-08 0.000163732 -2.86131e-08 6.17884e-05 4.82996e-05 3.46335e-08 0.00013088 -2.28721e-08 0.000133377 8.04812e-05
2.08 3.33488e-08 0.000151209 -2.20419e-08 6.06576e-05 4.75097e-05 2.65148e-08 0.000120222 -1.7525e-08 0.000132704 7.9732e-05
2.1 2.56235e-08 0.000139642 -1.69487e-08 5.99576e-05 4.68563e-05 2.02495e-08 0.000110355 -1.33941e-08 0.000131149 7.88839e-05
2.12 1.96324e-08 0.000128824 -1.2995e-08 5.98507e-05 4.61849e-05 1.54267e-08 0.000101226 -1.02111e-08 0.000130935 7.81305e-05
2.14 1.5022e-08 0.000118893 -9.94967e-09 5.88512e-05 4.56292e-05 1.17235e-08 9.27872e-05 -7.76497e-09 0.000129863 7.73624e-05
2.16 1.14598e-08 0.000109592 -7.59479e-09 5.87651e-05 4.50103e-05 8.88738e-09 8.49914e-05 -5.88994e-09 0.000128601 7.67069e-05
2.18 8.72669e-09 0.000101015 -5.78657e-09 5.77781e-05 4.43989e-05 6.72069e-09 7.77948e-05 -4.45642e-09 0.000127737 7.59576e-05
2.2 6.62844e-09 9.30352e-05 -4.39742e-09 5.72574e-05 4.38294e-05 5.06966e-09 7.11565e-05 -3.3633e-09 0.000126711 7.52575e-05
2.22 5.02211e-09 8.56221e-05 -3.33327e-09 5.66161e-05 4.31817e-05 3.81474e-09 6.50375e-05 -2.53191e-09 0.000126203 7.45289e-05
2.24 3.79545e-09 7.8739e-05 -2.52016e-09 5.60154e-05 4.26685e-05 2.86332e-09 5.94015e-05 -1.90123e-09 0.000124964 7.37994e-05
2.26 2.86293e-09 7.23985e-05 -1.90169e-09 5.555e-05 4.20622e-05 2.14384e-09 5.4214e-05 -1.42404e-09 0.000124372 7.3185e-05
2.28 2.15197e-09 6.64523e-05 -1.42993e-09 5.52176e-05 4.15179e-05 1.60115e-09 4.94431e-05 -1.06393e-09 0.000123524 7.25281e-05
2.3 1.61624e-09 6.10521e-05 -1.07429e-09 5.45534e-05 4.09282e-05 1.19284e-09 4.50585e-05 -7.92865e-10 0.000122554 7.18912e-05
2.32 1.21106e-09 5.60589e-05 -8.05208e-10 5.39657e-05 4.03727e-05 8.8643e-10 4.1032e-05 -5.89367e-10 0.000121111 7.11173e-05
2.34 9.05037e-10 5.14272e-05 -6.01897e-10 5.33958e-05 3.98345e-05 6.57074e-10 3.73371e-05 -4.36988e-10 0.000120459 7.05486e-05
2.36 6.74814e-10 4.71545e-05 -4.48894e-10 5.31364e-05 3.93062e-05 4.85836e-10 3.39491e-05 -3.23183e-10 0.000119573 6.97683e-05
2.38 5.01945e-10 4.32088e-05 -3.33972e-10 5.26635e-05 3.8815e-05 3.58318e-10 3.0845e-05 -2.38408e-10 0.000118726 6.93185e-05
2.4 3.7224e-10 3.9544e-05 -2.4772e-10 5.18339e-05 3.82332e-05 2.63601e-10 2.8003e-05 -1.75423e-10 0.000118244 6.86169e-05
2.42 2.75638e-10 3.61995e-05 -1.83466e-10 5.1588e-05 3.77119e-05 1.9343e-10 2.54031e-05 -1.28748e-10 0.000117572 6.7841e-05
2.44 2.03476e-10 3.30937e-05 -1.35456e-10 5.08651e-05 3.72003e-05 1.41578e-10 2.30265e-05 -9.42502e-11 0.000116591 6.73532e-05
2.46 1.49943e-10 3.02546e-05 -9.98334e-11 5.07044e-05 3.67107e-05 1.03362e-10 2.08557e-05 -6.88192e-11 0.000115901 6.66403e-05
2.48 1.10166e-10 2.76256e-05 -7.33593e-11 5.00414e-05 3.62369e-05 7.52682e-11 1.88745e-05 -5.0121e-11 0.000115029 6.60769e-05
2.5 8.07998e-11 2.52254e-05 -5.38109e-11 4.94727e-05 3.57173e-05 5.46701e-11 1.70678e-05 -3.64091e-11 0.000114176 6.55455e-05
2.52 5.91311e-11 2.30234e-05 -3.93843e-11 4.91245e-05 3.5271e-05 3.96069e-11 1.54215e-05 -2.63802e-11 0.000113839 6.49158e-05
2.54 4.32223e-11 2.10259e-05 -2.8791e-11 4.85309e-05 3.47982e-05 2.86201e-11 1.39225e-05 -1.90643e-11 0.000112811 6.43339e-05
2.56 3.1473e-11 1.91619e-05 -2.09665e-11 4.80645e-05 3.43304e-05 2.06276e-11 1.25589e-05 -1.37416e-11 0.000112099 6.38734e-05
2.58 2.28829e-11 1.74676e-05 -1.52452e-11 4.75535e-05 3.3881e-05 1.48285e-11 1.13193e-05 -9.87914e-12 0.000111295 6.3296e-05
2.6 1.65879e-11 1.59037e-05 -1.10521e-11 4.73051e-05 3.34102e-05 1.0632e-11 1.01935e-05 -7.08383e-12 0.000111018 6.26698e-05
2.62 1.20037e-11 1.44801e-05 -7.99828e-12 4.66404e-05 3.30045e-05 7.60323e-12 9.17177e-06 -5.06615e-12 0.000109895 6.21552e-05
2.64 8.66194e-12 1.31699e-05 -5.77192e-12 4.61553e-05 3.256e-05 5.42303e-12 8.24537e-06 -3.61366e-12 0.000109557 6.15263e-05
2.66 6.23572e-12 1.1971e-05 -4.15542e-12 4.59166e-05 3.21198e-05 3.85783e-12 7.40608e-06 -2.57081e-12 0.000108575 6.09831e-05
2.68 4.47981e-12 1.0878e-05 -2.98544e-12 4.55095e-05 3.16708e-05 2.73714e-12 6.64636e-06 -1.82408e-12 0.000107751 6.05377e-05
2.7 3.21093e-12 9.87925e-06 -2.13991e-12 4.50743e-05 3.12487e-05 1.93686e-12 5.95925e-06 -1.29082e-12 0.000107406 5.99559e-05
2.72 2.29475e-12 8.9619e-06 -1.52939e-12 4.4657e-05 3.08505e-05 1.36692e-12 5.33836e-06 -9.11016e-13 0.00010688 5.93869e-05
2.74 1.63711e-12 8.12976e-06 -1.09113e-12 4.42253e-05 3.04208e-05 9.62119e-13 4.7778e-06 -6.41246e-13 0.000105778 5.89138e-05
2.76 1.16447e-12 7.36591e-06 -7.76135e-13 4.37082e-05 2.99874e-05 6.75379e-13 4.27214e-06 -4.50149e-13 0.000105185 5.842e-05
2.78 8.26889e-13 6.67435e-06 -5.51147e-13 4.32242e-05 2.96055e-05 4.72819e-13 3.81643e-06 -3.15149e-13 0.000104558 5.78961e-05
2.8 5.86413e-13 6.05053e-06 -3.90872e-13 4.29379e-05 2.9197e-05 3.30116e-13 3.40609e-06 -2.20038e-13 0.000104222 5.74241e-05
2.82 4.14302e-13 5.47393e-06 -2.76158e-13 4.26453e-05 2.88274e-05 2.29856e-13 3.03695e-06 -1.53213e-13 0.000103273 5.6938e-05
2.84 2.9207e-13 4.95024e-06 -1.94686e-13 4.21808e-05 2.84558e-05 1.59609e-13 2.70517e-06 -1.06391e-13 0.000102634 5.64541e-05
2.86 2.05446e-13 4.47463e-06 -1.36947e-13 4.15462e-05 2.80946e-05 1.10526e-13 2.40726e-06 -7.36747e-14 0.000102109 5.59355e-05
2.88 1.44111e-13 4.04056e-06 -9.60632e-14 4.12617e-05 2.77219e-05 7.63256e-14 2.14001e-06 -5.08782e-14 0.000101187 5.54825e-05
2.9 1.00815e-13 3.64518e-06 -6.72034e-14 4.085e-05 2.73229e-05 5.25617e-14 1.90049e-06 -3.50378e-14 0.0001009 5.49975e-05
2.92 7.05239e-14 3.29417e-06 -4.70119e-14 4.03608e-05 2.69729e-05 3.60957e-14 1.68603e-06 -2.40617e-14 9.98583e-05 5.45587e-05
2.94 4.91698e-14 2.97226e-06 -3.27775e-14 3.99827e-05 2.66421e-05 2.47183e-14 1.49419e-06 -1.64777e-14 9.95286e-05 5.41321e-05
2.96 3.41809e-14 2.67864e-06 -2.27858e-14 3.95182e-05 2.6231e-05 1.68793e-14 1.32277e-06 -1.12521e-14 9.87938e-05 5.36521e-05
2.98 2.37515e-14 2.41729e-06 -1.58334e-14 3.92926e-05 2.59024e-05 1.14935e-14 1.16974e-06 -7.66189e-15 9.82133e-05 5.32579e-05
3 1.6421e-14 2.17425e-06 -1.09468e-14 3.89746e-05 2.55648e-05 7.80376e-15 1.03327e-06 -5.20225e-15 9.77735e-05 5.277e-05
3.02 1.13269e-14 1.95459e-06 -7.55092e-15 3.85518e-05 2.5247e-05 5.28325e-15 9.11689e-07 -3.52201e-15 9.69485e-05 5.23206e-05
3.04 7.81113e-15 1.75978e-06 -5.20722e-15 3.80742e-05 2.4887e-05 3.56644e-15 8.03491e-07 -2.37754e-15 9.63801e-05 5.19135e-05
3.06 5.36743e-15 1.58153e-06 -3.57817e-15 3.78483e-05 2.4604e-05 2.40046e-15 7.07303e-07 -1.60025e-15 9.58917e-05 5.14829e-05
3.08 3.67902e-15 1.42027e-06 -2.4526e-15 3.74516e-05 2.42857e-05 1.61091e-15 6.21885e-07 -1.07391e-15 9.50907e-05 5.11502e-05
3.1 2.5177e-15 1.27566e-06 -1.67842e-15 3.70109e-05 2.39574e-05 1.07783e-15 5.46115e-07 -7.18537e-16 9.48532e-05 5.06785e-05
3.12 1.71628e-15 1.14335e-06 -1.14416e-15 3.66772e-05 2.3609e-05 7.18994e-16 4.78978e-07 -4.79319e-16 9.41562e-05 5.03128e-05
3.14 1.16893e-15 1.02566e-06 -7.79274e-16 3.63798e-05 2.33146e-05 4.78168e-16 4.19559e-07 -3.18772e-16 9.34508e-05 4.98951e-05
3.16 7.95077e-16 9.20467e-07 -5.30043e-16 3.60287e-05 2.29952e-05 3.17032e-16 3.6703e-07 -2.11351e-16 9.29469e-05 4.94457e-05
3.18 5.38248e-16 8.23629e-07 -3.58826e-16 3.55572e-05 2.26844e-05 2.09546e-16 3.20649e-07 -1.39695e-16 9.216e-05 4.90736e-05
3.2 3.63999e-16 7.37506e-07 -2.42663e-16 3.5264e-05 2.24149e-05 1.38069e-16 2.79744e-07 -9.20449e-17 9.19747e-05 4.87178e-05
3.22 2.45532e-16 6.5986e-07 -1.63686e-16 3.49402e-05 2.20943e-05 9.06854e-17 2.43715e-07 -6.04563e-17 9.15964e-05 4.83139e-05
3.24 1.65192e-16 5.89898e-07 -1.10127e-16 3.45666e-05 2.18136e-05 5.93726e-17 2.12019e-07 -3.95813e-17 9.07616e-05 4.79207e-05
3.26 1.10797e-16 5.26654e-07 -7.38642e-17 3.42549e-05 2.15436e-05 3.87457e-17 1.84171e-07 -2.58303e-17 9.02477e-05 4.75257e-05
3.28 7.42755e-17 4.70776e-07 -4.95167e-17 3.38789e-05 2.12436e-05 2.52019e-17 1.59736e-07 -1.68011e-17 8.98474e-05 4.72022e-05
3.3 4.9611e-17 4.20034e-07 -3.30738e-17 3.34668e-05 2.09802e-05 1.63378e-17 1.38325e-07 -1.08918e-17 8.94504e-05 4.68147e-05
3.32 3.30707e-17 3.74671e-07 -2.2047e-17 3.32347e-05 2.0717e-05 1.05556e-17 1.19589e-07 -7.03704e-18 8.87528e-05 4.64496e-05
3.34 2.20162e-17 3.34361e-07 -1.46774e-17 3.29233e-05 2.04585e-05 6.79642e-18 1.03217e-07 -4.53092e-18 8.83697e-05 4.6097e-05
3.36 1.46058e-17 2.9787e-07 -9.73713e-18 3.25491e-05 2.0165e-05 4.36072e-18 8.89326e-08 -2.90713e-18 8.801e-05 4.57281e-05
3.38 9.66383e-18 2.65122e-07 -6.44253e-18 3.21791e-05 1.99208e-05 2.78799e-18 7.64871e-08 -1.85865e-18 8.71867e-05 4.53681e-05
3.4 6.39217e-18 2.36322e-07 -4.26143e-18 3.18994e-05 1.96486e-05 1.77603e-18 6.56608e-08 -1.18402e-18 8.65911e-05 4.50382e-05
3.42 4.2039e-18 2.09813e-07 -2.80259e-18 3.16026e-05 1.93837e-05 1.12721e-18 5.62579e-08 -7.51471e-19 8.60079e-05 4.47118e-05
3.44 2.76908e-18 1.86897e-07 -1.84605e-18 3.12377e-05 1.91412e-05 7.12723e-19 4.81047e-08 -4.75148e-19 8.56737e-05 4.43278e-05
3.46 1.81521e-18 1.65976e-07 -1.21014e-18 3.09026e-05 1.88956e-05 4.48913e-19 4.10469e-08 -2.99275e-19 8.51105e-05 4.40416e-05
3.48 1.1878e-18 1.47393e-07 -7.91866e-19 3.05425e-05 1.86477e-05 2.81637e-19 3.49481e-08 -1.87757e-19 8.45151e-05 4.36848e-05
3.5 7.74705e-19 1.30693e-07 -5.16469e-19 3.03319e-05 1.84036e-05 1.75978e-19 2.96875e-08 -1.17319e-19 8.4346e-05 4.33663e-05
3.52 5.03736e-19 1.15735e-07 -3.35824e-19 2.99348e-05 1.81661e-05 1.09502e-19 2.51584e-08 -7.30014e-20 8.36398e-05 4.30411e-05
3.54 3.2739e-19 1.02621e-07 -2.1826e-19 2.96648e-05 1.79093e-05 6.78471e-20 2.12667e-08 -4.52314e-20 8.30602e-05 4.27116e-05
3.56 2.12531e-19 9.10467e-08 -1.41687e-19 2.93608e-05 1.76779e-05 4.1853e-20 1.79295e-08 -2.7902e-20 8.25919e-05 4.23686e-05
3.58 1.37291e-19 8.05236e-08 -9.15273e-20 2.90222e-05 1.74545e-05 2.57007e-20 1.50739e-08 -1.71338e-20 8.21018e-05 4.20601e-05
3.6 8.87452e-20 7.13884e-08 -5.91634e-20 2.87148e-05 1.7226e-05 1.57079e-20 1.26358e-08 -1.0472e-20 8.15719e-05 4.17709e-05
3.62 5.7037e-20 6.30385e-08 -3.80246e-20 2.84039e-05 1.70033e-05 9.5537e-21 1.0559e-08 -6.36913e-21 8.11057e-05 4.14492e-05
3.64 3.66359e-20 5.57299e-08 -2.44239e-20 2.80957e-05 1.67807e-05 5.78118e-21 8.79421e-09 -3.85412e-21 8.05668e-05 4.11673e-05
3.66 2.34798e-20 4.9246e-08 -1.56532e-20 2.79523e-05 1.65623e-05 3.47983e-21 7.2985e-09 -2.31988e-21 8.01934e-05 4.08174e-05
3.68 1.50168e-20 4.35024e-08 -1.00112e-20 2.76813e-05 1.63342e-05 2.083e-21 6.03426e-09 -1.38866e-21 7.98588e-05 4.05768e-05
3.7 9.56754e-21 3.83495e-08 -6.37836e-21 2.73703e-05 1.61498e-05 1.23962e-21 4.96875e-09 -8.2641e-22 7.9345e-05 4.03379e-05
3.72 6.08162e-21 3.37884e-08 -4.05441e-21 2.70674e-05 1.59258e-05 7.33189e-22 4.07347e-09 -4.88792e-22 7.88037e-05 3.99953e-05
3.74 3.86827e-21 2.98413e-08 -2.57885e-21 2.67335e-05 1.5718e-05 4.30842e-22 3.32368e-09 -2.87228e-22 7.82132e-05 3.96923e-05
3.76 2.44631e-21 2.62501e-08 -1.63087e-21 2.64488e-05 1.55389e-05 2.51427e-22 2.69793e-09 -1.67618e-22 7.79523e-05 3.94869e-05
3.78 1.54538e-21 2.31065e-08 -1.03025e-21 2.61491e-05 1.53193e-05 1.45644e-22 2.17767e-09 -9.70959e-23 7.75407e-05 3.9153e-05
3.8 9.74643e-22 2.03419e-08 -6.49762e-22 2.59241e-05 1.51329e-05 8.36978e-23 1.74687e-09 -5.57985e-23 7.71779e-05 3.889e-05
3.82 6.12437e-22 1.78738e-08 -4.08291e-22 2.55602e-05 1.49275e-05 4.76862e-23 1.39171e-09 -3.17908e-23 7.674e-05 3.85776e-05
3.84 3.83907e-22 1.56948e-08 -2.55938e-22 2.54058e-05 1.47529e-05 2.69149e-23 1.10033e-09 -1.79433e-23 7.61642e-05 3.82976e-05
3.86 2.40153e-22 1.37771e-08 -1.60102e-22 2.51298e-05 1.45588e-05 1.50352e-23 8.62542e-10 -1.00235e-23 7.55054e-05 3.80671e-05
3.88 1.49889e-22 1.20877e-08 -9.9926e-23 2.48556e-05 1.43485e-05 8.30344e-24 6.69624e-10 -5.53563e-24 7.53708e-05 3.77916e-05
3.9 9.3536e-23 1.06223e-08 -6.23573e-23 2.45854e-05 1.41869e-05 4.52729e-24 5.14137e-10 -3.01819e-24 7.50933e-05 3.75676e-05
3.92 5.80581e-23 9.30112e-09 -3.87054e-23 2.42558e-05 1.39981e-05 2.4328e-24 3.89744e-10 -1.62187e-24 7.45731e-05 3.72338e-05
3.94 3.60111e-23 8.15278e-09 -2.40074e-23 2.40716e-05 1.38264e-05 1.28565e-24 2.91066e-10 -8.57099e-25 7.42287e-05 3.69887e-05
3.96 2.22699e-23 7.13753e-09 -1.48466e-23 2.37624e-05 1.36458e-05 6.66299e-25 2.1355e-10 -4.44199e-25 7.37586e-05 3.67939e-05
3.98 1.37383e-23 6.24436e-09 -9.15886e-24 2.35365e-05 1.3479e-05 3.37393e-25 1.53353e-10 -2.24929e-25 7.31764e-05 3.6497e-05
4 8.46635e-24 5.4669e-09 -5.64424e-24 2.32786e-05 1.32773e-05 1.66086e-25 1.07245e-10 -1.10724e-25 7.29528e-05 3.62225e-05
4.02 5.1955e-24 4.77448e-09 -3.46367e-24 2.30316e-05 1.31196e-05 7.89144e-26 7.25195e-11 -5.26096e-26 7.23721e-05 3.60408e-05
4.04 3.18441e-24 4.17201e-09 -2.12294e-24 2.28283e-05 1.29841e-05 3.58118e-26 4.69184e-11 -2.38746e-26 7.20835e-05 3.57914e-05
4.06 1.94742e-24 3.64384e-09 -1.29828e-24 2.25529e-05 1.27848e-05 1.52666e-26 2.85656e-11 -1.01778e-26 7.14047e-05 3.55189e-05
4.08 1.18554e-24 3.17367e-09 -7.9036e-25 2.23016e-05 1.26398e-05 5.94324e-27 1.591e-11 -3.96216e-27 7.12499e-05 3.52255e-05
4.1 7.21921e-25 2.76979e-09 -4.81281e-25 2.21378e-05 1.24637e-05 2.0007e-27 7.67608e-12 -1.3338e-27 7.09009e-05 3.50578e-05
4.12 4.38158e-25 2.41359e-09 -2.92106e-25 2.19101e-05 1.2319e-05 5.12147e-28 2.82116e-12 -3.41431e-28 7.0503e-05 3.48197e-05
4.14 2.65149e-25 2.1007e-09 -1.76766e-25 2.16275e-05 1.21519e-05 6.29104e-29 4.9842e-13 -4.19403e-29 7.00115e-05 3.45694e-05
4.16 1.60199e-25 1.82868e-09 -1.06799e-25 2.14144e-05 1.19981e-05 2.23201e-30 2.54785e-14 -1.48801e-30 6.96945e-05 3.43559e-05
4.18 9.65316e-26 1.59043e-09 -6.43544e-26 2.11632e-05 1.18517e-05 5.20294e-29 8.57225e-13 -3.46863e-29 6.93491e-05 3.41322e-05
4.2 5.79451e-26 1.38037e-09 -3.86301e-26 2.09095e-05 1.17142e-05 1.07577e-28 2.5627e-12 -7.1718e-29 6.89577e-05 3.38911e-05
4.22 3.47901e-26 1.20042e-09 -2.31934e-26 2.07057e-05 1.15518e-05 1.39268e-28 4.8054e-12 -9.28456e-29 6.86825e-05 3.36923e-05
4.24 2.08321e-26 1.04297e-09 -1.38881e-26 2.05221e-05 1.14014e-05 1.46338e-28 7.32647e-12 -9.75586e-29 6.80566e-05 3.34275e-05
4.26 1.24533e-26 9.06252e-10 -8.3022e-27 2.02585e-05 1.12704e-05 1.36462e-28 9.93062e-12 -9.09748e-29 6.78438e-05 3.32151e-05
4.28 7.41006e-27 7.85194e-10 -4.94004e-27 2.0084e-05 1.11176e-05 1.17721e-28 1.24741e-11 -7.84808e-29 6.75023e-05 3.30319e-05
4.3 4.39966e-27 6.80031e-10 -2.9331e-27 1.98106e-05 1.09799e-05 9.61069e-29 1.48547e-11 -6.40713e-29 6.71151e-05 3.28536e-05
4.32 2.61122e-27 5.89757e-10 -1.74082e-27 1.96892e-05 1.08361e-05 7.52844e-29 1.70033e-11 -5.01896e-29 6.66881e-05 3.25683e-05
4.34 1.54263e-27 5.10003e-10 -1.02842e-27 1.94457e-05 1.06927e-05 5.70979e-29 1.8877e-11 -3.80653e-29 6.64015e-05 3.23424e-05
4.36 9.10908e-28 4.41606e-10 -6.07272e-28 1.92142e-05 1.05464e-05 4.21888e-29 2.0453e-11 -2.81259e-29 6.60777e-05 3.21821e-05
4.38 5.35937e-28 3.81669e-10 -3.57292e-28 1.90055e-05 1.04314e-05 3.05053e-29 2.17244e-11 -2.03368e-29 6.56342e-05 3.19368e-05
4.4 3.14862e-28 3.29966e-10 -2.09908e-28 1.87432e-05 1.02932e-05 2.16567e-29 2.26956e-11 -1.44378e-29 6.52902e-05 3.18183e-05
4.42 1.84608e-28 2.85195e-10 -1.23072e-28 1.85873e-05 1.01565e-05 1.51337e-29 2.33796e-11 -1.00892e-29 6.49671e-05 3.15728e-05
4.44 1.08035e-28 2.46469e-10 -7.20236e-29 1.83614e-05 1.00378e-05 1.04303e-29 2.37954e-11 -6.95353e-30 6.44604e-05 3.1394e-05
4.46 6.28463e-29 2.12102e-10 -4.18975e-29 1.81743e-05 9.90195e-06 7.10107e-30 2.39656e-11 -4.73405e-30 6.42163e-05 3.11525e-05
4.48 3.66e-29 1.83054e-10 -2.44e-29 1.79854e-05 9.78409e-06 4.78167e-30 2.39155e-11 -3.18778e-30 6.38271e-05 3.09817e-05
4.5 2.12573e-29 1.57836e-10 -1.41716e-29 1.7755e-05 9.66745e-06 3.18798e-30 2.36708e-11 -2.12532e-30 6.36079e-05 3.07619e-05
4.52 1.22985e-29 1.35804e-10 -8.199e-30 1.7644e-05 9.54338e-06 2.10624e-30 2.32578e-11 -1.40416e-30 6.33001e-05 3.05632e-05
4.54 7.10745e-30 1.16923e-10 -4.7383e-30 1.74289e-05 9.42935e-06 1.37998e-30 2.27018e-11 -9.19985e-31 6.28883e-05 3.03575e-05
4.56 4.10129e-30 1.00693e-10 -2.73419e-30 1.71974e-05 9.30216e-06 8.97168e-31 2.20269e-11 -5.98112e-31 6.2519e-05 3.01932e-05
4.58 2.35759e-30 8.65372e-11 -1.57172e-30 1.70812e-05 9.19301e-06 5.79084e-31 2.12558e-11 -3.86056e-31 6.24182e-05 3.00081e-05
4.6 1.35316e-30 7.43882e-11 -9.02106e-31 1.68698e-05 9.06762e-06 3.71256e-31 2.04093e-11 -2.47504e-31 6.18366e-05 2.98168e-05
4.62 7.73177e-31 6.37704e-11 -5.15451e-31 1.66777e-05 8.95162e-06 2.36504e-31 1.95064e-11 -1.57669e-31 6.16363e-05 2.96256e-05
4.64 4.41417e-31 5.47189e-11 -2.94278e-31 1.65016e-05 8.83928e-06 1.49757e-31 1.85641e-11 -9.98377e-32 6.13508e-05 2.94431e-05
4.66 2.51394e-31 4.69199e-11 -1.67596e-31 1.63433e-05 8.74922e-06 9.4286e-32 1.75974e-11 -6.28573e-32 6.09893e-05 2.92937e-05
4.68 1.4263e-31 4.01504e-11 -9.50866e-32 1.61472e-05 8.61677e-06 5.90389e-32 1.66195e-11 -3.93592e-32 6.06578e-05 2.90862e-05
4.7 8.10796e-32 3.44853e-11 -5.4053e-32 1.59773e-05 8.50663e-06 3.67757e-32 1.56416e-11 -2.45171e-32 6.02827e-05 2.89218e-05
4.72 4.58017e-32 2.94856e-11 -3.05344e-32 1.57868e-05 8.4096e-06 2.27933e-32 1.46735e-11 -1.51955e-32 5.98482e-05 2.87181e-05
4.74 2.57848e-32 2.51688e-11 -1.71898e-32 1.56455e-05 8.29708e-06 1.40591e-32 1.37232e-11 -9.37274e-33 5.97061e-05 2.85692e-05
4.76 1.44983e-32 2.14957e-11 -9.66554e-33 1.54444e-05 8.19498e-06 8.63153e-33 1.27974e-11 -5.75435e-33 5.94042e-05 2.84236e-05
4.78 8.15204e-33 1.83908e-11 -5.4347e-33 1.53127e-05 8.09001e-06 5.2755e-33 1.19014e-11 -3.517e-33 5.8991e-05 2.81677e-05
4.8 4.55407e-33 1.56602e-11 -3.03604e-33 1.51238e-05 7.98824e-06 3.21029e-33 1.10393e-11 -2.14019e-33 5.88399e-05 2.8051e-05
4.82 2.55665e-33 1.34245e-11 -1.70444e-33 1.49737e-05 7.88514e-06 1.94529e-33 1.02143e-11 -1.29686e-33 5.85176e-05 2.79439e-05
4.84 1.4245e-33 1.14414e-11 -9.49665e-34 1.48393e-05 7.79772e-06 1.17391e-33 9.42875e-12 -7.82608e-34 5.81859e-05 2.77468e-05
4.86 7.91474e-34 9.74118e-12 -5.27649e-34 1.46463e-05 7.6988e-06 7.05573e-34 8.68394e-12 -4.70382e-34 5.79834e-05 2.75773e-05
4.88 4.39259e-34 8.29883e-12 -2.92839e-34 1.44808e-05 7.59295e-06 4.2242e-34 7.9807e-12 -2.81613e-34 5.76171e-05 2.74015e-05
4.9 2.42844e-34 7.05519e-12 -1.61896e-34 1.43396e-05 7.5117e-06 2.51931e-34 7.31921e-12 -1.67954e-34 5.73362e-05 2.72075e-05
4.92 1.34189e-34 6.00551e-12 -8.94596e-35 1.41592e-05 7.42326e-06 1.49689e-34 6.69919e-12 -9.97928e-35 5.71361e-05 2.70652e-05
4.94 7.39051e-35 5.10411e-12 -4.927e-35 1.40315e-05 7.32044e-06 8.86137e-35 6.11994e-12 -5.90758e-35 5.68607e-05 2.69614e-05
4.96 4.06354e-35 4.3384e-12 -2.70903e-35 1.38653e-05 7.2332e-06 5.2269e-35 5.58045e-12 -3.4846e-35 5.64754e-05 2.67392e-05
4.98 2.22594e-35 3.68028e-12 -1.48396e-35 1.37195e-05 7.15441e-06 3.07219e-35 5.07944e-12 -2.04812e-35 5.61875e-05 2.65849e-05
5 1.21629e-35 3.11969e-12 -8.10858e-36 1.35479e-05 7.06275e-06 1.79944e-35 4.61543e-12 -1.19963e-35 5.58605e-05 2.64246e-05
5.02 6.65184e-36 2.65148e-12 -4.43456e-36 1.33885e-05 6.96513e-06 1.05036e-35 4.18682e-12 -7.00238e-36 5.56438e-05 2.62862e-05
5.04 3.61422e-36 2.24284e-12 -2.40948e-36 1.32699e-05 6.87871e-06 6.1104e-36 3.79186e-12 -4.0736e-36 5.52009e-05 2.6155e-05
5.06 1.95746e-36 1.89442e-12 -1.30497e-36 1.30936e-05 6.802e-06 3.54287e-36 3.42877e-12 -2.36191e-36 5.50066e-05 2.59963e-05
5.08 1.06654e-36 1.61259e-12 -7.11026e-37 1.30088e-05 6.70891e-06 2.04745e-36 3.09572e-12 -1.36496e-36 5.48875e-05 2.58311e-05
5.1 5.74413e-37 1.35926e-12 -3.82942e-37 1.28809e-05 6.61669e-06 1.1794e-36 2.79087e-12 -7.86267e-37 5.45791e-05 2.57044e-05
5.12 3.09893e-37 1.1497e-12 -2.06596e-37 1.26887e-05 6.54639e-06 6.77202e-37 2.5124e-12 -4.51468e-37 5.42648e-05 2.5572e-05
5.14 1.66529e-37 9.7033e-13 -1.11019e-37 1.25512e-05 6.47299e-06 3.87613e-37 2.25854e-12 -2.58409e-37 5.39972e-05 2.5366e-05
5.16 8.94258e-38 8.19812e-13 -5.96172e-38 1.24444e-05 6.39748e-06 2.21166e-37 2.02754e-12 -1.47444e-37 5.37289e-05 2.52385e-05
5.18 4.80602e-38 6.94422e-13 -3.20401e-38 1.22942e-05 6.32046e-06 1.25803e-37 1.81772e-12 -8.38685e-38 5.3477e-05 2.51343e-05
5.2 2.55737e-38 5.83422e-13 -1.70491e-38 1.21604e-05 6.2325e-06 7.13392e-38 1.62749e-12 -4.75595e-38 5.3196e-05 2.50021e-05
5.22 1.36225e-38 4.91542e-13 0 1.20372e-05 6.15648e-06 4.03316e-38 1.45529e-12 0 5.29282e-05 2.48498e-05
5.24 7.23966e-39 4.13906e-13 0 1.19125e-05 6.07532e-06 2.27328e-38 1.29968e-12 0 5.27791e-05 2.46545e-05
5.26 3.83961e-39 3.4843e-13 0 1.17474e-05 6.00009e-06 1.27751e-38 1.15929e-12 0 5.23375e-05 2.45609e-05
5.28 2.03426e-39 2.93524e-13 0 1.16487e-05 5.93437e-06 7.15791e-39 1.03281e-12 0 5.22142e-05 2.44122e-05
5.3 1.07327e-39 2.46672e-13 0 1.14985e-05 5.85864e-06 3.99881e-39 9.19052e-13 0 5.19662e-05 2.42611e-05
5.32 5.65914e-40 2.07538e-13 0 1.13967e-05 5.78342e-06 2.22745e-39 8.16872e-13 0 5.16376e-05 2.41381e-05
5.34 2.96516e-40 1.73818e-13 0 1.12571e-05 5.71124e-06 1.23716e-39 7.25226e-13 0 5.14449e-05 2.40115e-05
5.36 1.55997e-40 1.4643e-13 0 1.11429e-05 5.64056e-06 6.85162e-40 6.43142e-13 0 5.1167e-05 2.38858e-05
5.38 8.12317e-41 1.22312e-13 0 1.1038e-05 5.57782e-06 3.78371e-40 5.69721e-13 0 5.10368e-05 2.37267e-05
5.4 4.23609e-41 1.02495e-13 0 1.09205e-05 5.50492e-06 2.08357e-40 5.04135e-13 0 5.05508e-05 2.36331e-05
5.42 2.20308e-41 8.5808e-14 0 1.07737e-05 5.43239e-06 1.14412e-40 4.45625e-13 0 5.04712e-05 2.35203e-05
5.44 1.14161e-41 7.17034e-14 0 1.06641e-05 5.37163e-06 6.26492e-41 3.93492e-13 0 5.02516e-05 2.33563e-05
5.46 5.91063e-42 5.99711e-14 0 1.05304e-05 5.30601e-06 3.42094e-41 3.47099e-13 0 4.99984e-05 2.32427e-05
5.48 3.05498e-42 5.01613e-14 0 1.04247e-05 5.23452e-06 1.86281e-41 3.05864e-13 0 4.96515e-05 2.30968e-05
5.5 1.57704e-42 4.19778e-14 0 1.03176e-05 5.17845e-06 1.01156e-41 2.69256e-13 0 4.94732e-05 2.29871e-05
5.52 8.1246e-43 3.51204e-14 0 1.0209e-05 5.11955e-06 5.47793e-42 2.36795e-13 0 4.93339e-05 2.28431e-05
5.54 4.15912e-43 2.92485e-14 0 1.00841e-05 5.04939e-06 2.95837e-42 2.08044e-13 0 4.89471e-05 2.27231e-05
5.56 2.12932e-43 2.44035e-14 0 9.97948e-06 4.98581e-06 1.59333e-42 1.82607e-13 0 4.8846e-05 2.26083e-05
5.58 1.0869e-43 2.03365e-14 0 9.87556e-06 4.92926e-06 8.55814e-43 1.60127e-13 0 4.86487e-05 2.25324e-05
5.6 5.51234e-44 1.68678e-14 0 9.76592e-06 4.86507e-06 4.58436e-43 1.40282e-13 0 4.8292e-05 2.237e-05
5.62 2.81648e-44 1.41199e-14 0 9.65665e-06 4.81086e-06 2.44911e-43 1.22782e-13 0 4.81761e-05 2.22329e-05
5.64 1.43051e-44 1.17702e-14 0 9.54758e-06 4.75253e-06 1.30489e-43 1.07366e-13 0 4.7928e-05 2.21467e-05
5.66 7.22742e-45 9.77705e-15 0 9.4474e-06 4.68866e-06 6.93389e-44 9.37997e-14 0 4.76853e-05 2.20243e-05
5.68 3.6385e-45 8.10666e-15 0 9.34283e-06 4.63295e-06 3.67472e-44 8.18737e-14 0 4.74584e-05 2.19024e-05
5.7 1.82341e-45 6.70293e-15 0 9.2568e-06 4.57655e-06 1.94231e-44 7.14001e-14 0 4.73227e-05 2.1817e-05
5.72 9.17236e-46 5.57295e-15 0 9.14101e-06 4.52075e-06 1.02392e-44 6.22113e-14 0 4.69923e-05 2.169e-05
5.74 4.59049e-46 4.61798e-15 0 9.03374e-06 4.46445e-06 5.38351e-45 5.41575e-14 0 4.67141e-05 2.15814e-05
5.76 2.28799e-46 3.81768e-15 0 8.94338e-06 4.4089e-06 2.82309e-45 4.71054e-14 0 4.649e-05 2.1475e-05
5.78 1.14562e-46 3.17617e-15 0 8.84122e-06 4.35686e-06 1.47654e-45 4.09363e-14 0 4.64127e-05 2.13555e-05
5.8 5.66537e-47 2.61441e-15 0 8.75297e-06 4.3088e-06 7.7025e-46 3.55448e-14 0 4.61461e-05 2.12741e-05
5.82 2.80503e-47 2.15838e-15 0 8.6579e-06 4.25395e-06 4.00761e-46 3.08373e-14 0 4.59474e-05 2.11395e-05
5.84 1.38763e-47 1.78351e-15 0 8.55168e-06 4.2028e-06 2.07975e-46 2.67309e-14 0 4.57594e-05 2.10651e-05
5.86 6.84399e-48 1.47192e-15 0 8.46519e-06 4.15079e-06 1.07649e-46 2.31519e-14 0 4.54512e-05 2.09127e-05
5.88 3.38499e-48 1.22032e-15 0 8.36698e-06 4.09471e-06 5.55761e-47 2.00356e-14 0 4.53031e-05 2.08211e-05
5.9 1.65512e-48 1.00195e-15 0 8.2773e-06 4.04785e-06 2.86184e-47 1.73246e-14 0 4.51449e-05 2.06593e-05
5.92 8.1158e-49 8.26452e-16 0 8.17537e-06 4.00007e-06 1.46989e-47 1.49682e-14 0 4.49944e-05 2.06228e-05
5.94 3.97355e-49 6.81863e-16 0 8.11438e-06 3.95055e-06 7.53022e-48 1.29219e-14 0 4.47339e-05 2.04956e-05
5.96 1.92646e-49 5.58054e-16 0 8.01269e-06 3.9013e-06 3.84786e-48 1.11464e-14 0 4.45112e-05 2.0393e-05
5.98 9.38348e-50 4.59664e-16 0 7.90602e-06 3.85148e-06 1.9612e-48 9.60721e-15 0 4.43905e-05 2.03139e-05
6 4.55555e-50 3.78044e-16 0 7.83699e-06 3.8045e-06 9.97044e-49 8.27401e-15 0 4.41538e-05 2.01991e-05
6.02 2.19757e-50 3.09481e-16 0 7.75138e-06 3.76567e-06 5.05594e-49 7.12022e-15 0 4.38294e-05 2.01126e-05
6.04 1.06363e-50 2.54646e-16 0 7.65565e-06 3.71755e-06 2.55733e-49 6.12255e-15 0 4.37788e-05 2.00004e-05
6.06 5.14372e-51 2.09721e-16 0 7.56778e-06 3.67184e-06 1.29024e-49 5.26058e-15 0 4.35437e-05 1.98725e-05
6.08 2.46581e-51 1.71517e-16 0 7.50106e-06 3.63297e-06 6.49312e-50 4.51648e-15 0 4.32554e-05 1.97744e-05
6.1 1.18257e-51 1.40579e-16 0 7.42771e-06 3.58148e-06 3.25942e-50 3.87466e-15 0 4.30724e-05 1.97079e-05
6.12 5.64792e-52 1.14946e-16 0 7.33729e-06 3.53949e-06 1.63204e-50 3.32151e-15 0 4.29018e-05 1.95933e-05
6.14 2.69054e-52 9.3912e-17 0 7.25617e-06 3.49259e-06 8.15132e-51 2.84517e-15 0 4.27889e-05 1.94682e-05
6.16 1.27873e-52 7.66833e-17 0 7.17016e-06 3.45657e-06 4.061e-51 2.43531e-15 0 4.25639e-05 1.93959e-05
6.18 6.08018e-53 6.27541e-17 0 7.10088e-06 3.41742e-06 2.01813e-51 2.08293e-15 0 4.24074e-05 1.93256e-05
6.2 2.88273e-53 5.12977e-17 0 7.01889e-06 3.36905e-06 1.0004e-51 1.7802e-15 0 4.22102e-05 1.9215e-05
6.22 1.35769e-53 4.17281e-17 0 6.95014e-06 3.33273e-06 4.94669e-52 1.52035e-15 0 4.20151e-05 1.91433e-05
6.24 6.41989e-54 3.41392e-17 0 6.86067e-06 3.29438e-06 2.43989e-52 1.29746e-15 0 4.18757e-05 1.90251e-05
6.26 3.01278e-54 2.77687e-17 0 6.79414e-06 3.25298e-06 1.20044e-52 1.10644e-15 0 4.17415e-05 1.89425e-05
6.28 1.41116e-54 2.25834e-17 0 6.72169e-06 3.2152e-06 5.89154e-53 9.4285e-16 0 4.14363e-05 1.88323e-05
6.3 6.59926e-55 1.83696e-17 0 6.64321e-06 3.17706e-06 2.88428e-53 8.02863e-16 0 4.12608e-05 1.87916e-05
6.32 3.0762e-55 1.49202e-17 0 6.57927e-06 3.14346e-06 1.40853e-53 6.83164e-16 0 4.12216e-05 1.86726e-05
6.34 1.42822e-55 1.20913e-17 0 6.5035e-06 3.10364e-06 6.86146e-54 5.80891e-16 0 4.09756e-05 1.86116e-05
6.36 6.6305e-56 9.81542e-18 0 6.42919e-06 3.06343e-06 3.33419e-54 4.93574e-16 0 4.07911e-05 1.84914e-05
6.38 3.05942e-56 7.93322e-18 0 6.35687e-06 3.0225e-06 1.61618e-54 4.19082e-16 0 4.05724e-05 1.83974e-05
6.4 1.41682e-56 6.4467e-18 0 6.29775e-06 2.99436e-06 7.81472e-55 3.55579e-16 0 4.0441e-05 1.82733e-05
6.42 6.52439e-57 5.21843e-18 0 6.22184e-06 2.95753e-06 3.76934e-55 3.01484e-16 0 4.036e-05 1.82154e-05
6.44 2.99752e-57 4.22185e-18 0 6.16095e-06 2.92129e-06 1.81361e-55 2.55438e-16 0 4.00617e-05 1.81324e-05
6.46 1.37344e-57 3.41236e-18 0 6.09343e-06 2.88726e-06 8.70471e-56 2.16272e-16 0 4.00641e-05 1.80658e-05
6.48 6.27604e-58 2.75551e-18 0 6.00957e-06 2.85211e-06 4.16768e-56 1.82983e-16 0 3.97302e-05 1.7936e-05
6.5 2.85002e-58 2.21513e-18 0 5.95076e-06 2.82082e-06 1.99052e-56 1.54709e-16 0 3.96118e-05 1.78699e-05
6.52 1.29897e-58 1.79039e-18 0 5.88767e-06 2.78646e-06 9.48354e-57 1.30713e-16 0 3.93632e-05 1.7785e-05
6.54 5.89743e-59 1.44403e-18 0 5.82854e-06 2.75209e-06 4.50722e-57 1.10362e-16 0 3.92616e-05 1.77149e-05
6.56 2.66875e-59 1.16291e-18 0 5.76565e-06 2.71745e-06 2.13689e-57 9.31155e-17 0 3.90213e-05 1.76205e-05
6.58 1.20305e-59 9.34577e-19 0 5.69849e-06 2.68682e-06 1.01063e-57 7.85096e-17 0 3.89292e-05 1.75499e-05
6.6 5.4168e-60 7.51502e-19 0 5.63545e-06 2.65267e-06 4.76801e-58 6.61492e-17 0 3.86745e-05 1.74663e-05
6.62 2.43524e-60 6.04434e-19 0 5.58172e-06 2.62359e-06 2.24399e-58 5.56966e-17 0 3.84837e-05 1.73767e-05
6.64 1.09161e-60 4.85579e-19 0 5.5086e-06 2.59483e-06 1.05352e-58 4.68636e-17 0 3.84382e-05 1.73355e-05
6.66 4.88151e-61 3.89849e-19 0 5.46015e-06 2.56494e-06 4.93407e-59 3.94046e-17 0 3.82902e-05 1.72331e-05
6.68 2.17918e-61 3.13003e-19 0 5.39304e-06 2.52876e-06 2.30519e-59 3.31103e-17 0 3.80768e-05 1.71145e-05
6.7 9.63534e-62 2.49345e-19 0 5.33521e-06 2.50431e-06 1.07436e-59 2.78025e-17 0 3.79383e-05 1.70741e-05
6.72 4.27816e-62 1.99817e-19 0 5.27661e-06 2.47536e-06 4.99502e-60 2.33299e-17 0 3.77799e-05 1.69562e-05
6.74 1.89593e-62 1.60105e-19 0 5.21564e-06 2.43962e-06 2.31668e-60 1.95636e-17 0 3.76619e-05 1.68906e-05
6.76 8.31343e-63 1.27155e-19 0 5.16498e-06 2.41273e-06 1.07186e-60 1.63943e-17 0 3.74894e-05 1.68341e-05
6.78 3.67049e-63 1.01862e-19 0 5.11646e-06 2.38449e-06 4.94716e-61 1.37292e-17 0 3.7322e-05 1.67624e-05
6.8 1.61508e-63 8.14671e-20 0 5.06236e-06 2.35597e-06 2.27782e-61 1.14896e-17 0 3.71704e-05 1.66955e-05
6.82 7.08023e-64 6.50278e-20 0 4.98906e-06 2.32701e-06 1.04623e-61 9.60901e-18 0 3.70373e-05 1.66328e-05
6.84 3.10348e-64 5.19911e-20 0 4.94332e-06 2.3013e-06 4.79383e-62 8.03087e-18 0 3.6876e-05 1.654e-05
6.86 1.3492e-64 4.13e-20 0 4.88704e-06 2.27707e-06 2.19122e-62 6.70746e-18 0 3.67153e-05 1.64588e-05
6.88 5.83777e-65 3.27097e-20 0 4.83314e-06 2.24512e-06 9.99163e-63 5.59843e-18 0 3.65938e-05 1.64146e-05
6.9 2.52602e-65 2.59531e-20 0 4.78033e-06 2.22088e-06 4.54502e-63 4.66969e-18 0 3.64598e-05 1.63297e-05
6.92 1.09971e-65 2.07547e-20 0 4.73451e-06 2.19543e-06 2.06246e-63 3.89245e-18 0 3.62908e-05 1.62262e-05
6.94 4.7001e-66 1.63228e-20 0 4.66818e-06 2.16682e-06 9.33653e-64 3.24244e-18 0 3.61395e-05 1.61769e-05
6.96 2.02403e-66 1.29575e-20 0 4.63091e-06 2.14343e-06 4.21634e-64 2.69922e-18 0 3.60446e-05 1.61182e-05
6.98 8.6844e-67 1.02665e-20 0 4.58651e-06 2.11826e-06 1.89949e-64 2.24553e-18 0 3.57433e-05 1.60458e-05
7 3.70456e-67 8.10142e-21 0 4.5386e-06 2.09221e-06 8.53673e-65 1.86688e-18 0 3.56357e-05 1.59618e-05
7.02 1.58454e-67 6.42146e-21 0 4.48371e-06 2.067e-06 3.82735e-65 1.55106e-18 0 3.56209e-05 1.5883e-05
7.04 6.75292e-68 5.08037e-21 0 4.43767e-06 2.04247e-06 1.71182e-65 1.28784e-18 0 3.54481e-05 1.5823e-05
7.06 2.86023e-68 4.00166e-21 0 4.38632e-06 2.01776e-06 7.63785e-66 1.06859e-18 0 3.52855e-05 1.57549e-05
7.08 1.21268e-68 3.16073e-21 0 4.33715e-06 1.99813e-06 3.39969e-66 8.86094e-19 0 3.51492e-05 1.57086e-05
7.1 5.09413e-69 2.47785e-21 0 4.29063e-06 1.97431e-06 1.5096e-66 7.3429e-19 0 3.50325e-05 1.56195e-05
7.12 2.15005e-69 1.95517e-21 0 4.25124e-06 1.94809e-06 6.68714e-67 6.081e-19 0 3.4851e-05 1.55493e-05
7.14 9.05093e-70 1.54142e-21 0 4.18879e-06 1.92831e-06 2.95512e-67 5.03272e-19 0 3.47343e-05 1.54994e-05
7.16 3.76002e-70 1.20137e-21 0 4.15284e-06 1.90642e-06 1.30276e-67 4.16248e-19 0 3.45662e-05 1.54301e-05
7.18 1.57586e-70 9.46295e-22 0 4.10947e-06 1.88207e-06 5.72945e-68 3.4405e-19 0 3.44685e-05 1.53592e-05
7.2 6.54571e-71 7.40036e-22 0 4.06704e-06 1.86092e-06 2.51373e-68 2.84193e-19 0 3.42825e-05 1.52613e-05
7.22 2.72986e-71 5.82086e-22 0 4.02139e-06 1.8398e-06 1.10022e-68 2.346e-19 0 3.42166e-05 1.52327e-05
7.24 1.12089e-71 4.51571e-22 0 3.9766e-06 1.8169e-06 4.80399e-69 1.93537e-19 0 3.4006e-05 1.51501e-05
7.26 4.64039e-72 3.53831e-22 0 3.9379e-06 1.79738e-06 2.09258e-69 1.5956e-19 0 3.39364e-05 1.51278e-05
7.28 1.90786e-72 2.75825e-22 0 3.8944e-06 1.7754e-06 9.09331e-70 1.31465e-19 0 3.37615e-05 1.50445e-05
7.3 7.84311e-73 2.15369e-22 0 3.84858e-06 1.75272e-06 3.94205e-70 1.08247e-19 0 3.35682e-05 1.4955e-05
7.32 3.19986e-73 1.67186e-22 0 3.81838e-06 1.73518e-06 1.70483e-70 8.90737e-20 0 3.35269e-05 1.49198e-05
7.34 1.30113e-73 1.29577e-22 0 3.75874e-06 1.71528e-06 7.35532e-71 7.32499e-20 0 3.3407e-05 1.48034e-05
7.36 5.31462e-74 1.0106e-22 0 3.725e-06 1.69713e-06 3.1658e-71 6.01991e-20 0 3.32883e-05 1.47818e-05
7.38 2.15116e-74 7.82432e-23 0 3.68926e-06 1.67305e-06 1.35933e-71 4.94423e-20 0 3.31561e-05 1.47129e-05
7.4 0 6.08079e-23 0 3.64279e-06 1.65529e-06 0 4.05821e-20 0 3.30282e-05 1.4625e-05
7.42 0 4.7185e-23 0 3.60948e-06 1.63537e-06 0 3.32886e-20 0 3.29012e-05 1.45765e-05
7.44 0 3.64491e-23 0 3.57495e-06 1.61849e-06 0 2.72888e-20 0 3.26956e-05 1.4512e-05
7.46 0 2.81677e-23 0 3.53363e-06 1.59858e-06 0 2.23564e-20 0 3.26347e-05 1.4456e-05
7.48 0 2.16597e-23 0 3.49941e-06 1.57959e-06 0 1.8304e-20 0 3.25266e-05 1.4409e-05
7.5 0 1.66925e-23 0 3.45858e-06 1.56151e-06 0 1.49767e-20 0 3.23008e-05 1.43462e-05
7.52 0 1.27983e-23 0 3.42163e-06 1.54429e-06 0 1.22467e-20 0 3.23023e-05 1.42789e-05
7.54 0 9.87761e-24 0 3.38631e-06 1.52606e-06 0 1.0008e-20 0 3.22435e-05 1.42245e-05
7.56 0 7.56704e-24 0 3.3432e-06 1.50971e-06 0 8.17346e-21 0 3.19358e-05 1.41474e-05
7.58 0 5.79771e-24 0 3.31603e-06 1.48931e-06 0 6.67105e-21 0 3.18855e-05 1.41171e-05
7.6 0 4.42648e-24 0 3.27557e-06 1.47336e-06 0 5.44143e-21 0 3.17426e-05 1.40419e-05
7.62 0 3.40677e-24 0 3.23884e-06 1.45609e-06 0 4.43569e-21 0 3.16479e-05 1.39727e-05
7.64 0 2.58392e-24 0 3.20152e-06 1.44057e-06 0 3.6136e-21 0 3.14776e-05 1.39344e-05
7.66 0 1.96055e-24 0 3.1661e-06 1.42398e-06 0 2.94205e-21 0 3.13927e-05 1.38947e-05
7.68 0 1.49373e-24 0 3.13207e-06 1.40853e-06 0 2.39382e-21 0 3.13138e-05 1.38448e-05
7.7 0 1.12999e-24 0 3.10111e-06 1.39143e-06 0 1.94654e-21 0 3.11216e-05 1.37694e-05
7.72 0 8.50129e-25 0 3.06257e-06 1.37341e-06 0 1.58186e-21 0 3.09994e-05 1.37053e-05
7.74 0 6.42385e-25 0 3.03195e-06 1.35836e-06 0 1.28471e-21 0 3.09441e-05 1.36491e-05
7.76 0 4.89079e-25 0 2.99615e-06 1.34345e-06 0 1.04273e-21 0 3.08118e-05 1.36019e-05
7.78 0 3.68078e-25 0 2.97239e-06 1.32749e-06 0 8.45815e-22 0 3.0766e-05 1.35091e-05
7.8 0 2.76044e-25 0 2.94171e-06 1.31245e-06 0 6.85662e-22 0 3.05432e-05 1.34921e-05
7.82 0 2.05793e-25 0 2.90702e-06 1.29795e-06 0 5.55492e-22 0 3.04144e-05 1.34339e-05
7.84 0 1.56351e-25 0 2.87893e-06 1.28155e-06 0 4.49758e-22 0 3.03171e-05 1.33886e-05
7.86 0 1.15676e-25 0 2.84032e-06 1.26689e-06 0 3.63927e-22 0 3.02676e-05 1.33102e-05
7.88 0 8.68978e-26 0 2.81144e-06 1.25593e-06 0 2.94295e-22 0 3.01661e-05 1.32741e-05
7.9 0 6.31212e-26 0 2.7843e-06 1.24045e-06 0 2.37841e-22 0 3.00054e-05 1.32156e-05
7.92 0 4.69292e-26 0 2.75241e-06 1.22623e-06 0 1.92099e-22 0 2.99273e-05 1.31786e-05
7.94 0 3.51912e-26 0 2.72271e-06 1.21021e-06 0 1.55059e-22 0 2.98134e-05 1.31264e-05
7.96 0 2.56518e-26 0 2.69289e-06 1.19875e-06 0 1.25085e-22 0 2.97749e-05 1.30669e-05
7.98 0 1.87884e-26 0 2.66596e-06 1.18456e-06 0 1.00844e-22 0 2.96385e-05 1.29959e-05
8 0 1.36514e-26 0 2.63902e-06 1.17085e-06 0 8.12507e-23 0 2.95e-05 1.29402e-05
8.02 0 1.00053e-26 0 2.61672e-06 1.15689e-06 0 6.54247e-23 0 2.94735e-05 1.29047e-05
8.04 0 7.22624e-27 0 2.58208e-06 1.14377e-06 0 5.26493e-23 0 2.93121e-05 1.28523e-05
8.06 0 5.24014e-27 0 2.55304e-06 1.13112e-06 0 4.23427e-23 0 2.91858e-05 1.28256e-05
8.08 0 3.79137e-27 0 2.53014e-06 1.11935e-06 0 3.40331e-23 0 2.90967e-05 1.2727e-05
8.1 0 2.72939e-27 0 2.50138e-06 1.10508e-06 0 2.73377e-23 0 2.89423e-05 1.27079e-05
8.12 0 1.9637e-27 0 2.47233e-06 1.09306e-06 0 2.19462e-23 0 2.8823e-05 1.26761e-05
8.14 0 1.36608e-27 0 2.45145e-06 1.08186e-06 0 1.76073e-23 0 2.87487e-05 1.26121e-05
8.16 0 9.7858e-28 0 2.42134e-06 1.06934e-06 0 1.41177e-23 0 2.86406e-05 1.25466e-05
8.18 0 6.64849e-28 0 2.39636e-06 1.0561e-06 0 1.13129e-23 0 2.85627e-05 1.2518e-05
8.2 0 4.64647e-28 0 2.36882e-06 1.04566e-06 0 9.05981e-24 0 2.83347e-05 1.24777e-05
8.22 0 3.14141e-28 0 2.34341e-06 1.03181e-06 0 7.25109e-24 0 2.83257e-05 1.24206e-05
8.24 0 2.16381e-28 0 2.32341e-06 1.02107e-06 0 5.79997e-24 0 2.81569e-05 1.23802e-05
8.26 0 1.43055e-28 0 2.29506e-06 1.00905e-06 0 4.63646e-24 0 2.80824e-05 1.23245e-05
8.28 0 9.65752e-29 0 2.27373e-06 9.98429e-07 0 3.70413e-24 0 2.8063e-05 1.22807e-05
8.3 0 6.4642e-29 0 2.25016e-06 9.8683e-07 0 2.9575e-24 0 2.7923e-05 1.22389e-05
8.32 0 4.01293e-29 0 2.22531e-06 9.74739e-07 0 2.35994e-24 0 2.78496e-05 1.21755e-05
8.34 0 2.60363e-29 0 2.20124e-06 9.6363e-07 0 1.88199e-24 0 2.77014e-05 1.21428e-05
8.36 0 1.54435e-29 0 2.1788e-06 9.52813e-07 0 1.49994e-24 0 2.76232e-05 1.20763e-05
8.38 0 8.95486e-30 0 2.15366e-06 9.43532e-07 0 1.19472e-24 0 2.75141e-05 1.20544e-05
8.4 0 4.87599e-30 0 2.13273e-06 9.33926e-07 0 9.51047e-25 0 2.74052e-05 1.19873e-05
8.42 0 2.61425e-30 0 2.1085e-06 9.21904e-07 0 7.56618e-25 0 2.73957e-05 1.1964e-05
8.44 0 1.22266e-30 0 2.08731e-06 9.11165e-07 0 6.01576e-25 0 2.72395e-05 1.19259e-05
8.46 0 4.53392e-31 0 2.06739e-06 9.00999e-07 0 4.78019e-25 0 2.71343e-05 1.18736e-05
8.48 0 1.42191e-31 0 2.0459e-06 8.92097e-07 0 3.79612e-25 0 2.70548e-05 1.18192e-05
8.5 0 1.00908e-32 0 2.02401e-06 8.81132e-07 0 3.01283e-25 0 2.69639e-05 1.17835e-05
8.52 0 1.34074e-32 0 2.00239e-06 8.71076e-07 0 2.38974e-25 0 2.68794e-05 1.17536e-05
8.54 0 8.21092e-32 0 1.98097e-06 8.61349e-07 0 1.89438e-25 0 2.67057e-05 1.17025e-05
8.56 0 1.43309e-31 0 1.96136e-06 8.52362e-07 0 1.50081e-25 0 2.66823e-05 1.16515e-05
8.58 0 2.416e-31 0 1.93952e-06 8.42991e-07 0 1.18829e-25 0 2.66427e-05 1.16068e-05
8.6 0 2.87135e-31 0 1.91782e-06 8.33271e-07 0 9.40292e-26 0 2.65092e-05 1.15571e-05
8.62 0 3.27042e-31 0 1.89706e-06 8.2505e-07 0 7.43607e-26 0 2.63975e-05 1.15256e-05
8.64 0 3.66745e-31 0 1.87977e-06 8.14671e-07 0 5.87715e-26 0 2.63086e-05 1.14723e-05
8.66 0 3.6873e-31 0 1.85933e-06 8.06204e-07 0 4.64227e-26 0 2.61658e-05 1.14288e-05
8.68 0 3.77301e-31 0 1.83903e-06 7.9776e-07 0 3.66469e-26 0 2.61822e-05 1.13774e-05
8.7 0 3.65289e-31 0 1.82253e-06 7.87507e-07 0 2.89125e-26 0 2.60288e-05 1.13526e-05
8.72 0 3.30244e-31 0 1.80209e-06 7.78768e-07 0 2.27969e-26 0 2.59231e-05 1.1291e-05
8.74 0 3.08373e-31 0 1.7815e-06 7.71429e-07 0 1.79642e-26 0 2.58826e-05 1.12585e-05
8.76 0 2.82544e-31 0 1.76097e-06 7.61658e-07 0 1.41476e-26 0 2.5849e-05 1.12092e-05
8.78 0 2.62673e-31 0 1.74707e-06 7.54241e-07 0 1.11353e-26 0 2.57e-05 1.11993e-05
8.8 0 2.32354e-31 0 1.72423e-06 7.45937e-07 0 8.75913e-27 0 2.5685e-05 1.11536e-05
8.82 0 2.02059e-31 0 1.70846e-06 7.37562e-07 0 6.88595e-27 0 2.5484e-05 1.10922e-05
8.84 0 1.77364e-31 0 1.69283e-06 7.29544e-07 0 5.41016e-27 0 2.55132e-05 1.107e-05
8.86 0 1.5281e-31 0 1.6728e-06 7.20578e-07 0 4.24814e-27 0 2.54393e-05 1.10251e-05
8.88 0 1.32026e-31 0 1.65705e-06 7.12837e-07 0 3.33373e-27 0 2.53021e-05 1.09868e-05
8.9 0 1.14807e-31 0 1.63781e-06 7.05884e-07 0 2.61461e-27 0 2.52121e-05 1.09212e-05
8.92 0 9.83357e-32 0 1.62164e-06 6.96505e-07 0 2.04939e-27 0 2.50712e-05 1.08992e-05
8.94 0 8.22498e-32 0 1.60331e-06 6.8983e-07 0 1.60542e-27 0 2.50648e-05 1.08744e-05
8.96 0 6.83665e-32 0 1.58724e-06 6.81925e-07 0 1.25688e-27 0 2.49548e-05 1.0822e-05
8.98 0 5.76498e-32 0 1.57352e-06 6.74363e-07 0 9.83429e-28 0 2.49184e-05 1.07854e-05
9 0 4.8075e-32 0 1.55626e-06 6.67152e-07 0 7.69019e-28 0 2.48134e-05 1.076e-05
9.02 0 3.95825e-32 0 1.53981e-06 6.59778e-07 0 6.01e-28 0 2.47352e-05 1.07318e-05
9.04 0 3.33072e-32 0 1.52262e-06 6.52582e-07 0 4.69414e-28 0 2.45891e-05 1.06702e-05
9.06 0 2.76996e-32 0 1.50886e-06 6.45902e-07 0 3.66423e-28 0 2.44851e-05 1.0645e-05
9.08 0 2.28332e-32 0 1.48904e-06 6.38402e-07 0 2.8586e-28 0 2.45383e-05 1.0582e-05
9.1 0 1.86536e-32 0 1.47516e-06 6.31933e-07 0 2.22878e-28 0 2.44371e-05 1.05516e-05
9.12 0 1.51754e-32 0 1.45975e-06 6.24747e-07 0 1.73671e-28 0 2.42703e-05 1.05348e-05
9.14 0 1.25293e-32 0 1.4439e-06 6.17292e-07 0 1.35248e-28 0 2.42521e-05 1.04901e-05
9.16 0 1.00974e-32 0 1.43169e-06 6.1152e-07 0 1.05264e-28 0 2.41251e-05 1.04555e-05
9.18 0 8.25185e-33 0 1.41657e-06 6.05196e-07 0 8.18793e-29 0 2.41524e-05 1.04148e-05
9.2 0 6.75248e-33 0 1.40022e-06 5.98018e-07 0 6.36521e-29 0 2.40041e-05 1.03762e-05
9.22 0 5.42274e-33 0 1.38723e-06 5.91961e-07 0 4.94535e-29 0 2.39452e-05 1.03435e-05
9.24 0 4.33331e-33 0 1.37116e-06 5.84758e-07 0 3.83995e-29 0 2.38759e-05 1.03131e-05
9.26 0 3.5264e-33 0 1.35734e-06 5.78254e-07 0 2.97989e-29 0 2.37336e-05 1.02805e-05
9.28 0 2.81437e-33 0 1.34338e-06 5.72645e-07 0 2.31111e-29 0 2.37598e-05 1.02276e-05
9.3 0 2.26441e-33 0 1.332e-06 5.65652e-07 0 1.79137e-29 0 2.36204e-05 1.02055e-05
9.32 0 1.81112e-33 0 1.31959e-06 5.60674e-07 0 1.3877e-29 0 2.35152e-05 1.01552e-05
9.34 0 1.43404e-33 0 1.30327e-06 5.54402e-07 0 1.07437e-29 0 2.35301e-05 1.01288e-05
9.36 0 1.15423e-33 0 1.29135e-06 5.47936e-07 0 8.31293e-30 0 2.33904e-05 1.01067e-05
9.38 0 9.20004e-34 0 1.27657e-06 5.42014e-07 0 6.42839e-30 0 2.33213e-05 1.00717e-05
9.4 0 7.31743e-34 0 1.26358e-06 5.35919e-07 0 4.96817e-30 0 2.32518e-05 1.00391e-05
9.42 0 5.77123e-34 0 1.25149e-06 5.3077e-07 0 3.83739e-30 0 2.3154e-05 9.99237e-06
9.44 0 4.55742e-34 0 1.23763e-06 5.24237e-07 0 2.96225e-30 0 2.31382e-05 9.95735e-06
9.46 0 3.60839e-34 0 1.22491e-06 5.18832e-07 0 2.28536e-30 0 2.29959e-05 9.90916e-06
9.48 0 2.88905e-34 0 1.21416e-06 5.1349e-07 0 1.76211e-30 0 2.29936e-05 9.8805e-06
9.5 0 2.26919e-34 0 1.20016e-06 5.07811e-07 0 1.35787e-30 0 2.29195e-05 9.86925e-06
9.52 0 1.79782e-34 0 1.18814e-06 5.01841e-07 0 1.04575e-30 0 2.28048e-05 9.81946e-06
9.54 0 1.41273e-34 0 1.17587e-06 4.96867e-07 0 8.04911e-31 0 2.27519e-05 9.79381e-06
9.56 0 1.11114e-34 0 1.16512e-06 4.91592e-07 0 6.19174e-31 0 2.26925e-05 9.7486e-06
9.58 0 8.73577e-35 0 1.14905e-06 4.8605e-07 0 4.76018e-31 0 2.26279e-05 9.7331e-06
9.6 0 6.8271e-35 0 1.13907e-06 4.80885e-07 0 3.65748e-31 0 2.25177e-05 9.71009e-06
9.62 0 5.36725e-35 0 1.12933e-06 4.76305e-07 0 2.80858e-31 0 2.24614e-05 9.67773e-06
9.64 0 4.18123e-35 0 1.11758e-06 4.70825e-07 0 2.15546e-31 0 2.24082e-05 9.62766e-06
9.66 0 3.28205e-35 0 1.10428e-06 4.65599e-07 0 1.65325e-31 0 2.23514e-05 9.58871e-06
9.68 0 2.55115e-35 0 1.09347e-06 4.60554e-07 0 1.26731e-31 0 2.2267e-05 9.5681e-06
9.7 0 1.99216e-35 0 1.08191e-06 4.56012e-07 0 9.70907e-32 0 2.21697e-05 9.5404e-06
9.72 0 1.55372e-35 0 1.07151e-06 4.50555e-07 0 7.43392e-32 0 2.2128e-05 9.49304e-06
9.74 0 1.21965e-35 0 1.06166e-06 4.45668e-07 0 5.68861e-32 0 2.20406e-05 9.492e-06
9.76 0 9.3644e-36 0 1.04995e-06 4.41691e-07 0 4.35052e-32 0 2.19421e-05 9.45909e-06
9.78 0 7.2837e-36 0 1.03975e-06 4.36484e-07 0 3.32525e-32 0 2.18809e-05 9.41582e-06
9.8 0 5.66772e-36 0 1.02913e-06 4.31454e-07 0 2.54012e-32 0 2.18184e-05 9.37301e-06
9.82 0 4.40286e-36 0 1.0185e-06 4.27385e-07 0 1.93924e-32 0 2.17899e-05 9.36414e-06
9.84 0 3.37179e-36 0 1.0083e-06 4.22274e-07 0 1.47965e-32 0 2.16372e-05 9.32552e-06
9.86 0 2.63018e-36 0 9.98047e-07 4.18233e-07 0 1.12832e-32 0 2.1635e-05 9.29792e-06
9.88 0 2.03492e-36 0 9.86772e-07 4.13566e-07 0 8.5991e-33 0 2.15826e-05 9.24865e-06
9.9 0 1.5586e-36 0 9.76958e-07 4.09895e-07 0 6.54971e-33 0 2.14573e-05 9.24444e-06
9.92 0 1.2062e-36 0 9.66865e-07 4.05005e-07 0 4.98585e-33 0 2.14473e-05 9.19244e-06
9.94 0 9.28323e-37 0 9.58229e-07 4.00691e-07 0 3.79319e-33 0 2.13628e-05 9.16688e-06
9.96 0 7.14262e-37 0 9.47183e-07 3.96059e-07 0 2.88415e-33 0 2.13372e-05 9.14332e-06
9.98 0 5.49284e-37 0 9.38495e-07 3.92367e-07 0 2.19169e-33 0 2.12845e-05 9.10537e-06
10 0 4.22142e-37 0 9.28791e-07 3.88414e-07 0 1.66452e-33 0 2.11589e-05 9.07566e-06


==> anc/Bottom/LargerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.7127 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 4 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.17703 3.89637e-05 -3.89409e-05 0.00220787 0.00196809 0.174919 3.84991e-05 -3.84765e-05 0.00249006 0.00212888
0.04 0.175845 0.000155016 -0.000154653 0.00219203 0.0019517 0.173726 0.000153148 -0.000152789 0.00247715 0.00211326
0.06 0.173889 0.000345667 -0.000343846 0.0021688 0.00192609 0.171763 0.000341441 -0.000339642 0.00245132 0.00208652
0.08 0.171198 0.000606878 -0.000601203 0.00213726 0.00188778 0.169066 0.000599323 -0.00059372 0.00242111 0.00204817
0.1 0.167693 0.000932533 -0.000918939 0.00210067 0.00184026 0.165686 0.00092137 -0.000907939 0.00238168 0.00200218
0.12 0.163683 0.00131712 -0.00128955 0.00205893 0.0017883 0.16168 0.00130101 -0.00127377 0.00232942 0.0019469
0.14 0.159102 0.00175263 -0.00170285 0.00200601 0.00172794 0.157116 0.00173076 -0.0016816 0.00227816 0.00188668
0.16 0.154039 0.00223111 -0.00214864 0.00194328 0.00166293 0.152067 0.00220254 -0.00212113 0.00222116 0.00182278
0.18 0.148488 0.00274265 -0.00261487 0.0018815 0.00159459 0.146606 0.00270789 -0.00258173 0.0021554 0.00175148
0.2 0.142625 0.00327995 -0.00309217 0.00181369 0.00152562 0.140811 0.00323823 -0.00305284 0.00208762 0.00167816
0.22 0.13656 0.00383582 -0.00357146 0.00175595 0.00145312 0.134754 0.00378509 -0.00352424 0.0020223 0.00160306
0.24 0.130254 0.00439929 -0.0040405 0.0016848 0.00138115 0.128508 0.00434032 -0.00398634 0.00195329 0.00153231
0.26 0.12379 0.00496237 -0.00449029 0.00161485 0.0013083 0.122139 0.00489618 -0.0044304 0.00187777 0.00145907
0.28 0.117332 0.00552187 -0.00491665 0.00154208 0.0012381 0.115709 0.00544552 -0.00484867 0.0018045 0.00138866
0.3 0.110837 0.00606728 -0.00530929 0.00147907 0.0011719 0.109276 0.00598181 -0.0052345 0.00173837 0.00131785
0.32 0.104388 0.00659402 -0.00566381 0.00140824 0.00110528 0.102888 0.00649924 -0.00558241 0.00166256 0.00125057
0.34 0.0979941 0.00709439 -0.00597369 0.00134101 0.00104521 0.0965899 0.00699273 -0.00588808 0.00158933 0.0011886
0.36 0.0917659 0.00756889 -0.00623986 0.00127846 0.000986356 0.0904205 0.00745792 -0.00614837 0.00152528 0.00112902
0.38 0.0856924 0.00801088 -0.00645774 0.00122051 0.000929481 0.0844118 0.00789116 -0.00636124 0.00146275 0.00107061
0.4 0.0798675 0.0084242 -0.00663168 0.00115258 0.000877678 0.0785909 0.00828954 -0.00652567 0.00139333 0.00101904
0.42 0.0741657 0.00879138 -0.00674959 0.00109951 0.000829961 0.0729796 0.00865077 -0.00664164 0.00133159 0.000968081
0.44 0.0687307 0.00912397 -0.00682267 0.00104263 0.000784597 0.0675951 0.00897322 -0.00670995 0.00127682 0.000922851
0.46 0.063491 0.00941004 -0.00684433 0.000992958 0.00074282 0.0624505 0.00925583 -0.00673216 0.00122089 0.00087882
0.48 0.0585284 0.0096587 -0.006824 0.000940296 0.000706977 0.0575549 0.00949805 -0.0067105 0.00116278 0.000837507
0.5 0.0538704 0.00987517 -0.00676785 0.000892516 0.000669025 0.052914 0.00969984 -0.0066477 0.00111267 0.000799947
0.52 0.0494158 0.0100415 -0.00666634 0.000846587 0.000637022 0.0485306 0.00986158 -0.00654693 0.00106319 0.000765849
0.54 0.0452426 0.0101724 -0.00653267 0.000802375 0.000607062 0.0444048 0.00998403 -0.00641168 0.00101769 0.000734637
0.56 0.0413307 0.0102661 -0.00636839 0.000761671 0.000578811 0.0405343 0.0100683 -0.00624569 0.000974789 0.000706753
0.58 0.0376479 0.0103165 -0.00617293 0.000723045 0.00055357 0.0369152 0.0101157 -0.00605279 0.000932021 0.000678023
0.6 0.0342213 0.0103332 -0.00595519 0.000684893 0.000530081 0.0335416 0.010128 -0.00583691 0.000893608 0.000654129
0.62 0.0310465 0.0103195 -0.00571983 0.000648514 0.000508625 0.0304065 0.0101068 -0.00560192 0.000852735 0.000630868
0.64 0.0280961 0.0102717 -0.00546733 0.00061902 0.000489718 0.0275015 0.0100543 -0.00535163 0.000818398 0.000611418
0.66 0.0253694 0.0101941 -0.00520283 0.00058619 0.000470058 0.0248177 0.00997243 -0.00508968 0.000785645 0.000590976
0.68 0.0228583 0.01009 -0.00493026 0.000557196 0.000453445 0.0223451 0.00986346 -0.00481956 0.000752692 0.000573372
0.7 0.0205459 0.00995859 -0.00465147 0.000529775 0.000439522 0.0200735 0.0097296 -0.00454451 0.000724839 0.00055841
0.72 0.0184351 0.0098087 -0.00437254 0.00050599 0.000425826 0.0179923 0.0095731 -0.00426751 0.000692892 0.000542159
0.74 0.0164984 0.00963435 -0.00409244 0.000479179 0.000412323 0.0160906 0.00939623 -0.00399129 0.000667019 0.000527765
0.76 0.0147302 0.0094399 -0.00381471 0.000457181 0.000400745 0.0143578 0.00920123 -0.00371827 0.000639771 0.000515426
0.78 0.0131279 0.00923301 -0.00354374 0.000440283 0.000389221 0.0127828 0.0089903 -0.00345058 0.000617768 0.000503069
0.8 0.011673 0.00901093 -0.00327938 0.000416616 0.000378682 0.0113552 0.00876555 -0.00319007 0.000598527 0.000491899
0.82 0.0103501 0.00877113 -0.0030217 0.000400138 0.000369741 0.0100644 0.00852905 -0.0029383 0.000574428 0.00048086
0.84 0.00916346 0.00852755 -0.00277622 0.000381291 0.000359861 0.00890044 0.00828278 -0.00269654 0.000554475 0.000471243
0.86 0.00809493 0.00827544 -0.0025416 0.000364788 0.000352282 0.00785346 0.00802859 -0.00246579 0.0005374 0.000461937
0.88 0.00713514 0.00801656 -0.00231865 0.000348341 0.000344449 0.00691414 0.00776826 -0.00224683 0.000518832 0.000453458
0.9 0.00627308 0.00774996 -0.00210722 0.000334489 0.000336915 0.00607354 0.00750345 -0.00204019 0.000503075 0.000444677
0.92 0.00550257 0.00747952 -0.00190841 0.000320164 0.000329006 0.00532318 0.00723569 -0.00184619 0.000484016 0.000436804
0.94 0.00482012 0.00721341 -0.00172402 0.000308362 0.000323257 0.00465507 0.0069664 -0.00166498 0.000471772 0.000429104
0.96 0.00420795 0.0069381 -0.00155043 0.000294351 0.00031639 0.00406167 0.00669691 -0.00149654 0.000455919 0.000421743
0.98 0.0036697 0.00667154 -0.00139139 0.000284146 0.000311037 0.00353595 0.00642838 -0.00134068 0.000446255 0.000414943
1 0.00318926 0.00639847 -0.00124308 0.000272639 0.000304958 0.00307135 0.00616191 -0.00119712 0.000431092 0.000409305
1.02 0.00276782 0.00613341 -0.00110792 0.000264382 0.000299777 0.00266179 0.00589845 -0.00106548 0.000418464 0.000402359
1.04 0.00239611 0.00587029 -0.000984069 0.000254119 0.00029425 0.00230164 0.00563886 -0.000945272 0.000406863 0.000396063
1.06 0.00207099 0.00561505 -0.000871857 0.000244651 0.00028933 0.00198573 0.00538389 -0.000835964 0.000397832 0.000390003
1.08 0.00178488 0.00536121 -0.000769556 0.000237534 0.000283713 0.0017093 0.00513419 -0.000736969 0.000387431 0.000384798
1.1 0.00153565 0.00511561 -0.000677508 0.000229291 0.000279686 0.00146802 0.00489032 -0.000647671 0.000379897 0.000379253
1.12 0.0013169 0.00487082 -0.000594026 0.000221928 0.000274609 0.00125795 0.00465276 -0.000567433 0.000369563 0.000374097
1.14 0.00112816 0.00463849 -0.000519886 0.000214177 0.000270074 0.00107548 0.0044219 -0.000495609 0.000359802 0.000370043
1.16 0.00096339 0.00440851 -0.000453195 0.000209045 0.000265953 0.000917396 0.00419804 -0.000431558 0.000353454 0.000364782
1.18 0.000821479 0.00418906 -0.000394186 0.000201899 0.000261653 0.000780764 0.00398143 -0.000374649 0.000345148 0.000359652
1.2 0.000698381 0.00397377 -0.00034159 0.000195526 0.000257383 0.000662966 0.00377226 -0.000324268 0.000337031 0.000354593
1.22 0.000592882 0.00376917 -0.000295382 0.000190904 0.000253145 0.000561656 0.00357065 -0.000279825 0.000329249 0.000349699
1.24 0.000502074 0.0035711 -0.00025462 0.000185303 0.000249552 0.000474738 0.00337667 -0.000240757 0.000325337 0.000344992
1.26 0.000424018 0.00337892 -0.000218743 0.000181191 0.000244696 0.000400353 0.00319034 -0.000206534 0.000319519 0.000340369
1.28 0.000357396 0.00319535 -0.000187433 0.000176719 0.000241826 0.000336848 0.00301164 -0.000176657 0.00031165 0.000336224
1.3 0.000300629 0.00301996 -0.00016018 0.000171889 0.000237833 0.000282766 0.00284052 -0.000150662 0.00030804 0.000332404
1.32 0.000252367 0.00285262 -0.000136532 0.000167983 0.000234088 0.00023682 0.00267689 -0.000128121 0.000301607 0.000327977
1.34 0.000211364 0.00269236 -0.000116039 0.000164453 0.000230774 0.000197883 0.00252064 -0.000108638 0.000295793 0.000324225
1.36 0.000176495 0.00253736 -9.82733e-05 0.000159945 0.000227086 0.000164967 0.00237163 -9.18544e-05 0.000292446 0.000319626
1.38 0.000147095 0.00239035 -8.30224e-05 0.000157241 0.00022357 0.000137208 0.00222969 -7.74423e-05 0.000285988 0.000316281
1.4 0.000122323 0.00225042 -6.9948e-05 0.00015422 0.000219991 0.000113856 0.00209466 -6.51064e-05 0.000283621 0.000312251
1.42 0.000101579 0.00211903 -5.88194e-05 0.000150845 0.000216621 9.42597e-05 0.00196633 -5.45809e-05 0.000278604 0.000308013
1.44 8.40812e-05 0.00199203 -4.92775e-05 0.000148143 0.000213523 7.7855e-05 0.00184452 -4.56286e-05 0.000274219 0.000304485
1.46 6.9477e-05 0.00187242 -4.11927e-05 0.000144862 0.000209859 6.41559e-05 0.00172902 -3.80378e-05 0.000272226 0.000301067
1.48 5.72437e-05 0.00175776 -3.43192e-05 0.000142859 0.000206999 5.27442e-05 0.00161959 -3.16216e-05 0.00026497 0.000297242
1.5 4.70821e-05 0.00164993 -2.853e-05 0.000140062 0.000204293 4.32613e-05 0.00151604 -2.62147e-05 0.000262483 0.00029335
1.52 3.86333e-05 0.00154763 -2.36514e-05 0.000137668 0.000200557 3.54005e-05 0.00141812 -2.16723e-05 0.00026058 0.000290431
1.54 3.16105e-05 0.00144994 -1.95432e-05 0.000135274 0.000197485 2.89003e-05 0.00132563 -1.78677e-05 0.00025598 0.000287071
1.56 2.58241e-05 0.00135857 -1.6117e-05 0.000133299 0.000194838 2.35385e-05 0.00123833 -1.46905e-05 0.0002535 0.000283375
1.58 2.10518e-05 0.00127238 -1.32579e-05 0.000131243 0.000191705 1.91265e-05 0.00115601 -1.20454e-05 0.000250716 0.000280235
1.6 1.71249e-05 0.00119112 -1.08786e-05 0.000128792 0.000188763 1.5505e-05 0.00107845 -9.84957e-06 0.000246196 0.000276608
1.62 1.38748e-05 0.00111248 -8.88744e-06 0.000126735 0.000186201 1.25396e-05 0.00100543 -8.03221e-06 0.000243542 0.000273415
1.64 1.12406e-05 0.00104071 -7.25757e-06 0.000125249 0.000183442 1.01176e-05 0.000936736 -6.53245e-06 0.00024155 0.000270103
1.66 9.0791e-06 0.000972305 -5.90673e-06 0.000122936 0.000180261 8.14405e-06 0.000872168 -5.2984e-06 0.000239398 0.000267072
1.68 7.31081e-06 0.000907167 -4.79105e-06 0.000121154 0.000177789 6.54002e-06 0.000811524 -4.28593e-06 0.000236304 0.000263837
1.7 5.88038e-06 0.000846909 -3.88056e-06 0.000119649 0.000174815 5.2395e-06 0.000754607 -3.45763e-06 0.000234586 0.000260768
1.72 4.71459e-06 0.000789465 -3.13201e-06 0.000118901 0.000172552 4.18765e-06 0.000701229 -2.78196e-06 0.000230915 0.000258107
1.74 3.77263e-06 0.000735769 -2.52224e-06 0.000116545 0.000170434 3.33903e-06 0.000651205 -2.23235e-06 0.000228905 0.000254949
1.76 3.01249e-06 0.000685463 -2.02631e-06 0.00011488 0.000167232 2.65606e-06 0.00060436 -1.78656e-06 0.000228988 0.000251859
1.78 2.39855e-06 0.000637855 -1.62275e-06 0.000113902 0.000164603 2.10776e-06 0.000560523 -1.42601e-06 0.000224445 0.000248853
1.8 1.90777e-06 0.000593976 -1.29787e-06 0.000112276 0.000162406 1.66866e-06 0.00051953 -1.1352e-06 0.000223237 0.000246144
1.82 1.51172e-06 0.000552002 -1.03389e-06 0.000111308 0.000159732 1.31789e-06 0.000481223 -9.01318e-07 0.000221044 0.000243812
1.84 1.19632e-06 0.000513216 -8.22314e-07 0.000109923 0.000157528 1.03836e-06 0.000445451 -7.13735e-07 0.000218753 0.000240608
1.86 9.43661e-07 0.00047644 -6.51763e-07 0.000108244 0.000155233 8.16168e-07 0.000412071 -5.63707e-07 0.000217205 0.000238183
1.88 7.43335e-07 0.000442463 -5.15757e-07 0.000107279 0.000152635 6.39983e-07 0.000380944 -4.44046e-07 0.000215587 0.000235048
1.9 5.84053e-07 0.000410586 -4.07009e-07 0.000106105 0.000150499 5.00626e-07 0.000351937 -3.48871e-07 0.000212988 0.00023215
1.92 4.58271e-07 0.000381149 -3.20682e-07 0.000104921 0.000148236 3.90672e-07 0.000324926 -2.73379e-07 0.000211207 0.000229986
1.94 3.58336e-07 0.000353219 -2.51742e-07 0.000103181 0.000146149 3.04134e-07 0.000299791 -2.13663e-07 0.000209743 0.00022747
1.96 2.7933e-07 0.000326899 -1.96975e-07 0.000102449 0.000143606 2.36194e-07 0.000276417 -1.66557e-07 0.000208261 0.000224645
1.98 2.17572e-07 0.000302833 -1.53973e-07 0.0001014 0.000141515 1.82988e-07 0.000254696 -1.29498e-07 0.000206185 0.000222063
2 1.69037e-07 0.000280316 -1.20031e-07 0.000101064 0.000139623 1.41424e-07 0.000234525 -1.00423e-07 0.000204223 0.000220067
2.02 1.31021e-07 0.00025932 -9.33356e-08 9.95506e-05 0.000137257 1.09036e-07 0.000215807 -7.76743e-08 0.000203195 0.000217645
2.04 1.01301e-07 0.000239718 -7.23844e-08 9.80589e-05 0.000135354 8.38616e-08 0.000198449 -5.9923e-08 0.000201729 0.000215007
2.06 7.81741e-08 0.000221566 -5.60207e-08 9.7312e-05 0.000133193 6.43424e-08 0.000182363 -4.61088e-08 0.000199286 0.000212987
2.08 6.01503e-08 0.000204548 -4.3223e-08 9.60953e-05 0.000131395 4.92461e-08 0.000167467 -3.53874e-08 0.000197866 0.000210288
2.1 4.6188e-08 0.000188785 -3.32761e-08 9.58497e-05 0.000129305 3.75998e-08 0.000153682 -2.70888e-08 0.000196793 0.000208454
2.12 3.53902e-08 0.000174167 -2.55597e-08 9.43677e-05 0.000127385 2.86376e-08 0.000140935 -2.06827e-08 0.000194739 0.000205839
2.14 2.70375e-08 0.000160493 -1.95726e-08 9.34433e-05 0.000125429 2.17581e-08 0.000129155 -1.57508e-08 0.00019379 0.000204097
2.16 2.06102e-08 0.000147824 -1.49527e-08 9.23905e-05 0.000123572 1.64907e-08 0.000118277 -1.1964e-08 0.000192307 0.000201542
2.18 1.56738e-08 0.000136073 -1.1395e-08 9.14419e-05 0.000121799 1.24678e-08 0.00010824 -9.06421e-09 0.000190464 0.000199709
2.2 1.19107e-08 0.000125382 -8.67624e-09 9.06646e-05 0.000120131 9.40299e-09 9.89836e-05 -6.84954e-09 0.000189759 0.000197253
2.22 9.02107e-09 0.00011535 -6.58354e-09 8.99139e-05 0.000118297 7.07408e-09 9.04547e-05 -5.16263e-09 0.000187628 0.000195419
2.24 6.81265e-09 0.000106 -4.98055e-09 8.88509e-05 0.000116634 5.30883e-09 8.26013e-05 -3.88115e-09 0.000186246 0.000193229
2.26 5.135e-09 9.73914e-05 -3.76028e-09 8.7586e-05 0.00011484 3.9742e-09 7.53754e-05 -2.91024e-09 0.00018432 0.000190994
2.28 3.86236e-09 8.94516e-05 -2.83275e-09 8.70564e-05 0.000113148 2.9677e-09 6.87315e-05 -2.17659e-09 0.00018409 0.000189301
2.3 2.89838e-09 8.21128e-05 -2.12886e-09 8.62622e-05 0.000111524 2.21059e-09 6.26273e-05 -1.62368e-09 0.000182077 0.000187296
2.32 2.1704e-09 7.53491e-05 -1.59636e-09 8.51237e-05 0.00010991 1.64253e-09 5.70232e-05 -1.20811e-09 0.00018152 0.000185426
2.34 1.62068e-09 6.90693e-05 -1.19359e-09 8.4362e-05 0.000107993 1.21739e-09 5.18819e-05 -8.96572e-10 0.000179275 0.000183458
2.36 1.2076e-09 6.32882e-05 -8.90452e-10 8.37096e-05 0.000106484 9.00025e-10 4.71688e-05 -6.63656e-10 0.000178714 0.000181657
2.38 8.97949e-10 5.79734e-05 -6.62886e-10 8.27152e-05 0.000105046 6.63725e-10 4.28514e-05 -4.89977e-10 0.000177611 0.000179476
2.4 6.6588e-10 5.30535e-05 -4.92098e-10 8.18381e-05 0.000103482 4.88233e-10 3.88996e-05 -3.60814e-10 0.000176193 0.000177904
2.42 4.92899e-10 4.85492e-05 -3.64632e-10 8.08498e-05 0.000102027 3.58235e-10 3.52851e-05 -2.65011e-10 0.000175648 0.000176066
2.44 3.63674e-10 4.43614e-05 -2.69291e-10 7.95043e-05 0.000100542 2.62185e-10 3.19817e-05 -1.94141e-10 0.000173156 0.000174426
2.46 2.68081e-10 4.05689e-05 -1.98684e-10 7.93519e-05 9.91404e-05 1.91401e-10 2.8965e-05 -1.41854e-10 0.000171893 0.000172762
2.48 1.9709e-10 3.70673e-05 -1.46193e-10 7.86368e-05 9.75645e-05 1.39372e-10 2.62121e-05 -1.0338e-10 0.000171471 0.000170605
2.5 1.44493e-10 3.38326e-05 -1.07262e-10 7.79205e-05 9.61084e-05 1.01227e-10 2.3702e-05 -7.51443e-11 0.000170358 0.000169163
2.52 1.0578e-10 3.08901e-05 -7.85817e-11 7.70257e-05 9.50248e-05 7.33338e-11 2.14151e-05 -5.44781e-11 0.000169151 0.000167555
2.54 7.71863e-11 2.81609e-05 -5.73794e-11 7.62785e-05 9.33125e-05 5.29903e-11 1.93332e-05 -3.93923e-11 0.000168149 0.000165851
2.56 5.61649e-11 2.56465e-05 -4.17791e-11 7.5501e-05 9.22132e-05 3.81917e-11 1.74394e-05 -2.84094e-11 0.000166941 0.000164555
2.58 4.08015e-11 2.33593e-05 -3.0369e-11 7.43727e-05 9.07461e-05 2.74548e-11 1.57181e-05 -2.04349e-11 0.000164961 0.000162879
2.6 2.95774e-11 2.1268e-05 -2.2027e-11 7.39194e-05 8.94911e-05 1.96852e-11 1.41549e-05 -1.46601e-11 0.000164168 0.000161134
2.62 2.13924e-11 1.93542e-05 -1.59398e-11 7.31714e-05 8.82226e-05 1.40778e-11 1.27365e-05 -1.04895e-11 0.000162748 0.000159328
2.64 1.54538e-11 1.76224e-05 -1.15205e-11 7.22095e-05 8.68169e-05 1.00413e-11 1.14504e-05 -7.48559e-12 0.000162707 0.00015776
2.66 1.11129e-11 1.60005e-05 -8.28816e-12 7.16267e-05 8.56148e-05 7.14351e-12 1.02853e-05 -5.32774e-12 0.000160705 0.000156484
2.68 7.98003e-12 1.45329e-05 -5.95415e-12 7.09717e-05 8.45647e-05 5.06862e-12 9.23078e-06 -3.78185e-12 0.000159794 0.000155068
2.7 5.71365e-12 1.31846e-05 -4.26481e-12 7.01584e-05 8.31525e-05 3.58691e-12 8.27705e-06 -2.67736e-12 0.000158942 0.000153598
2.72 4.08641e-12 1.19693e-05 -3.05131e-12 6.94185e-05 8.19733e-05 2.53163e-12 7.41525e-06 -1.89036e-12 0.000157923 0.000152172
2.74 2.91358e-12 1.08515e-05 -2.17631e-12 6.85252e-05 8.07621e-05 1.78207e-12 6.6372e-06 -1.33112e-12 0.000157004 0.000150554
2.76 2.07519e-12 9.84504e-06 -1.55056e-12 6.78245e-05 7.97101e-05 1.25109e-12 5.93536e-06 -9.34798e-13 0.000155478 0.000149224
2.78 1.47156e-12 8.90841e-06 -1.09985e-12 6.71518e-05 7.85036e-05 8.75962e-13 5.30284e-06 -6.54701e-13 0.000154542 0.000147814
2.8 1.04362e-12 8.07592e-06 -7.8022e-13 6.66506e-05 7.74349e-05 6.11662e-13 4.73329e-06 -4.57286e-13 0.000153321 0.000146718
2.82 7.3657e-13 7.29891e-06 -5.50808e-13 6.62102e-05 7.63942e-05 4.25953e-13 4.2209e-06 -3.18528e-13 0.000152343 0.000145177
2.84 5.19338e-13 6.60161e-06 -3.88452e-13 6.49772e-05 7.53324e-05 2.95822e-13 3.76037e-06 -2.21267e-13 0.000151837 0.000143682
2.86 3.65184e-13 5.96531e-06 -2.73208e-13 6.4535e-05 7.41219e-05 2.04885e-13 3.34681e-06 -1.53282e-13 0.00015058 0.000142586
2.88 2.56163e-13 5.38671e-06 -1.91684e-13 6.37841e-05 7.30577e-05 1.41513e-13 2.97579e-06 -1.05892e-13 0.000149028 0.000141273
2.9 1.79324e-13 4.86291e-06 -1.34211e-13 6.3291e-05 7.19615e-05 9.7472e-14 2.64324e-06 -7.29507e-14 0.000148265 0.000139961
2.92 1.25299e-13 4.38954e-06 -9.37934e-14 6.25804e-05 7.10988e-05 6.6951e-14 2.34546e-06 -5.01166e-14 0.000147458 0.000138577
2.94 8.72471e-14 3.95549e-06 -6.53197e-14 6.18471e-05 7.00053e-05 4.58585e-14 2.07907e-06 -3.43331e-14 0.000146764 0.000137575
2.96 6.06518e-14 3.5648e-06 -4.54152e-14 6.15611e-05 6.90039e-05 3.13227e-14 1.84099e-06 -2.3454e-14 0.000145434 0.000136353
2.98 4.2028e-14 3.20803e-06 -3.14742e-14 6.07466e-05 6.80507e-05 2.13339e-14 1.62843e-06 -1.59767e-14 0.00014409 0.00013523
3 2.90976e-14 2.88954e-06 -2.17935e-14 5.9874e-05 6.70915e-05 1.44891e-14 1.43884e-06 -1.08521e-14 0.000144089 0.000133828
3.02 2.0087e-14 2.59969e-06 -1.50465e-14 5.92228e-05 6.61488e-05 9.81224e-15 1.26992e-06 -7.35001e-15 0.000143339 0.00013268
3.04 1.3837e-14 2.33802e-06 -1.03659e-14 5.88012e-05 6.52923e-05 6.62579e-15 1.11955e-06 -4.96368e-15 0.000142043 0.000131581
3.06 9.50398e-15 2.10028e-06 -7.12056e-15 5.82494e-05 6.42422e-05 4.46111e-15 9.85857e-07 -3.34234e-15 0.000141045 0.000130391
3.08 6.50575e-15 1.88364e-06 -4.87466e-15 5.7437e-05 6.34927e-05 2.99483e-15 8.67107e-07 -2.24398e-15 0.000140328 0.000129176
3.1 4.45111e-15 1.69146e-06 -3.33543e-15 5.67524e-05 6.2525e-05 2.00454e-15 7.61744e-07 -1.5021e-15 0.000139177 0.000128167
3.12 3.03337e-15 1.51557e-06 -2.27322e-15 5.62404e-05 6.17712e-05 1.33771e-15 6.68365e-07 -1.00249e-15 0.000138129 0.000127105
3.14 2.06657e-15 1.35995e-06 -1.5488e-15 5.57803e-05 6.08152e-05 8.9002e-16 5.85698e-07 -6.67031e-16 0.000137538 0.000125949
3.16 1.40277e-15 1.218e-06 -1.05138e-15 5.51226e-05 5.99713e-05 5.90359e-16 5.12597e-07 -4.42477e-16 0.000136241 0.000124958
3.18 9.52057e-16 1.09263e-06 -7.13613e-16 5.44626e-05 5.90883e-05 3.9039e-16 4.48032e-07 -2.92616e-16 0.00013596 0.000123766
3.2 6.43194e-16 9.77391e-07 -4.82131e-16 5.40981e-05 5.83236e-05 2.57355e-16 3.91073e-07 -1.9291e-16 0.000134924 0.000122925
3.22 4.33505e-16 8.73775e-07 -3.24967e-16 5.33467e-05 5.74907e-05 1.69123e-16 3.40885e-07 -1.26779e-16 0.000134243 0.000121878
3.24 2.91664e-16 7.81146e-07 -2.18649e-16 5.27796e-05 5.67496e-05 1.10788e-16 2.96718e-07 -8.30535e-17 0.00013282 0.000120545
3.26 1.95652e-16 6.97497e-07 -1.46679e-16 5.22069e-05 5.59222e-05 7.23418e-17 2.57897e-07 -5.4234e-17 0.000132392 0.000119469
3.28 1.31074e-16 6.23086e-07 -9.82689e-17 5.16611e-05 5.51398e-05 4.70838e-17 2.23821e-07 -3.52996e-17 0.000131625 0.00011847
3.3 8.75962e-17 5.56228e-07 -6.56748e-17 5.11524e-05 5.43849e-05 3.05436e-17 1.93949e-07 -2.28999e-17 0.000130787 0.000117695
3.32 5.83272e-17 4.95609e-07 -4.37319e-17 5.04951e-05 5.37674e-05 1.97477e-17 1.67797e-07 -1.48062e-17 0.000129313 0.000116624
3.34 3.8833e-17 4.42318e-07 -2.91166e-17 5.01351e-05 5.27945e-05 1.27244e-17 1.44934e-07 -9.54059e-18 0.000128863 0.00011559
3.36 2.57669e-17 3.94118e-07 -1.93203e-17 4.95317e-05 5.21315e-05 8.17066e-18 1.24974e-07 -6.12644e-18 0.00012773 0.000114787
3.38 1.70384e-17 3.5058e-07 -1.27759e-17 4.91199e-05 5.14144e-05 5.22823e-18 1.07575e-07 -3.92027e-18 0.000127128 0.00011374
3.4 1.12499e-17 3.11935e-07 -8.43564e-18 4.84542e-05 5.07566e-05 3.3335e-18 9.24312e-08 -2.49961e-18 0.000126134 0.000112906
3.42 7.40462e-18 2.77168e-07 -5.55242e-18 4.78564e-05 5.00661e-05 2.11771e-18 7.92697e-08 -1.58799e-18 0.000125417 0.000111865
3.44 4.86704e-18 2.46373e-07 -3.64966e-18 4.73777e-05 4.93012e-05 1.34036e-18 6.78498e-08 -1.0051e-18 0.000124857 0.000111085
3.46 3.19128e-18 2.18849e-07 -2.39309e-18 4.69871e-05 4.87095e-05 8.45139e-19 5.79573e-08 -6.33757e-19 0.000123927 0.000110134
3.48 2.08925e-18 1.9444e-07 -1.56672e-18 4.64305e-05 4.80166e-05 5.30826e-19 4.94024e-08 -3.98064e-19 0.000122991 0.000109375
3.5 1.3639e-18 1.72567e-07 -1.0228e-18 4.59983e-05 4.73067e-05 3.32087e-19 4.20173e-08 -2.49034e-19 0.000122415 0.000108333
3.52 8.8751e-19 1.52931e-07 -6.65557e-19 4.5502e-05 4.66972e-05 2.06911e-19 3.56537e-08 -1.55166e-19 0.00012206 0.000107603
3.54 5.76607e-19 1.35553e-07 -4.32411e-19 4.49036e-05 4.60709e-05 1.28381e-19 3.01807e-08 -9.62756e-20 0.000120998 0.000106646
3.56 3.73663e-19 1.20056e-07 -2.80221e-19 4.43103e-05 4.5464e-05 7.93132e-20 2.54829e-08 -5.94794e-20 0.000120096 0.000105885
3.58 2.4159e-19 1.06272e-07 -1.81177e-19 4.3845e-05 4.48841e-05 4.87825e-20 2.14588e-08 -3.65838e-20 0.0001196 0.000105057
3.6 1.55767e-19 9.39765e-08 -1.16816e-19 4.35542e-05 4.42218e-05 2.9867e-20 1.80192e-08 -2.23986e-20 0.000118742 0.000104265
3.62 1.00361e-19 8.31906e-08 -7.52654e-20 4.29106e-05 4.36189e-05 1.81993e-20 1.50857e-08 -1.36486e-20 0.000118213 0.000103494
3.64 6.44091e-20 7.34834e-08 -4.83039e-20 4.25831e-05 4.29933e-05 1.10352e-20 1.25899e-08 -8.27587e-21 0.00011728 0.000102611
3.66 4.12564e-20 6.48976e-08 -3.09406e-20 4.19945e-05 4.2443e-05 6.6569e-21 1.04715e-08 -4.99241e-21 0.000116274 0.000101899
3.68 2.63295e-20 5.72057e-08 -1.97461e-20 4.16265e-05 4.1817e-05 3.99428e-21 8.67831e-09 -2.99556e-21 0.000115874 0.000101024
3.7 1.68119e-20 5.05404e-08 -1.26084e-20 4.11898e-05 4.13427e-05 2.38323e-21 7.16451e-09 -1.78734e-21 0.00011533 0.00010022
3.72 1.06759e-20 4.44852e-08 -8.00664e-21 4.04204e-05 4.08152e-05 1.41361e-21 5.89031e-09 -1.06016e-21 0.000114605 9.96636e-05
3.74 6.77446e-21 3.91956e-08 -5.08067e-21 3.99594e-05 4.02059e-05 8.33271e-22 4.82113e-09 -6.24932e-22 0.000114093 9.88675e-05
3.76 4.28913e-21 3.45183e-08 -3.21675e-21 3.9835e-05 3.96966e-05 4.87951e-22 3.92695e-09 -3.65952e-22 0.000113138 9.7995e-05
3.78 2.71131e-21 3.04047e-08 -2.03343e-21 3.9336e-05 3.91699e-05 2.83733e-22 3.18179e-09 -2.12794e-22 0.000112472 9.72711e-05
3.8 1.7064e-21 2.67109e-08 -1.27977e-21 3.88906e-05 3.85985e-05 1.63747e-22 2.56319e-09 -1.22807e-22 0.000111541 9.65725e-05
3.82 1.0725e-21 2.34755e-08 -8.04356e-22 3.83836e-05 3.81021e-05 9.37379e-23 2.05179e-09 -7.03018e-23 0.00011069 9.58784e-05
3.84 6.73005e-22 2.06353e-08 -5.04744e-22 3.81371e-05 3.76177e-05 5.31908e-23 1.63091e-09 -3.98923e-23 0.000110515 9.50526e-05
3.86 4.20895e-22 1.81094e-08 -3.15666e-22 3.75975e-05 3.70734e-05 2.98943e-23 1.28623e-09 -2.24203e-23 0.000110035 9.43495e-05
3.88 2.6258e-22 1.58816e-08 -1.96932e-22 3.71752e-05 3.65037e-05 1.66244e-23 1.0055e-09 -1.24681e-23 0.00010896 9.37743e-05
3.9 1.63651e-22 1.39386e-08 -1.22736e-22 3.66756e-05 3.6078e-05 9.13692e-24 7.78219e-10 -6.85259e-24 0.000108544 9.29081e-05
3.92 1.01579e-22 1.22049e-08 -7.61829e-23 3.64269e-05 3.55599e-05 4.95586e-24 5.95461e-10 -3.71685e-24 0.00010798 9.227e-05
3.94 6.29658e-23 1.06914e-08 -4.72238e-23 3.59458e-05 3.51298e-05 2.648e-24 4.49623e-10 -1.98598e-24 0.000107118 9.1621e-05
3.96 3.89571e-23 9.36434e-09 -2.92175e-23 3.55543e-05 3.465e-05 1.39058e-24 3.34262e-10 -1.04292e-24 0.000106398 9.09827e-05
3.98 2.40392e-23 8.19475e-09 -1.80292e-23 3.51765e-05 3.41893e-05 7.1557e-25 2.43932e-10 -5.36673e-25 0.000106057 9.03751e-05
4 1.47858e-23 7.16061e-09 -1.10893e-23 3.49164e-05 3.36448e-05 3.59382e-25 1.74045e-10 -2.69535e-25 0.000105464 8.96833e-05
4.02 9.08276e-24 6.26005e-09 -6.81202e-24 3.44608e-05 3.33172e-05 1.75199e-25 1.20751e-10 -1.31398e-25 0.000104578 8.90109e-05
4.04 5.55965e-24 5.46293e-09 -4.16971e-24 3.3994e-05 3.28141e-05 8.22584e-26 8.08273e-11 -6.16934e-26 0.000103973 8.85509e-05
4.06 3.40159e-24 4.77355e-09 -2.55118e-24 3.35927e-05 3.23532e-05 3.67636e-26 5.15915e-11 -2.75725e-26 0.000103147 8.77588e-05
4.08 2.07109e-24 4.1582e-09 -1.55331e-24 3.32516e-05 3.20122e-05 1.535e-26 3.08189e-11 -1.15125e-26 0.000103033 8.72041e-05
4.1 1.25862e-24 3.62172e-09 -9.43964e-25 3.30007e-05 3.15521e-05 5.79457e-27 1.6674e-11 -4.34591e-27 0.000102099 8.66339e-05
4.12 7.65808e-25 3.16384e-09 -5.74354e-25 3.25298e-05 3.11316e-05 1.85184e-27 7.65066e-12 -1.38888e-27 0.000101626 8.60329e-05
4.14 4.6306e-25 2.75151e-09 -3.47294e-25 3.21167e-05 3.07903e-05 4.24189e-28 2.52054e-12 -3.1814e-28 0.000101126 8.53493e-05
4.16 2.7966e-25 2.39424e-09 -2.09744e-25 3.16953e-05 3.0321e-05 3.37302e-29 2.88774e-13 -2.52976e-29 0.000100309 8.48515e-05
4.18 1.68335e-25 2.08009e-09 -1.26251e-25 3.13185e-05 2.98845e-05 1.26238e-29 1.55991e-13 -9.46785e-30 0.000100138 8.41246e-05
4.2 1.01532e-25 1.81403e-09 -7.61489e-26 3.107e-05 2.95227e-05 8.31592e-29 1.48577e-12 -6.23692e-29 9.96319e-05 8.37047e-05
4.22 6.07436e-26 1.57195e-09 -4.55576e-26 3.07307e-05 2.91239e-05 1.45947e-28 3.77689e-12 -1.0946e-28 9.86089e-05 8.30557e-05
4.24 3.63658e-26 1.3655e-09 -2.72743e-26 3.03987e-05 2.87185e-05 1.76829e-28 6.63975e-12 -1.32621e-28 9.80985e-05 8.25317e-05
4.26 2.16937e-26 1.18402e-09 -1.62703e-26 3.01437e-05 2.83701e-05 1.79123e-28 9.77636e-12 -1.34342e-28 9.74904e-05 8.19063e-05
4.28 1.29139e-26 1.02629e-09 -9.68538e-27 2.97856e-05 2.80356e-05 1.63118e-28 1.29634e-11 -1.22339e-28 9.71101e-05 8.12929e-05
4.3 7.68837e-27 8.91262e-10 -5.76627e-27 2.93342e-05 2.75909e-05 1.3835e-28 1.6038e-11 -1.03762e-28 9.65642e-05 8.08474e-05
4.32 4.55184e-27 7.71041e-10 -3.41388e-27 2.90623e-05 2.72302e-05 1.11493e-28 1.88859e-11 -8.36195e-29 9.58301e-05 8.01928e-05
4.34 2.69715e-27 6.68774e-10 -2.02286e-27 2.8782e-05 2.68885e-05 8.64316e-29 2.14312e-11 -6.48236e-29 9.53462e-05 7.96367e-05
4.36 1.59086e-27 5.78433e-10 -1.19314e-27 2.84134e-05 2.65354e-05 6.49851e-29 2.36285e-11 -4.87388e-29 9.51686e-05 7.91428e-05
4.38 9.34544e-28 4.99153e-10 -7.00907e-28 2.80453e-05 2.62366e-05 4.76596e-29 2.54556e-11 -3.57446e-29 9.41346e-05 7.855e-05
4.4 5.47863e-28 4.30608e-10 -4.10897e-28 2.77615e-05 2.58429e-05 3.42356e-29 2.69084e-11 -2.56767e-29 9.37342e-05 7.79813e-05
4.42 3.21351e-28 3.72333e-10 -2.41013e-28 2.74993e-05 2.55e-05 2.41625e-29 2.79958e-11 -1.81218e-29 9.34581e-05 7.75505e-05
4.44 1.87653e-28 3.21079e-10 -1.4074e-28 2.70896e-05 2.52081e-05 1.67947e-29 2.87362e-11 -1.2596e-29 9.26962e-05 7.69504e-05
4.46 1.09428e-28 2.76984e-10 -8.2071e-29 2.68647e-05 2.4919e-05 1.15181e-29 2.91545e-11 -8.63854e-30 9.24145e-05 7.65371e-05
4.48 6.36013e-29 2.38576e-10 -4.7701e-29 2.65902e-05 2.45616e-05 7.80566e-30 2.928e-11 -5.85425e-30 9.18123e-05 7.59606e-05
4.5 3.69182e-29 2.05589e-10 -2.76886e-29 2.62523e-05 2.41867e-05 5.23345e-30 2.91439e-11 -3.92509e-30 9.10749e-05 7.5435e-05
4.52 2.1374e-29 1.77014e-10 -1.60305e-29 2.59265e-05 2.39103e-05 3.47493e-30 2.87785e-11 -2.60619e-30 9.07318e-05 7.49145e-05
4.54 1.23355e-29 1.52197e-10 -9.25163e-30 2.56995e-05 2.35885e-05 2.28687e-30 2.82157e-11 -1.71515e-30 9.01002e-05 7.45646e-05
4.56 7.10223e-30 1.30778e-10 -5.32667e-30 2.53189e-05 2.3292e-05 1.49272e-30 2.74865e-11 -1.11954e-30 8.96885e-05 7.40196e-05
4.58 4.08134e-30 1.12357e-10 -3.061e-30 2.51021e-05 2.29752e-05 9.66969e-31 2.66201e-11 -7.25226e-31 8.94514e-05 7.37005e-05
4.6 2.34116e-30 9.65268e-11 -1.75587e-30 2.47798e-05 2.26579e-05 6.21962e-31 2.56437e-11 -4.66472e-31 8.88953e-05 7.29634e-05
4.62 1.33677e-30 8.26908e-11 -1.00258e-30 2.44817e-05 2.24069e-05 3.97396e-31 2.45824e-11 -2.98047e-31 8.81633e-05 7.25304e-05
4.64 7.6496e-31 7.11196e-11 -5.7372e-31 2.42734e-05 2.20639e-05 2.52322e-31 2.34587e-11 -1.89241e-31 8.78179e-05 7.21641e-05
4.66 4.34692e-31 6.08479e-11 -3.26019e-31 2.39807e-05 2.18135e-05 1.59258e-31 2.22929e-11 -1.19444e-31 8.7507e-05 7.18311e-05
4.68 2.47295e-31 5.22103e-11 -1.85471e-31 2.36389e-05 2.15134e-05 9.99525e-32 2.11026e-11 -7.49644e-32 8.67644e-05 7.1178e-05
4.7 1.39986e-31 4.46549e-11 -1.0499e-31 2.34315e-05 2.12705e-05 6.23937e-32 1.99033e-11 -4.67953e-32 8.59747e-05 7.0779e-05
4.72 7.91602e-32 3.82205e-11 -5.93701e-32 2.3184e-05 2.09639e-05 3.87475e-32 1.87083e-11 -2.90606e-32 8.61928e-05 7.01746e-05
4.74 4.46761e-32 3.27067e-11 -3.35071e-32 2.29174e-05 2.0708e-05 2.39437e-32 1.75288e-11 -1.79578e-32 8.56328e-05 6.99889e-05
4.76 2.51531e-32 2.79697e-11 -1.88648e-32 2.27303e-05 2.04833e-05 1.47252e-32 1.63741e-11 -1.10439e-32 8.49708e-05 6.95143e-05
4.78 1.41218e-32 2.38939e-11 -1.05914e-32 2.24207e-05 2.01682e-05 9.01424e-33 1.52519e-11 -6.76068e-33 8.45815e-05 6.88714e-05
4.8 7.87836e-33 2.03186e-11 -5.90877e-33 2.20866e-05 1.99365e-05 5.4936e-33 1.41682e-11 -4.1202e-33 8.42115e-05 6.86496e-05
4.82 4.42972e-33 1.74447e-11 -3.32229e-33 2.18726e-05 1.96693e-05 3.33353e-33 1.31278e-11 -2.50015e-33 8.37397e-05 6.81343e-05
4.84 2.46023e-33 1.48202e-11 -1.84517e-33 2.16742e-05 1.94082e-05 2.01431e-33 1.2134e-11 -1.51073e-33 8.34725e-05 6.77614e-05
4.86 1.3648e-33 1.25981e-11 -1.0236e-33 2.14757e-05 1.9176e-05 1.21218e-33 1.11893e-11 -9.09135e-34 8.27702e-05 6.74425e-05
4.88 7.56574e-34 1.07204e-11 -5.67431e-34 2.11228e-05 1.89429e-05 7.26566e-34 1.02951e-11 -5.44924e-34 8.22952e-05 6.6839e-05
4.9 4.19664e-34 9.14419e-12 -3.14748e-34 2.0928e-05 1.86562e-05 4.338e-34 9.45219e-12 -3.2535e-34 8.2009e-05 6.63181e-05
4.92 2.32369e-34 7.7996e-12 -1.74277e-34 2.06707e-05 1.84482e-05 2.58017e-34 8.66046e-12 -1.93513e-34 8.15229e-05 6.61488e-05
4.94 1.2803e-34 6.63159e-12 -9.60222e-35 2.04613e-05 1.81895e-05 1.52892e-34 7.9194e-12 -1.14669e-34 8.10363e-05 6.57178e-05
4.96 7.02637e-35 5.62623e-12 -5.26978e-35 2.03056e-05 1.79523e-05 9.02677e-35 7.228e-12 -6.77008e-35 8.07878e-05 6.53255e-05
4.98 3.83977e-35 4.7614e-12 -2.87983e-35 2.00202e-05 1.77238e-05 5.3103e-35 6.58489e-12 -3.98273e-35 8.02227e-05 6.48883e-05
5 2.0993e-35 4.03841e-12 -1.57447e-35 1.98319e-05 1.74802e-05 3.11296e-35 5.98839e-12 -2.33472e-35 7.96006e-05 6.45521e-05
5.02 1.14179e-35 3.41345e-12 -8.56342e-36 1.9612e-05 1.72872e-05 1.81853e-35 5.43661e-12 -1.3639e-35 7.95917e-05 6.42473e-05
5.04 6.21648e-36 2.89327e-12 -4.66236e-36 1.93952e-05 1.70413e-05 1.05872e-35 4.9275e-12 -7.94042e-36 7.91483e-05 6.37319e-05
5.06 3.37318e-36 2.44841e-12 -2.52988e-36 1.91435e-05 1.68455e-05 6.14303e-36 4.4589e-12 -4.60727e-36 7.87207e-05 6.33838e-05
5.08 1.83188e-36 2.07734e-12 -1.37391e-36 1.88888e-05 1.66007e-05 3.55256e-36 4.02857e-12 -2.66442e-36 7.81701e-05 6.29382e-05
5.1 9.85775e-37 1.74951e-12 -7.39331e-37 1.8739e-05 1.63989e-05 2.04775e-36 3.63426e-12 -1.53581e-36 7.78891e-05 6.25924e-05
5.12 5.32878e-37 1.48272e-12 -3.99658e-37 1.8535e-05 1.61821e-05 1.17654e-36 3.27371e-12 -8.82406e-37 7.76203e-05 6.2373e-05
5.14 2.86597e-37 1.25245e-12 -2.14947e-37 1.83198e-05 1.60052e-05 6.7383e-37 2.9447e-12 -5.05372e-37 7.71072e-05 6.18775e-05
5.16 1.53652e-37 1.05645e-12 -1.15239e-37 1.81213e-05 1.57747e-05 3.84699e-37 2.64505e-12 -2.88524e-37 7.68166e-05 6.15744e-05
5.18 8.25686e-38 8.94775e-13 -6.19264e-38 1.78738e-05 1.55943e-05 2.18945e-37 2.37265e-12 -1.64208e-37 7.63545e-05 6.11792e-05
5.2 4.41644e-38 7.55653e-13 -3.31233e-38 1.76879e-05 1.53753e-05 1.24223e-37 2.12546e-12 -9.31676e-38 7.58579e-05 6.07266e-05
5.22 2.3457e-38 6.34802e-13 0 1.75335e-05 1.51874e-05 7.02656e-38 1.90155e-12 0 7.54622e-05 6.04878e-05
5.24 1.24464e-38 5.33688e-13 0 1.73067e-05 1.50179e-05 3.96245e-38 1.69906e-12 0 7.51352e-05 6.00679e-05
5.26 6.58545e-39 4.48203e-13 0 1.71286e-05 1.48192e-05 2.22781e-38 1.51624e-12 0 7.45463e-05 5.97407e-05
5.28 3.49466e-39 3.78183e-13 0 1.69446e-05 1.45888e-05 1.24881e-38 1.35144e-12 0 7.42476e-05 5.94338e-05
5.3 1.8402e-39 3.17202e-13 0 1.67198e-05 1.44577e-05 6.97963e-39 1.2031e-12 0 7.3966e-05 5.90645e-05
5.32 9.65248e-40 2.65489e-13 0 1.65493e-05 1.42471e-05 3.88948e-39 1.06979e-12 0 7.36291e-05 5.88382e-05
5.34 5.11276e-40 2.24784e-13 0 1.63531e-05 1.4052e-05 2.16115e-39 9.50156e-13 0 7.34067e-05 5.83697e-05
5.36 2.66217e-40 1.87418e-13 0 1.61772e-05 1.38879e-05 1.19735e-39 8.42942e-13 0 7.28081e-05 5.81156e-05
5.38 1.39075e-40 1.57056e-13 0 1.59594e-05 1.37412e-05 6.61472e-40 7.46993e-13 0 7.25237e-05 5.76395e-05
5.4 7.2666e-41 1.31865e-13 0 1.58027e-05 1.35523e-05 3.64385e-40 6.61241e-13 0 7.21453e-05 5.74561e-05
5.42 3.77295e-41 1.10215e-13 0 1.55831e-05 1.33689e-05 2.0016e-40 5.84702e-13 0 7.18514e-05 5.70769e-05
5.44 1.9615e-41 9.23995e-14 0 1.54543e-05 1.32216e-05 1.09639e-40 5.16474e-13 0 7.12454e-05 5.67007e-05
5.46 1.0152e-41 7.72538e-14 0 1.52935e-05 1.30416e-05 5.98879e-41 4.55731e-13 0 7.07543e-05 5.6444e-05
5.48 5.24747e-42 6.46206e-14 0 1.51379e-05 1.28696e-05 3.26212e-41 4.01718e-13 0 7.07733e-05 5.61325e-05
5.5 2.6992e-42 5.38857e-14 0 1.497e-05 1.27275e-05 1.77196e-41 3.53747e-13 0 7.03105e-05 5.58476e-05
5.52 1.39313e-42 4.51658e-14 0 1.47436e-05 1.25417e-05 9.59866e-42 3.11192e-13 0 7.02266e-05 5.55478e-05
5.54 7.13849e-43 3.76504e-14 0 1.46076e-05 1.23723e-05 5.18528e-42 2.73487e-13 0 6.96629e-05 5.51208e-05
5.56 3.6361e-43 3.12543e-14 0 1.44619e-05 1.22393e-05 2.79349e-42 2.40115e-13 0 6.9287e-05 5.48364e-05
5.58 1.85778e-43 2.60699e-14 0 1.42394e-05 1.21151e-05 1.50085e-42 2.10613e-13 0 6.90952e-05 5.46228e-05
5.6 9.47712e-44 2.17501e-14 0 1.41161e-05 1.192e-05 8.04175e-43 1.84559e-13 0 6.86501e-05 5.42181e-05
5.62 4.80593e-44 1.80703e-14 0 1.39259e-05 1.17852e-05 4.29725e-43 1.61577e-13 0 6.84146e-05 5.40357e-05
5.64 2.42513e-44 1.49654e-14 0 1.37806e-05 1.16229e-05 2.29014e-43 1.41324e-13 0 6.80909e-05 5.36814e-05
5.66 1.2304e-44 1.24834e-14 0 1.36325e-05 1.1499e-05 1.21722e-43 1.23497e-13 0 6.76841e-05 5.33579e-05
5.68 6.18745e-45 1.03393e-14 0 1.35044e-05 1.13484e-05 6.45237e-44 1.0782e-13 0 6.74263e-05 5.3147e-05
5.7 3.11687e-45 8.59329e-15 0 1.33369e-05 1.12121e-05 3.41124e-44 9.40487e-14 0 6.70706e-05 5.28015e-05
5.72 1.56129e-45 7.11455e-15 0 1.31997e-05 1.10431e-05 1.79868e-44 8.19631e-14 0 6.68768e-05 5.2541e-05
5.74 7.81109e-46 5.8934e-15 0 1.3036e-05 1.09495e-05 9.45903e-45 7.13675e-14 0 6.63895e-05 5.23103e-05
5.76 3.89925e-46 4.87964e-15 0 1.28821e-05 1.07868e-05 4.9613e-45 6.20873e-14 0 6.60709e-05 5.20104e-05
5.78 1.94521e-46 4.04474e-15 0 1.27442e-05 1.06755e-05 2.5954e-45 5.39671e-14 0 6.57915e-05 5.16945e-05
5.8 9.6295e-47 3.3328e-15 0 1.26222e-05 1.05258e-05 1.35418e-45 4.68686e-14 0 6.53968e-05 5.14557e-05
5.82 4.76327e-47 2.74889e-15 0 1.24812e-05 1.04195e-05 7.04714e-46 4.06692e-14 0 6.52403e-05 5.11944e-05
5.84 2.35738e-47 2.27243e-15 0 1.23672e-05 1.02681e-05 3.6578e-46 3.526e-14 0 6.49212e-05 5.09105e-05
5.86 1.16374e-47 1.87712e-15 0 1.21817e-05 1.01367e-05 1.89364e-46 3.05447e-14 0 6.47514e-05 5.06039e-05
5.88 5.71934e-48 1.5464e-15 0 1.20699e-05 1.00109e-05 9.77803e-47 2.6438e-14 0 6.43174e-05 5.04621e-05
5.9 2.81453e-48 1.27787e-15 0 1.18943e-05 9.88616e-06 5.03597e-47 2.28646e-14 0 6.40858e-05 5.00086e-05
5.92 1.37988e-48 1.05387e-15 0 1.1776e-05 9.76854e-06 2.58699e-47 1.9758e-14 0 6.37192e-05 4.98411e-05
5.94 6.73974e-49 8.67408e-16 0 1.16571e-05 9.63798e-06 1.32553e-47 1.70596e-14 0 6.34176e-05 4.95786e-05
5.96 3.27715e-49 7.1199e-16 0 1.1512e-05 9.51137e-06 6.7744e-48 1.47179e-14 0 6.32437e-05 4.93054e-05
5.98 1.5944e-49 5.8578e-16 0 1.13762e-05 9.40757e-06 3.45334e-48 1.26875e-14 0 6.28322e-05 4.91029e-05
6 7.74641e-50 4.82129e-16 0 1.12291e-05 9.28658e-06 1.7559e-48 1.09285e-14 0 6.24111e-05 4.88014e-05
6.02 3.73437e-50 3.9443e-16 0 1.11295e-05 9.17096e-06 8.90535e-49 9.40597e-15 0 6.21846e-05 4.86075e-05
6.04 1.79634e-50 3.22549e-16 0 1.09983e-05 9.0701e-06 4.50504e-49 8.08919e-15 0 6.18801e-05 4.82335e-05
6.06 8.68807e-51 2.65674e-16 0 1.08746e-05 8.94642e-06 2.27323e-49 6.95132e-15 0 6.17281e-05 4.79717e-05
6.08 4.17006e-51 2.17546e-16 0 1.07567e-05 8.82877e-06 1.14416e-49 5.96889e-15 0 6.13014e-05 4.78395e-05
6.1 1.99583e-51 1.77942e-16 0 1.06548e-05 8.74836e-06 5.74422e-50 5.12136e-15 0 6.10758e-05 4.7575e-05
6.12 9.53284e-52 1.45509e-16 0 1.0504e-05 8.61852e-06 2.87659e-50 4.39081e-15 0 6.08637e-05 4.73748e-05
6.14 4.53048e-52 1.186e-16 0 1.03975e-05 8.50448e-06 1.43692e-50 3.76161e-15 0 6.05626e-05 4.71507e-05
6.16 2.15302e-52 9.68344e-17 0 1.02712e-05 8.40178e-06 7.15964e-51 3.22013e-15 0 6.02336e-05 4.69092e-05
6.18 1.02314e-52 7.91997e-17 0 1.01797e-05 8.3097e-06 3.55844e-51 2.75452e-15 0 5.99119e-05 4.66158e-05
6.2 4.84277e-53 6.46322e-17 0 1.00609e-05 8.21118e-06 1.76416e-51 2.35448e-15 0 5.97961e-05 4.63287e-05
6.22 2.2757e-53 5.24572e-17 0 9.93081e-06 8.10726e-06 8.72428e-52 2.01103e-15 0 5.97035e-05 4.60952e-05
6.24 1.07134e-53 4.27282e-17 0 9.84815e-06 8.00481e-06 4.30362e-52 1.71641e-15 0 5.92208e-05 4.5827e-05
6.26 5.0625e-54 3.49956e-17 0 9.73279e-06 7.90035e-06 2.11765e-52 1.46387e-15 0 5.89892e-05 4.57097e-05
6.28 2.36419e-54 2.83764e-17 0 9.60366e-06 7.80626e-06 1.03942e-52 1.24757e-15 0 5.85679e-05 4.55186e-05
6.3 1.10301e-54 2.30275e-17 0 9.50002e-06 7.70878e-06 5.08914e-53 1.06245e-15 0 5.83051e-05 4.51931e-05
6.32 5.15957e-55 1.87687e-17 0 9.39223e-06 7.61709e-06 2.48553e-53 9.04147e-16 0 5.82509e-05 4.50954e-05
6.34 2.3952e-55 1.52083e-17 0 9.2933e-06 7.52237e-06 1.21092e-53 7.68872e-16 0 5.79486e-05 4.47306e-05
6.36 1.10836e-55 1.23056e-17 0 9.18684e-06 7.43773e-06 5.8848e-54 6.53364e-16 0 5.77755e-05 4.45904e-05
6.38 5.12266e-56 9.96248e-18 0 9.10927e-06 7.32542e-06 2.85281e-54 5.54811e-16 0 5.74862e-05 4.43855e-05
6.4 2.36258e-56 8.06253e-18 0 8.99629e-06 7.25734e-06 1.37956e-54 4.70786e-16 0 5.71664e-05 4.4059e-05
6.42 1.08558e-56 6.51215e-18 0 8.89281e-06 7.16233e-06 6.65476e-55 3.99203e-16 0 5.68555e-05 4.39291e-05
6.44 5.00443e-57 5.28636e-18 0 8.7722e-06 7.05777e-06 3.20223e-55 3.38263e-16 0 5.67251e-05 4.37198e-05
6.46 2.28723e-57 4.26204e-18 0 8.68642e-06 6.98789e-06 1.5371e-55 2.86424e-16 0 5.62082e-05 4.35422e-05
6.48 1.04557e-57 3.44294e-18 0 8.59381e-06 6.90841e-06 7.36004e-56 2.42358e-16 0 5.60194e-05 4.33479e-05
6.5 4.76577e-58 2.77808e-18 0 8.52945e-06 6.81459e-06 3.51552e-56 2.04928e-16 0 5.58243e-05 4.29894e-05
6.52 2.17166e-58 2.24493e-18 0 8.40615e-06 6.73988e-06 1.67506e-56 1.73158e-16 0 5.57004e-05 4.29169e-05
6.54 9.82726e-59 1.8047e-18 0 8.31738e-06 6.64947e-06 7.96171e-57 1.46211e-16 0 5.52696e-05 4.26682e-05
6.56 4.41791e-59 1.44384e-18 0 8.22209e-06 6.57363e-06 3.77498e-57 1.23372e-16 0 5.51738e-05 4.24392e-05
6.58 1.99823e-59 1.16423e-18 0 8.12885e-06 6.48658e-06 1.7855e-57 1.04028e-16 0 5.49112e-05 4.22973e-05
6.6 9.02337e-60 9.38896e-19 0 8.0087e-06 6.4099e-06 8.42441e-58 8.76573e-17 0 5.47085e-05 4.20363e-05
6.62 4.04164e-60 7.52361e-19 0 7.94541e-06 6.32995e-06 3.96513e-58 7.38119e-17 0 5.45589e-05 4.18408e-05
6.64 1.80851e-60 6.03358e-19 0 7.86855e-06 6.27196e-06 1.86171e-58 6.21107e-17 0 5.4185e-05 4.16197e-05
6.66 8.04855e-61 4.82082e-19 0 7.76484e-06 6.18479e-06 8.7198e-59 5.22288e-17 0 5.39136e-05 4.13942e-05
6.68 3.59363e-61 3.87124e-19 0 7.67235e-06 6.11094e-06 4.07419e-59 4.38892e-17 0 5.39198e-05 4.11718e-05
6.7 1.59585e-61 3.09732e-19 0 7.59782e-06 6.05118e-06 1.89896e-59 3.68562e-17 0 5.35578e-05 4.10878e-05
6.72 7.06488e-62 2.47481e-19 0 7.51116e-06 5.96919e-06 8.82943e-60 3.09292e-17 0 5.33517e-05 4.08726e-05
6.74 3.11139e-62 1.9706e-19 0 7.41569e-06 5.87911e-06 4.09536e-60 2.59379e-17 0 5.30451e-05 4.06462e-05
6.76 1.37236e-62 1.57428e-19 0 7.34604e-06 5.81769e-06 1.89493e-60 2.17374e-17 0 5.29427e-05 4.04355e-05
6.78 6.05619e-63 1.26052e-19 0 7.26677e-06 5.75229e-06 8.74662e-61 1.8205e-17 0 5.27674e-05 4.03395e-05
6.8 2.64302e-63 9.99885e-20 0 7.16923e-06 5.67224e-06 4.02746e-61 1.52363e-17 0 5.24268e-05 4.01094e-05
6.82 1.16053e-63 7.9941e-20 0 7.09405e-06 5.61458e-06 1.84998e-61 1.27433e-17 0 5.21633e-05 3.98849e-05
6.84 5.03312e-64 6.32381e-20 0 7.03137e-06 5.54284e-06 8.47717e-62 1.0651e-17 0 5.20571e-05 3.98287e-05
6.86 2.1953e-64 5.03997e-20 0 6.94269e-06 5.48102e-06 3.87508e-62 8.89641e-18 0 5.18244e-05 3.9571e-05
6.88 9.55725e-65 4.01628e-20 0 6.87397e-06 5.39364e-06 1.76709e-62 7.42591e-18 0 5.16429e-05 3.94182e-05
6.9 4.14047e-65 3.19053e-20 0 6.80355e-06 5.34357e-06 8.03867e-63 6.19437e-18 0 5.13448e-05 3.92153e-05
6.92 1.78175e-65 2.522e-20 0 6.74009e-06 5.28363e-06 3.64804e-63 5.16366e-18 0 5.12105e-05 3.90226e-05
6.94 7.71776e-66 2.0102e-20 0 6.64908e-06 5.221e-06 1.65152e-63 4.30163e-18 0 5.08973e-05 3.89269e-05
6.96 3.30234e-66 1.58557e-20 0 6.59107e-06 5.15227e-06 7.45864e-64 3.58115e-18 0 5.07065e-05 3.86713e-05
6.98 1.41909e-66 1.25821e-20 0 6.50988e-06 5.09478e-06 3.36036e-64 2.97939e-18 0 5.04861e-05 3.84679e-05
7 6.05331e-67 9.92837e-21 0 6.43267e-06 5.02639e-06 1.5103e-64 2.47713e-18 0 5.01689e-05 3.82956e-05
7.02 2.58541e-67 7.85817e-21 0 6.35991e-06 4.97179e-06 6.77164e-65 2.05819e-18 0 5.00584e-05 3.814e-05
7.04 1.08974e-67 6.14874e-21 0 6.30064e-06 4.92052e-06 3.02884e-65 1.709e-18 0 4.98575e-05 3.79244e-05
7.06 4.61706e-68 4.8447e-21 0 6.22533e-06 4.85512e-06 1.35149e-65 1.41812e-18 0 4.95975e-05 3.78761e-05
7.08 1.95027e-68 3.81238e-21 0 6.14369e-06 4.79918e-06 6.01594e-66 1.17599e-18 0 4.93995e-05 3.76039e-05
7.1 8.21212e-69 2.99586e-21 0 6.07926e-06 4.74713e-06 2.67146e-66 9.74574e-19 0 4.93136e-05 3.7417e-05
7.12 3.44994e-69 2.35293e-21 0 6.00198e-06 4.68154e-06 1.18344e-66 8.07131e-19 0 4.90246e-05 3.72712e-05
7.14 1.45158e-69 1.85409e-21 0 5.94972e-06 4.6158e-06 5.23002e-67 6.68026e-19 0 4.89476e-05 3.71852e-05
7.16 6.04987e-70 1.44975e-21 0 5.87135e-06 4.57258e-06 2.30577e-67 5.52539e-19 0 4.86836e-05 3.69732e-05
7.18 2.52199e-70 1.13583e-21 0 5.80686e-06 4.51232e-06 1.01411e-67 4.56724e-19 0 4.84555e-05 3.67712e-05
7.2 1.04584e-70 8.86793e-22 0 5.7552e-06 4.46477e-06 4.44948e-68 3.77282e-19 0 4.82746e-05 3.66504e-05
7.22 4.34496e-71 6.94855e-22 0 5.7064e-06 4.40587e-06 1.94756e-68 3.11458e-19 0 4.82167e-05 3.64889e-05
7.24 1.79708e-71 5.4299e-22 0 5.6362e-06 4.34867e-06 8.50419e-69 2.56955e-19 0 4.79795e-05 3.63472e-05
7.26 7.3705e-72 4.21503e-22 0 5.56509e-06 4.30432e-06 3.70453e-69 2.11854e-19 0 4.76594e-05 3.61664e-05
7.28 3.03678e-72 3.29277e-22 0 5.5095e-06 4.25133e-06 1.60987e-69 1.74558e-19 0 4.75138e-05 3.5948e-05
7.3 1.24204e-72 2.55795e-22 0 5.44484e-06 4.20313e-06 6.97927e-70 1.43736e-19 0 4.7254e-05 3.58249e-05
7.32 5.05903e-73 1.98242e-22 0 5.36303e-06 4.15282e-06 3.01848e-70 1.18282e-19 0 4.70815e-05 3.56929e-05
7.34 2.05526e-73 1.53509e-22 0 5.33839e-06 4.10281e-06 1.30235e-70 9.72732e-20 0 4.69922e-05 3.55146e-05
7.36 8.34149e-74 1.18963e-22 0 5.27398e-06 4.05475e-06 5.60565e-71 7.99455e-20 0 4.67275e-05 3.53248e-05
7.38 3.39478e-74 9.26076e-23 0 5.21948e-06 4.00674e-06 2.40706e-71 6.5663e-20 0 4.66059e-05 3.51615e-05
7.4 0 7.12235e-23 0 5.16732e-06 3.95749e-06 0 5.38981e-20 0 4.64577e-05 3.50415e-05
7.42 0 5.5198e-23 0 5.09101e-06 3.91479e-06 0 4.42132e-20 0 4.61969e-05 3.4875e-05
7.44 0 4.24452e-23 0 5.05726e-06 3.86804e-06 0 3.62458e-20 0 4.60559e-05 3.4738e-05
7.46 0 3.28154e-23 0 4.99034e-06 3.8188e-06 0 2.96955e-20 0 4.59719e-05 3.46575e-05
7.48 0 2.5201e-23 0 4.93782e-06 3.77463e-06 0 2.43137e-20 0 4.57023e-05 3.443e-05
7.5 0 1.92383e-23 0 4.88688e-06 3.72959e-06 0 1.98948e-20 0 4.5472e-05 3.42784e-05
7.52 0 1.48247e-23 0 4.83359e-06 3.68609e-06 0 1.62688e-20 0 4.53606e-05 3.41592e-05
7.54 0 1.14026e-23 0 4.77663e-06 3.64377e-06 0 1.32954e-20 0 4.51169e-05 3.40099e-05
7.56 0 8.64431e-24 0 4.71918e-06 3.59907e-06 0 1.08586e-20 0 4.4926e-05 3.38375e-05
7.58 0 6.63124e-24 0 4.66875e-06 3.55837e-06 0 8.86297e-21 0 4.47885e-05 3.37419e-05
7.6 0 5.0385e-24 0 4.62458e-06 3.52191e-06 0 7.22957e-21 0 4.45701e-05 3.35564e-05
7.62 0 3.8588e-24 0 4.57258e-06 3.47408e-06 0 5.89354e-21 0 4.44057e-05 3.34667e-05
7.64 0 2.91032e-24 0 4.51336e-06 3.43784e-06 0 4.80142e-21 0 4.43705e-05 3.33593e-05
7.66 0 2.21605e-24 0 4.46148e-06 3.39944e-06 0 3.90925e-21 0 4.40981e-05 3.3162e-05
7.68 0 1.67503e-24 0 4.42622e-06 3.35773e-06 0 3.18089e-21 0 4.38678e-05 3.30133e-05
7.7 0 1.27146e-24 0 4.37238e-06 3.31082e-06 0 2.58664e-21 0 4.37471e-05 3.29306e-05
7.72 0 9.53067e-25 0 4.33203e-06 3.27808e-06 0 2.1021e-21 0 4.35629e-05 3.28214e-05
7.74 0 7.2212e-25 0 4.28099e-06 3.24104e-06 0 1.70728e-21 0 4.35955e-05 3.26311e-05
7.76 0 5.39596e-25 0 4.23358e-06 3.19868e-06 0 1.38576e-21 0 4.31381e-05 3.25048e-05
7.78 0 4.01193e-25 0 4.18622e-06 3.16424e-06 0 1.12409e-21 0 4.32332e-05 3.24124e-05
7.8 0 3.00693e-25 0 4.14646e-06 3.12369e-06 0 9.11274e-22 0 4.29756e-05 3.22346e-05
7.82 0 2.2427e-25 0 4.09203e-06 3.08745e-06 0 7.38295e-22 0 4.26786e-05 3.20484e-05
7.84 0 1.65143e-25 0 4.05215e-06 3.06039e-06 0 5.97783e-22 0 4.2634e-05 3.19526e-05
7.86 0 1.22747e-25 0 4.01324e-06 3.02237e-06 0 4.83717e-22 0 4.25705e-05 3.183e-05
7.88 0 9.09345e-26 0 3.95973e-06 2.98187e-06 0 3.91177e-22 0 4.22838e-05 3.17524e-05
7.9 0 6.63168e-26 0 3.92999e-06 2.94908e-06 0 3.16147e-22 0 4.21561e-05 3.16064e-05
7.92 0 4.89509e-26 0 3.87328e-06 2.91792e-06 0 2.55352e-22 0 4.19333e-05 3.14924e-05
7.94 0 3.63103e-26 0 3.83482e-06 2.88301e-06 0 2.06121e-22 0 4.18495e-05 3.12833e-05
7.96 0 2.619e-26 0 3.79132e-06 2.84672e-06 0 1.66281e-22 0 4.17355e-05 3.11821e-05
7.98 0 1.90147e-26 0 3.75218e-06 2.8197e-06 0 1.34059e-22 0 4.15678e-05 3.10451e-05
8 0 1.40039e-26 0 3.71884e-06 2.78512e-06 0 1.08016e-22 0 4.1372e-05 3.09228e-05
8.02 0 9.77931e-27 0 3.66776e-06 2.7472e-06 0 8.69788e-23 0 4.11839e-05 3.07667e-05
8.04 0 7.02779e-27 0 3.6405e-06 2.7134e-06 0 6.99963e-23 0 4.10475e-05 3.0678e-05
8.06 0 5.03878e-27 0 3.59689e-06 2.68852e-06 0 5.62954e-23 0 4.07622e-05 3.04511e-05
8.08 0 3.51803e-27 0 3.54992e-06 2.6534e-06 0 4.52488e-23 0 4.06829e-05 3.04463e-05
8.1 0 2.47037e-27 0 3.52205e-06 2.62326e-06 0 3.63477e-23 0 4.05885e-05 3.03356e-05
8.12 0 1.76032e-27 0 3.47675e-06 2.59367e-06 0 2.918e-23 0 4.03977e-05 3.01653e-05
8.14 0 1.23034e-27 0 3.44218e-06 2.56391e-06 0 2.34115e-23 0 4.02821e-05 3.00722e-05
8.16 0 8.12088e-28 0 3.40099e-06 2.53256e-06 0 1.8772e-23 0 4.02023e-05 2.9969e-05
8.18 0 5.56625e-28 0 3.36426e-06 2.50804e-06 0 1.50428e-23 0 4.00377e-05 2.99065e-05
8.2 0 3.68287e-28 0 3.33176e-06 2.47516e-06 0 1.20472e-23 0 3.99509e-05 2.97073e-05
8.22 0 2.42964e-28 0 3.29755e-06 2.44706e-06 0 9.64229e-24 0 3.97262e-05 2.9656e-05
8.24 0 1.61193e-28 0 3.26845e-06 2.41659e-06 0 7.71281e-24 0 3.95834e-05 2.94791e-05
8.26 0 9.87093e-29 0 3.22792e-06 2.39058e-06 0 6.16571e-24 0 3.94037e-05 2.93795e-05
8.28 0 6.23745e-29 0 3.18628e-06 2.36528e-06 0 4.92598e-24 0 3.92893e-05 2.93029e-05
8.3 0 3.7095e-29 0 3.15598e-06 2.34053e-06 0 3.93314e-24 0 3.92209e-05 2.91866e-05
8.32 0 2.14611e-29 0 3.12024e-06 2.31333e-06 0 3.13853e-24 0 3.89102e-05 2.90589e-05
8.34 0 1.16589e-29 0 3.08341e-06 2.2897e-06 0 2.50295e-24 0 3.89109e-05 2.88425e-05
8.36 0 5.76046e-30 0 3.05536e-06 2.25699e-06 0 1.99488e-24 0 3.87612e-05 2.88712e-05
8.38 0 2.44269e-30 0 3.02061e-06 2.23371e-06 0 1.58899e-24 0 3.86397e-05 2.87305e-05
8.4 0 9.16578e-31 0 2.99606e-06 2.20519e-06 0 1.26492e-24 0 3.85025e-05 2.85745e-05
8.42 0 1.84696e-31 0 2.95531e-06 2.18408e-06 0 1.00634e-24 0 3.83308e-05 2.85278e-05
8.44 0 1.52478e-33 0 2.92871e-06 2.15493e-06 0 8.00146e-25 0 3.81646e-05 2.83908e-05
8.46 0 1.17479e-31 0 2.89e-06 2.13299e-06 0 6.35817e-25 0 3.80684e-05 2.83104e-05
8.48 0 3.83026e-31 0 2.8606e-06 2.10477e-06 0 5.04935e-25 0 3.7902e-05 2.82115e-05
8.5 0 7.07856e-31 0 2.83209e-06 2.08318e-06 0 4.00755e-25 0 3.78386e-05 2.80421e-05
8.52 0 8.30659e-31 0 2.80758e-06 2.06269e-06 0 3.1788e-25 0 3.7669e-05 2.79561e-05
8.54 0 1.07136e-30 0 2.77411e-06 2.03779e-06 0 2.51992e-25 0 3.74694e-05 2.78485e-05
8.56 0 1.13113e-30 0 2.73921e-06 2.01488e-06 0 1.99642e-25 0 3.74555e-05 2.77592e-05
8.58 0 1.21023e-30 0 2.71745e-06 1.98998e-06 0 1.58074e-25 0 3.7321e-05 2.76364e-05
8.6 0 1.18468e-30 0 2.68409e-06 1.97043e-06 0 1.25085e-25 0 3.72897e-05 2.75031e-05
8.62 0 1.18418e-30 0 2.65591e-06 1.94438e-06 0 9.89227e-26 0 3.71104e-05 2.74466e-05
8.64 0 1.15385e-30 0 2.62691e-06 1.92417e-06 0 7.81855e-26 0 3.70202e-05 2.73028e-05
8.66 0 1.06075e-30 0 2.60325e-06 1.90442e-06 0 6.17587e-26 0 3.67058e-05 2.72416e-05
8.68 0 9.6879e-31 0 2.57871e-06 1.88227e-06 0 4.87542e-26 0 3.67033e-05 2.71698e-05
8.7 0 9.00205e-31 0 2.54713e-06 1.86013e-06 0 3.84652e-26 0 3.65464e-05 2.70382e-05
8.72 0 7.96916e-31 0 2.519e-06 1.83654e-06 0 3.03295e-26 0 3.64639e-05 2.68831e-05
8.74 0 7.12425e-31 0 2.49846e-06 1.82033e-06 0 2.39004e-26 0 3.63194e-05 2.68051e-05
8.76 0 6.2859e-31 0 2.46814e-06 1.79765e-06 0 1.88229e-26 0 3.61777e-05 2.66723e-05
8.78 0 5.51461e-31 0 2.44096e-06 1.77687e-06 0 1.48154e-26 0 3.61265e-05 2.65887e-05
8.8 0 4.79174e-31 0 2.4045e-06 1.7553e-06 0 1.16541e-26 0 3.59077e-05 2.65497e-05
8.82 0 4.11243e-31 0 2.38351e-06 1.73966e-06 0 9.16198e-27 0 3.58131e-05 2.64092e-05
8.84 0 3.488e-31 0 2.36217e-06 1.71788e-06 0 7.1985e-27 0 3.57266e-05 2.63434e-05
8.86 0 3.04506e-31 0 2.33886e-06 1.69949e-06 0 5.65247e-27 0 3.55425e-05 2.62313e-05
8.88 0 2.46644e-31 0 2.31073e-06 1.67789e-06 0 4.43585e-27 0 3.54104e-05 2.61101e-05
8.9 0 2.13808e-31 0 2.29002e-06 1.66077e-06 0 3.47904e-27 0 3.51888e-05 2.60936e-05
8.92 0 1.78605e-31 0 2.2661e-06 1.64435e-06 0 2.72699e-27 0 3.51121e-05 2.59408e-05
8.94 0 1.46021e-31 0 2.24071e-06 1.62443e-06 0 2.13626e-27 0 3.50663e-05 2.59031e-05
8.96 0 1.23883e-31 0 2.21623e-06 1.60497e-06 0 1.6725e-27 0 3.49007e-05 2.57647e-05
8.98 0 1.01597e-31 0 2.19787e-06 1.58931e-06 0 1.30865e-27 0 3.48341e-05 2.56666e-05
9 0 8.36426e-32 0 2.16768e-06 1.57019e-06 0 1.02334e-27 0 3.46977e-05 2.55499e-05
9.02 0 6.83129e-32 0 2.15024e-06 1.55125e-06 0 7.99771e-28 0 3.45223e-05 2.54764e-05
9.04 0 5.61414e-32 0 2.12468e-06 1.53424e-06 0 6.24675e-28 0 3.44319e-05 2.53899e-05
9.06 0 4.63514e-32 0 2.10268e-06 1.519e-06 0 4.87625e-28 0 3.44396e-05 2.52696e-05
9.08 0 3.80755e-32 0 2.08174e-06 1.50262e-06 0 3.80419e-28 0 3.43419e-05 2.51422e-05
9.1 0 3.04963e-32 0 2.05779e-06 1.48498e-06 0 2.96608e-28 0 3.4167e-05 2.5131e-05
9.12 0 2.50708e-32 0 2.03328e-06 1.46672e-06 0 2.31126e-28 0 3.39275e-05 2.49435e-05
9.14 0 2.05363e-32 0 2.01453e-06 1.45202e-06 0 1.79994e-28 0 3.38935e-05 2.49627e-05
9.16 0 1.6622e-32 0 1.9939e-06 1.43877e-06 0 1.40092e-28 0 3.37026e-05 2.48919e-05
9.18 0 1.34162e-32 0 1.97159e-06 1.41953e-06 0 1.08972e-28 0 3.36589e-05 2.47544e-05
9.2 0 1.07818e-32 0 1.95446e-06 1.40627e-06 0 8.47145e-29 0 3.35416e-05 2.46868e-05
9.22 0 8.63631e-33 0 1.93217e-06 1.38938e-06 0 6.58184e-29 0 3.34081e-05 2.45236e-05
9.24 0 6.91695e-33 0 1.90881e-06 1.37498e-06 0 5.11071e-29 0 3.34432e-05 2.44824e-05
9.26 0 5.51964e-33 0 1.89176e-06 1.35721e-06 0 3.96608e-29 0 3.32714e-05 2.44445e-05
9.28 0 4.42653e-33 0 1.87042e-06 1.34182e-06 0 3.076e-29 0 3.30104e-05 2.43038e-05
9.3 0 3.55932e-33 0 1.85405e-06 1.32618e-06 0 2.38428e-29 0 3.29232e-05 2.42933e-05
9.32 0 2.83317e-33 0 1.83687e-06 1.31565e-06 0 1.84703e-29 0 3.29897e-05 2.41298e-05
9.34 0 2.2453e-33 0 1.81158e-06 1.30023e-06 0 1.43e-29 0 3.27549e-05 2.40694e-05
9.36 0 1.80807e-33 0 1.79762e-06 1.2861e-06 0 1.10648e-29 0 3.2644e-05 2.40274e-05
9.38 0 1.4271e-33 0 1.77693e-06 1.27159e-06 0 8.55649e-30 0 3.2572e-05 2.39095e-05
9.4 0 1.13711e-33 0 1.76034e-06 1.25932e-06 0 6.61294e-30 0 3.25565e-05 2.38928e-05
9.42 0 8.95698e-34 0 1.73822e-06 1.24366e-06 0 5.10787e-30 0 3.2402e-05 2.37301e-05
9.44 0 7.05339e-34 0 1.72199e-06 1.23026e-06 0 3.94304e-30 0 3.22229e-05 2.36846e-05
9.46 0 5.59277e-34 0 1.70269e-06 1.2156e-06 0 3.04206e-30 0 3.21818e-05 2.35525e-05
9.48 0 4.41993e-34 0 1.68872e-06 1.20056e-06 0 2.34559e-30 0 3.1958e-05 2.35267e-05
9.5 0 3.48729e-34 0 1.66792e-06 1.19182e-06 0 1.80751e-30 0 3.19757e-05 2.33758e-05
9.52 0 2.74491e-34 0 1.65042e-06 1.17585e-06 0 1.39206e-30 0 3.18236e-05 2.33408e-05
9.54 0 2.136e-34 0 1.63441e-06 1.16383e-06 0 1.07147e-30 0 3.17108e-05 2.32552e-05
9.56 0 1.67634e-34 0 1.61848e-06 1.15092e-06 0 8.24234e-31 0 3.16654e-05 2.32138e-05
9.58 0 1.32789e-34 0 1.60201e-06 1.13737e-06 0 6.33675e-31 0 3.1548e-05 2.30948e-05
9.6 0 1.0271e-34 0 1.58575e-06 1.12778e-06 0 4.86888e-31 0 3.14424e-05 2.30193e-05
9.62 0 8.02962e-35 0 1.56646e-06 1.11155e-06 0 3.73886e-31 0 3.13082e-05 2.29388e-05
9.64 0 6.31407e-35 0 1.55232e-06 1.10152e-06 0 2.86943e-31 0 3.12789e-05 2.28641e-05
9.66 0 4.9175e-35 0 1.53604e-06 1.08858e-06 0 2.20089e-31 0 3.12585e-05 2.2793e-05
9.68 0 3.80824e-35 0 1.52177e-06 1.0769e-06 0 1.68713e-31 0 3.11375e-05 2.26929e-05
9.7 0 2.98753e-35 0 1.50355e-06 1.06674e-06 0 1.29255e-31 0 3.09706e-05 2.26362e-05
9.72 0 2.30484e-35 0 1.48753e-06 1.05455e-06 0 9.89674e-32 0 3.08896e-05 2.25378e-05
9.74 0 1.78636e-35 0 1.47408e-06 1.04487e-06 0 7.57329e-32 0 3.07629e-05 2.24607e-05
9.76 0 1.38561e-35 0 1.4597e-06 1.0328e-06 0 5.79194e-32 0 3.08067e-05 2.24008e-05
9.78 0 1.07944e-35 0 1.44465e-06 1.02057e-06 0 4.42702e-32 0 3.06123e-05 2.23053e-05
9.8 0 8.29606e-36 0 1.42715e-06 1.00885e-06 0 3.38178e-32 0 3.04954e-05 2.22878e-05
9.82 0 6.46537e-36 0 1.41595e-06 1.00014e-06 0 2.58183e-32 0 3.03903e-05 2.21445e-05
9.84 0 5.02542e-36 0 1.39949e-06 9.88126e-07 0 1.96996e-32 0 3.02777e-05 2.21532e-05
9.86 0 3.84468e-36 0 1.38594e-06 9.77766e-07 0 1.50223e-32 0 3.02116e-05 2.20211e-05
9.88 0 2.97718e-36 0 1.37184e-06 9.6595e-07 0 1.14488e-32 0 3.01226e-05 2.19437e-05
9.9 0 2.28884e-36 0 1.35727e-06 9.55916e-07 0 8.72035e-33 0 2.99909e-05 2.18328e-05
9.92 0 1.76738e-36 0 1.34223e-06 9.45773e-07 0 6.63827e-33 0 2.99096e-05 2.18284e-05
9.94 0 1.35886e-36 0 1.32655e-06 9.36233e-07 0 5.05038e-33 0 2.98322e-05 2.17617e-05
9.96 0 1.0459e-36 0 1.3163e-06 9.27999e-07 0 3.84009e-33 0 2.97188e-05 2.16994e-05
9.98 0 8.05895e-37 0 1.30299e-06 9.15155e-07 0 2.91815e-33 0 2.97383e-05 2.16503e-05
10 0 6.1417e-37 0 1.2865e-06 9.07819e-07 0 2.21626e-33 0 2.95817e-05 2.15141e-05


==> anc/Bottom/LargerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.40979 Rh 1.25499 Qsp 4102.5 mass 0.22 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0995794 1.7597e-05 -1.759e-05 0.000953024 0.00100048 0.0983919 1.73872e-05 -1.73803e-05 0.0010494 0.00108331
0.04 0.0989126 6.99724e-05 -6.98612e-05 0.000946702 0.000991759 0.0977208 6.91293e-05 -6.90195e-05 0.00104172 0.00107579
0.06 0.0978126 0.000155894 -0.000155337 0.000934884 0.000978077 0.0966166 0.000153987 -0.000153437 0.00102989 0.00106077
0.08 0.0962986 0.000273361 -0.000271628 0.000919342 0.000959334 0.0950999 0.000269959 -0.000268247 0.00101325 0.00104237
0.1 0.0943274 0.000419385 -0.000415236 0.000899925 0.000936539 0.0931983 0.000414365 -0.000410265 0.000992919 0.00101763
0.12 0.0920715 0.000591197 -0.00058279 0.000877645 0.000908922 0.0909451 0.000583964 -0.000575661 0.000970749 0.00099027
0.14 0.0894946 0.000784872 -0.000769717 0.000850704 0.000878242 0.088378 0.00077508 -0.000760113 0.00094381 0.000960051
0.16 0.0866471 0.000996495 -0.000971429 0.000823872 0.000845915 0.0855376 0.000983734 -0.000958989 0.000915575 0.000926227
0.18 0.0835246 0.00122126 -0.0011825 0.000792141 0.000810835 0.082466 0.00120579 -0.00116751 0.000885214 0.000890485
0.2 0.0802265 0.00145557 -0.00139872 0.000761594 0.000775949 0.079206 0.00143705 -0.00138093 0.000852555 0.000853564
0.22 0.0768149 0.00169584 -0.001616 0.000728311 0.000738987 0.0757991 0.00167342 -0.00159463 0.000817878 0.000816623
0.24 0.0732677 0.0019369 -0.00182881 0.000697607 0.000702081 0.0722856 0.00191094 -0.0018043 0.000784862 0.000779205
0.26 0.0696318 0.00217492 -0.00203311 0.000664311 0.000665403 0.0687031 0.00214592 -0.00200599 0.000750632 0.000742688
0.28 0.0659991 0.00240825 -0.00222699 0.000631436 0.000629409 0.0650865 0.00237495 -0.0021962 0.000718047 0.000706267
0.3 0.0623458 0.00263206 -0.00240581 0.000598905 0.000595409 0.0614675 0.00259498 -0.00237192 0.000686207 0.000671203
0.32 0.0587182 0.00284422 -0.00256755 0.000568512 0.000563372 0.0578743 0.00280334 -0.00253065 0.000652483 0.000636789
0.34 0.0551217 0.00304131 -0.00270926 0.000537362 0.000532301 0.0543318 0.00299772 -0.00267044 0.000621142 0.000605197
0.36 0.0516183 0.00322348 -0.00283134 0.000508127 0.000502131 0.0508615 0.00317622 -0.00278983 0.000591052 0.000574843
0.38 0.048202 0.00338794 -0.0029317 0.000481368 0.000473546 0.0474816 0.00333731 -0.00288788 0.000562027 0.000545768
0.4 0.0449255 0.00353635 -0.00301226 0.000453427 0.000447363 0.0442074 0.00347982 -0.00296411 0.000534658 0.000518488
0.42 0.0417182 0.00366152 -0.00306753 0.000429435 0.000422475 0.041051 0.00360296 -0.00301847 0.000508487 0.000492801
0.44 0.038661 0.00376848 -0.00310255 0.000406641 0.000400074 0.0380223 0.00370622 -0.0030513 0.000482875 0.000469525
0.46 0.0357137 0.00385255 -0.0031143 0.00038285 0.000378227 0.0351284 0.00378941 -0.00306326 0.000461538 0.000446965
0.48 0.0329222 0.0039178 -0.00310701 0.000361986 0.000358319 0.0323746 0.00385263 -0.00305533 0.000438921 0.000426787
0.5 0.0303021 0.00396663 -0.00308346 0.000342831 0.000340399 0.0297641 0.0038962 -0.00302872 0.000417846 0.000407201
0.52 0.0277964 0.00399217 -0.00303928 0.000324644 0.0003228 0.0272985 0.00392066 -0.00298483 0.000398263 0.000389823
0.54 0.025449 0.00400083 -0.00298042 0.000306192 0.000308163 0.0249777 0.00392673 -0.00292523 0.000379997 0.000373765
0.56 0.0232485 0.00399222 -0.00290758 0.000290558 0.000293457 0.0228006 0.0039153 -0.00285156 0.000363208 0.000359237
0.58 0.0211769 0.00396453 -0.00282044 0.000276439 0.000281229 0.0207648 0.00388738 -0.00276556 0.000345095 0.000344918
0.6 0.0192495 0.00392198 -0.00272305 0.000261718 0.000268996 0.0188672 0.00384408 -0.00266897 0.000331885 0.000332301
0.62 0.0174636 0.00386631 -0.00261749 0.000248259 0.000258145 0.0171037 0.00378661 -0.00256354 0.000317864 0.000320972
0.64 0.0158041 0.00379656 -0.00250397 0.000237241 0.000248482 0.0154696 0.00371622 -0.00245099 0.000305971 0.000310271
0.66 0.0142703 0.00371498 -0.00238482 0.00022483 0.000239063 0.0139599 0.00363419 -0.00233296 0.000293229 0.00030016
0.68 0.0128578 0.00362319 -0.0022618 0.000214076 0.000230862 0.0125691 0.00354185 -0.00221102 0.000281691 0.000291484
0.7 0.0115571 0.00352146 -0.00213576 0.00020569 0.000222247 0.0112913 0.00344049 -0.00208665 0.000271468 0.000283072
0.72 0.0103697 0.00341339 -0.00200947 0.000196693 0.000215682 0.0101207 0.0033314 -0.00196121 0.000260402 0.000274944
0.74 0.00928035 0.00329734 -0.00188245 0.00018708 0.000209273 0.00905099 0.00321584 -0.00183593 0.000251956 0.000267499
0.76 0.00828572 0.00317532 -0.00175633 0.000180773 0.00020292 0.00807624 0.00309504 -0.00171192 0.000243444 0.000261458
0.78 0.00738446 0.00305034 -0.0016331 0.000172423 0.000196977 0.00719034 0.00297015 -0.00159017 0.0002357 0.000255225
0.8 0.00656609 0.00292185 -0.00151272 0.000165973 0.000191779 0.00638729 0.00284228 -0.00147153 0.000228845 0.000249314
0.82 0.00582191 0.00278946 -0.00139522 0.000160648 0.000187144 0.00566124 0.00271248 -0.00135671 0.000221852 0.000244088
0.84 0.00515445 0.00265799 -0.00128314 0.000154499 0.000182346 0.0050065 0.0025817 -0.00124631 0.000214576 0.0002383
0.86 0.0045534 0.00252619 -0.00117588 0.000149112 0.000178455 0.00441757 0.00245083 -0.00114081 0.000209829 0.000233633
0.88 0.00401352 0.00239488 -0.00107382 0.000143964 0.000173892 0.00388921 0.0023207 -0.00104056 0.000203852 0.000229262
0.9 0.00352861 0.00226404 -0.000976911 0.000140308 0.000170489 0.00341637 0.00219202 -0.000945836 0.000197372 0.000225119
0.92 0.00309519 0.00213506 -0.000885666 0.000135778 0.000166693 0.00299429 0.00206546 -0.000856793 0.000193479 0.000221408
0.94 0.00271132 0.00201042 -0.000800939 0.000132024 0.000163046 0.00261847 0.00194158 -0.000773512 0.000189198 0.000217255
0.96 0.00236697 0.00188646 -0.000721064 0.000128088 0.000160083 0.00228469 0.00182088 -0.000695997 0.000185423 0.000213985
0.98 0.00206421 0.00176825 -0.000647795 0.000124294 0.000157042 0.00198897 0.0017038 -0.000624185 0.000180944 0.000210571
1 0.00179396 0.00165175 -0.000579377 0.000121102 0.000154007 0.00172764 0.00159068 -0.000557956 0.000177086 0.00020703
1.02 0.0015569 0.00154084 -0.000516947 0.000117858 0.000151613 0.00149726 0.00148182 -0.000497144 0.000173657 0.000203698
1.04 0.00134781 0.00143396 -0.000459667 0.00011534 0.000148491 0.00129467 0.00137743 -0.000441544 0.00016942 0.000200589
1.06 0.00116493 0.00133254 -0.000407705 0.000112888 0.000146119 0.00111697 0.00127768 -0.00039092 0.000166462 0.000197724
1.08 0.001004 0.00123499 -0.00036027 0.000110094 0.000143869 0.000961482 0.00118269 -0.000345014 0.000163545 0.000195078
1.1 0.000863805 0.00114286 -0.000317535 0.000107726 0.000141202 0.000825764 0.00109253 -0.000303551 0.000161854 0.00019243
1.12 0.000740757 0.00105441 -0.000278724 0.000105776 0.00013889 0.000707595 0.0010072 -0.000266246 0.000158248 0.000189422
1.14 0.000634592 0.000972098 -0.000244214 0.000103595 0.000136723 0.000604959 0.000926705 -0.00023281 0.000156176 0.000187279
1.16 0.000541907 0.00089364 -0.000213129 0.000102099 0.00013449 0.000516035 0.000850976 -0.000202954 0.000153847 0.000184572
1.18 0.000462082 0.000820605 -0.000185591 9.99902e-05 0.000132381 0.00043918 0.000779933 -0.000176393 0.000151561 0.000181911
1.2 0.000392839 0.000751579 -0.000161012 9.78819e-05 0.000130274 0.000372918 0.000713467 -0.000152848 0.000148893 0.000179186
1.22 0.000333496 0.000687665 -0.000139392 9.63006e-05 0.000128126 0.000315931 0.000651447 -0.00013205 0.000146955 0.000177223
1.24 0.000282417 0.000627909 -0.000120295 9.44644e-05 0.000125944 0.00026704 0.000593722 -0.000113745 0.000145499 0.000175125
1.26 0.00023851 0.000572057 -0.000103464 9.29931e-05 0.000123984 0.000225198 0.000540129 -9.7689e-05 0.000143024 0.000172405
1.28 0.000201035 0.000520412 -8.87565e-05 9.15213e-05 0.000122193 0.000189477 0.000490493 -8.36537e-05 0.000140944 0.00017082
1.3 0.000169104 0.000472718 -7.59386e-05 9.03022e-05 0.000120449 0.000159056 0.000444629 -7.14264e-05 0.000139323 0.000168291
1.32 0.000141956 0.000428762 -6.48017e-05 8.85602e-05 0.000118195 0.000133211 0.000402349 -6.08096e-05 0.000138073 0.000166187
1.34 0.000118892 0.000388221 -5.51385e-05 8.71819e-05 0.000116668 0.000111309 0.00036346 -5.16218e-05 0.000135656 0.000164162
1.36 9.92784e-05 0.000350674 -4.67501e-05 8.62519e-05 0.000114979 9.27939e-05 0.00032777 -4.36965e-05 0.000134574 0.00016242
1.38 8.27407e-05 0.000316347 -3.954e-05 8.52059e-05 0.000112953 7.71796e-05 0.000295085 -3.68825e-05 0.000132724 0.000160095
1.4 6.88068e-05 0.000284938 -3.3351e-05 8.38022e-05 0.000111235 6.40441e-05 0.000265215 -3.10426e-05 0.000131393 0.000158134
1.42 5.71385e-05 0.000256456 -2.80767e-05 8.2342e-05 0.000109528 5.30211e-05 0.000237976 -2.60535e-05 0.00012964 0.000156659
1.44 4.72957e-05 0.000230233 -2.35484e-05 8.13058e-05 0.000107953 4.37934e-05 0.000213185 -2.18047e-05 0.000128742 0.000154664
1.46 3.90808e-05 0.000206481 -1.97069e-05 8.02358e-05 0.000106294 3.60877e-05 0.000190667 -1.81976e-05 0.000127107 0.000152687
1.48 3.21996e-05 0.000184779 -1.64367e-05 7.9233e-05 0.000104863 2.96686e-05 0.000170255 -1.51448e-05 0.000125753 0.000150618
1.5 2.64837e-05 0.000165192 -1.36791e-05 7.82514e-05 0.000103038 2.43345e-05 0.000151786 -1.2569e-05 0.00012422 0.000148854
1.52 2.17312e-05 0.000147446 -1.13524e-05 7.7239e-05 0.000101735 1.99128e-05 0.000135107 -1.04025e-05 0.000123357 0.00014712
1.54 1.77809e-05 0.000131334 -9.39072e-06 7.60547e-05 0.00010016 1.62564e-05 0.000120074 -8.58558e-06 0.000122123 0.000145113
1.56 1.4526e-05 0.000116893 -7.75268e-06 7.51365e-05 9.86434e-05 1.32404e-05 0.000106548 -7.06652e-06 0.000120492 0.000143802
1.58 1.18417e-05 0.000103903 -6.38416e-06 7.44758e-05 9.69358e-05 1.07587e-05 9.44001e-05 -5.80028e-06 0.000119244 0.000141802
1.6 9.63274e-06 9.22346e-05 -5.24396e-06 7.30867e-05 9.56412e-05 8.72155e-06 8.35099e-05 -4.74792e-06 0.000117998 0.000140351
1.62 7.80458e-06 8.16182e-05 -4.28859e-06 7.22162e-05 9.42051e-05 7.05355e-06 7.37641e-05 -3.8759e-06 0.000116974 0.000138871
1.64 6.32285e-06 7.22791e-05 -3.5057e-06 7.12354e-05 9.27156e-05 5.69112e-06 6.50576e-05 -3.15544e-06 0.000115623 0.000137134
1.66 5.107e-06 6.3871e-05 -2.85609e-06 7.05452e-05 9.14304e-05 4.58103e-06 5.7293e-05 -2.56195e-06 0.000114809 0.000135803
1.68 4.11233e-06 5.63177e-05 -2.31895e-06 6.96478e-05 8.99364e-05 3.67876e-06 5.03801e-05 -2.07446e-06 0.000113564 0.000133591
1.7 3.30772e-06 4.96466e-05 -1.88011e-06 6.88087e-05 8.85616e-05 2.94722e-06 4.42358e-05 -1.6752e-06 0.000112535 0.000132045
1.72 2.65196e-06 4.36639e-05 -1.51892e-06 6.76301e-05 8.72761e-05 2.35555e-06 3.87837e-05 -1.34916e-06 0.000111301 0.000130913
1.74 2.1221e-06 3.83631e-05 -1.22438e-06 6.71608e-05 8.57717e-05 1.8782e-06 3.39539e-05 -1.08366e-06 0.000110592 0.00012937
1.76 1.69453e-06 3.36654e-05 -9.84568e-07 6.60933e-05 8.46779e-05 1.49403e-06 2.96822e-05 -8.68076e-07 0.000109288 0.000127894
1.78 1.34919e-06 2.9485e-05 -7.8921e-07 6.51651e-05 8.33574e-05 1.18561e-06 2.59103e-05 -6.93528e-07 0.000108243 0.000126419
1.8 1.07312e-06 2.58213e-05 -6.31787e-07 6.41831e-05 8.21709e-05 9.38621e-07 2.2585e-05 -5.52602e-07 0.000107398 0.000124941
1.82 8.50344e-07 2.25495e-05 -5.03733e-07 6.37304e-05 8.10616e-05 7.41311e-07 1.96581e-05 -4.39143e-07 0.0001062 0.000123522
1.84 6.72933e-07 1.96852e-05 -4.01003e-07 6.30935e-05 7.98434e-05 5.84079e-07 1.7086e-05 -3.48055e-07 0.000105342 0.000122246
1.86 5.30809e-07 1.71455e-05 -3.18108e-07 6.21709e-05 7.84137e-05 4.59094e-07 1.48291e-05 -2.75131e-07 0.000104355 0.000120746
1.88 4.18126e-07 1.49275e-05 -2.51941e-07 6.11547e-05 7.73994e-05 3.5999e-07 1.2852e-05 -2.16911e-07 0.000103391 0.000119335
1.9 3.2853e-07 1.29761e-05 -1.98984e-07 6.06184e-05 7.62959e-05 2.81602e-07 1.11225e-05 -1.7056e-07 0.000102256 0.000118001
1.92 2.57777e-07 1.12753e-05 -1.56906e-07 5.98066e-05 7.50384e-05 2.19753e-07 9.61213e-06 -1.33761e-07 0.000101355 0.000116887
1.94 2.01564e-07 9.77335e-06 -1.23273e-07 5.92089e-05 7.39065e-05 1.71075e-07 8.29503e-06 -1.04626e-07 0.000100444 0.000115287
1.96 1.57123e-07 8.45373e-06 -9.65295e-08 5.81314e-05 7.27406e-05 1.32859e-07 7.14824e-06 -8.16226e-08 9.96696e-05 0.000114138
1.98 1.22385e-07 7.31384e-06 -7.55131e-08 5.7708e-05 7.18677e-05 1.02931e-07 6.15126e-06 -6.35099e-08 9.84724e-05 0.000112787
2 9.50833e-08 6.31787e-06 -5.89104e-08 5.68658e-05 7.06438e-05 7.95512e-08 5.28582e-06 -4.92872e-08 9.7781e-05 0.000111542
2.02 7.36994e-08 5.45024e-06 -4.58417e-08 5.61696e-05 6.95675e-05 6.1333e-08 4.53571e-06 -3.81497e-08 9.66665e-05 0.000110485
2.04 5.69819e-08 4.69477e-06 -3.55766e-08 5.53754e-05 6.86337e-05 4.71722e-08 3.88654e-06 -2.94518e-08 9.58595e-05 0.000109138
2.06 4.39729e-08 4.04045e-06 -2.75528e-08 5.47105e-05 6.7454e-05 3.61926e-08 3.32555e-06 -2.26778e-08 9.48461e-05 0.000107867
2.08 3.38346e-08 3.47068e-06 -2.12726e-08 5.40794e-05 6.65921e-05 2.7701e-08 2.84151e-06 -1.74163e-08 9.41275e-05 0.000106746
2.1 2.59807e-08 2.97824e-06 -1.63878e-08 5.34658e-05 6.54794e-05 2.11499e-08 2.42447e-06 -1.33407e-08 9.32182e-05 0.000105664
2.12 1.9907e-08 2.55279e-06 -1.25956e-08 5.2788e-05 6.46604e-05 1.61086e-08 2.06571e-06 -1.01923e-08 9.22542e-05 0.000104656
2.14 1.52086e-08 2.18397e-06 -9.65113e-09 5.21527e-05 6.37186e-05 1.22389e-08 1.75753e-06 -7.76664e-09 9.15088e-05 0.000103558
2.16 1.15933e-08 1.86621e-06 -7.3775e-09 5.15052e-05 6.26224e-05 9.27603e-09 1.49319e-06 -5.9029e-09 9.06447e-05 0.000102068
2.18 8.81652e-09 1.59256e-06 -5.62542e-09 5.06609e-05 6.1838e-05 7.01312e-09 1.26681e-06 -4.47475e-09 9.01115e-05 0.00010128
2.2 6.69976e-09 1.35943e-06 -4.28562e-09 5.01585e-05 6.08881e-05 5.28918e-09 1.07321e-06 -3.38332e-09 8.92581e-05 0.000100146
2.22 5.07435e-09 1.15778e-06 -3.25369e-09 4.95842e-05 5.99682e-05 3.97917e-09 9.07898e-07 -2.55146e-09 8.81662e-05 9.91205e-05
2.24 3.83211e-09 9.84198e-07 -2.46276e-09 4.86739e-05 5.90036e-05 2.98622e-09 7.66947e-07 -1.91914e-09 8.74664e-05 9.80564e-05
2.26 2.88844e-09 8.35912e-07 -1.86031e-09 4.83488e-05 5.81255e-05 2.23549e-09 6.46948e-07 -1.43977e-09 8.67286e-05 9.71835e-05
2.28 2.17258e-09 7.09217e-07 -1.40213e-09 4.76144e-05 5.74382e-05 1.66933e-09 5.44937e-07 -1.07734e-09 8.61029e-05 9.62159e-05
2.3 1.63034e-09 6.00956e-07 -1.05422e-09 4.69832e-05 5.65932e-05 1.24346e-09 4.58349e-07 -8.04055e-10 8.52259e-05 9.50396e-05
2.32 1.22085e-09 5.08677e-07 -7.90887e-10 4.63992e-05 5.57916e-05 9.2392e-10 3.8496e-07 -5.98532e-10 8.4483e-05 9.42743e-05
2.34 9.11632e-10 4.29805e-07 -5.916e-10 4.57132e-05 5.47467e-05 6.84779e-10 3.22851e-07 -4.44385e-10 8.38409e-05 9.31526e-05
2.36 6.79274e-10 3.62764e-07 -4.41539e-10 4.52495e-05 5.40684e-05 5.06264e-10 2.70369e-07 -3.2908e-10 8.31519e-05 9.21276e-05
2.38 5.05096e-10 3.0587e-07 -3.28833e-10 4.468e-05 5.32573e-05 3.73345e-10 2.26086e-07 -2.43059e-10 8.25455e-05 9.13701e-05
2.4 3.74557e-10 2.57467e-07 -2.44207e-10 4.41245e-05 5.25729e-05 2.74631e-10 1.88779e-07 -1.79057e-10 8.16454e-05 9.03378e-05
2.42 2.77256e-10 2.16562e-07 -1.8102e-10 4.34547e-05 5.17414e-05 2.01507e-10 1.57395e-07 -1.31564e-10 8.12363e-05 8.93037e-05
2.44 2.04567e-10 1.81757e-07 -1.33737e-10 4.29941e-05 5.09229e-05 1.47479e-10 1.31035e-07 -9.64155e-11 8.02564e-05 8.86071e-05
2.46 1.50796e-10 1.52566e-07 -9.87059e-11 4.23982e-05 5.01649e-05 1.07663e-10 1.08927e-07 -7.0473e-11 7.95889e-05 8.77002e-05
2.48 1.10863e-10 1.27858e-07 -7.26526e-11 4.18588e-05 4.95182e-05 7.83968e-11 9.04146e-08 -5.13761e-11 7.90279e-05 8.68398e-05
2.5 8.12773e-11 1.06964e-07 -5.33226e-11 4.13005e-05 4.87516e-05 5.69402e-11 7.49357e-08 -3.73561e-11 7.81976e-05 8.59917e-05
2.52 5.95012e-11 8.94507e-08 -3.90769e-11 4.07426e-05 4.81216e-05 4.12503e-11 6.20133e-08 -2.70907e-11 7.74356e-05 8.50124e-05
2.54 4.34173e-11 7.46392e-08 -2.85418e-11 4.03017e-05 4.74196e-05 2.9807e-11 5.12416e-08 -1.95947e-11 7.68439e-05 8.42956e-05
2.56 3.15928e-11 6.21724e-08 -2.07877e-11 3.96933e-05 4.68016e-05 2.14828e-11 4.22767e-08 -1.41355e-11 7.62737e-05 8.33109e-05
2.58 2.29509e-11 5.17575e-08 -1.51146e-11 3.91342e-05 4.59881e-05 1.54433e-11 3.48269e-08 -1.01704e-11 7.57094e-05 8.26374e-05
2.6 1.66373e-11 4.30408e-08 -1.09656e-11 3.87069e-05 4.52861e-05 1.10729e-11 2.86459e-08 -7.29818e-12 7.47752e-05 8.18691e-05
2.62 1.20332e-11 3.5749e-08 -7.93718e-12 3.82476e-05 4.4719e-05 7.91874e-12 2.35254e-08 -5.22324e-12 7.41964e-05 8.10871e-05
2.64 8.69276e-12 2.96881e-08 -5.73793e-12 3.7853e-05 4.40594e-05 5.64825e-12 1.92903e-08 -3.7283e-12 7.38038e-05 8.01841e-05
2.66 6.251e-12 2.45683e-08 -4.12895e-12 3.73632e-05 4.34584e-05 4.01823e-12 1.57929e-08 -2.65415e-12 7.30706e-05 7.95393e-05
2.68 4.48877e-12 2.03243e-08 -2.96684e-12 3.69028e-05 4.27461e-05 2.8511e-12 1.29092e-08 -1.88442e-12 7.24283e-05 7.88849e-05
2.7 3.21393e-12 1.67821e-08 -2.1255e-12 3.63208e-05 4.21607e-05 2.01764e-12 1.05354e-08 -1.33434e-12 7.18191e-05 7.79703e-05
2.72 2.2986e-12 1.38566e-08 -1.52101e-12 3.58639e-05 4.14721e-05 1.42404e-12 8.58449e-09 -9.42302e-13 7.11305e-05 7.7363e-05
2.74 1.63889e-12 1.14178e-08 -1.08504e-12 3.54523e-05 4.1084e-05 1.00241e-12 6.9836e-09 -6.63653e-13 7.06118e-05 7.65602e-05
2.76 1.16729e-12 9.40837e-09 -7.73192e-13 3.49872e-05 4.03687e-05 7.03737e-13 5.6721e-09 -4.66141e-13 7.0109e-05 7.58361e-05
2.78 8.27751e-13 7.72671e-09 -5.48536e-13 3.44737e-05 3.98138e-05 4.92729e-13 4.59942e-09 -3.26523e-13 6.95947e-05 7.51965e-05
2.8 5.87034e-13 6.35302e-09 -3.89184e-13 3.39908e-05 3.92678e-05 3.4406e-13 3.72349e-09 -2.281e-13 6.89304e-05 7.44833e-05
2.82 4.14321e-13 5.20397e-09 -2.74791e-13 3.36929e-05 3.86811e-05 2.39599e-13 3.00942e-09 -1.5891e-13 6.83662e-05 7.37423e-05
2.84 2.92127e-13 4.26296e-09 -1.93821e-13 3.32555e-05 3.8168e-05 1.664e-13 2.42824e-09 -1.10403e-13 6.77486e-05 7.30603e-05
2.86 2.05416e-13 3.48638e-09 -1.36337e-13 3.27564e-05 3.76538e-05 1.15248e-13 1.95602e-09 -7.64913e-14 6.73792e-05 7.24998e-05
2.88 1.44092e-13 2.84736e-09 -9.56666e-14 3.2249e-05 3.71257e-05 7.96008e-14 1.57297e-09 -5.28493e-14 6.68719e-05 7.17445e-05
2.9 1.0087e-13 2.3232e-09 -6.69908e-14 3.19254e-05 3.65297e-05 5.4828e-14 1.26278e-09 -3.64129e-14 6.61623e-05 7.11254e-05
2.92 7.04808e-14 1.89399e-09 -4.68217e-14 3.1578e-05 3.60037e-05 3.76599e-14 1.01201e-09 -2.50182e-14 6.57164e-05 7.05057e-05
2.94 4.90765e-14 1.54036e-09 -3.2611e-14 3.12143e-05 3.55253e-05 2.57954e-14 8.09638e-10 -1.71409e-14 6.51799e-05 6.98391e-05
2.96 3.41166e-14 1.25204e-09 -2.26759e-14 3.07174e-05 3.50372e-05 1.7619e-14 6.46597e-10 -1.17106e-14 6.46597e-05 6.91865e-05
2.98 2.36408e-14 1.01549e-09 -1.57166e-14 3.03661e-05 3.45097e-05 1.20003e-14 5.15474e-10 -7.97793e-15 6.4113e-05 6.85658e-05
3 1.63674e-14 8.23792e-10 -1.08835e-14 3.00388e-05 3.409e-05 8.15014e-15 4.10207e-10 -5.41944e-15 6.37295e-05 6.80327e-05
3.02 1.12989e-14 6.67049e-10 -7.51472e-15 2.96381e-05 3.35451e-05 5.51938e-15 3.25845e-10 -3.67085e-15 6.31259e-05 6.74176e-05
3.04 7.78329e-15 5.39546e-10 -5.17748e-15 2.91921e-05 3.31253e-05 3.72701e-15 2.5836e-10 -2.47922e-15 6.25697e-05 6.69248e-05
3.06 5.34599e-15 4.35609e-10 -3.55678e-15 2.88036e-05 3.26495e-05 2.50937e-15 2.04472e-10 -1.66953e-15 6.22072e-05 6.62279e-05
3.08 3.65948e-15 3.50875e-10 -2.43511e-15 2.84904e-05 3.21799e-05 1.68459e-15 1.6152e-10 -1.12097e-15 6.16616e-05 6.57101e-05
3.1 2.50375e-15 2.8278e-10 -1.6663e-15 2.80557e-05 3.1782e-05 1.12756e-15 1.27349e-10 -7.50412e-16 6.12077e-05 6.50359e-05
3.12 1.70627e-15 2.27243e-10 -1.13572e-15 2.77397e-05 3.12825e-05 7.52462e-16 1.00214e-10 -5.00848e-16 6.07716e-05 6.45495e-05
3.14 1.16244e-15 1.82751e-10 -7.73834e-16 2.73706e-05 3.08853e-05 5.00636e-16 7.87064e-11 -3.33271e-16 6.01431e-05 6.39804e-05
3.16 7.89058e-16 1.46589e-10 -5.25334e-16 2.70409e-05 3.03841e-05 3.32077e-16 6.16925e-11 -2.21088e-16 5.97875e-05 6.3454e-05
3.18 5.35532e-16 1.17692e-10 -3.56582e-16 2.66981e-05 3.00247e-05 2.19594e-16 4.82592e-11 -1.46216e-16 5.92644e-05 6.28857e-05
3.2 3.61797e-16 9.41565e-11 -2.40925e-16 2.64039e-05 2.95889e-05 1.44762e-16 3.76739e-11 -9.63988e-17 5.89054e-05 6.23393e-05
3.22 2.43847e-16 7.52297e-11 -1.62395e-16 2.60393e-05 2.91876e-05 9.51317e-17 2.93493e-11 -6.33552e-17 5.82535e-05 6.19011e-05
3.24 1.64061e-16 6.00654e-11 -1.0927e-16 2.56675e-05 2.88052e-05 6.23184e-17 2.28158e-11 -4.1506e-17 5.78542e-05 6.1281e-05
3.26 1.10054e-16 4.78667e-11 -7.33053e-17 2.53718e-05 2.84581e-05 4.06923e-17 1.76986e-11 -2.71044e-17 5.74605e-05 6.07337e-05
3.28 7.37293e-17 3.81359e-11 -4.91134e-17 2.51196e-05 2.80414e-05 2.64846e-17 1.3699e-11 -1.76422e-17 5.70768e-05 6.02569e-05
3.3 4.92729e-17 3.0341e-11 -3.28244e-17 2.47222e-05 2.7574e-05 1.71808e-17 1.05795e-11 -1.14454e-17 5.66051e-05 5.97981e-05
3.32 3.2809e-17 2.40771e-11 -2.18579e-17 2.44291e-05 2.72408e-05 1.11081e-17 8.15171e-12 -7.40038e-18 5.62032e-05 5.92929e-05
3.34 2.18435e-17 1.91242e-11 -1.45534e-17 2.41186e-05 2.68887e-05 7.15745e-18 6.26639e-12 -4.76869e-18 5.58077e-05 5.88008e-05
3.36 1.44939e-17 1.51549e-11 -9.65713e-18 2.37741e-05 2.64506e-05 4.596e-18 4.8056e-12 -3.06227e-18 5.52573e-05 5.82972e-05
3.38 9.5841e-18 1.19809e-11 -6.3861e-18 2.34821e-05 2.61353e-05 2.94088e-18 3.67633e-12 -1.95957e-18 5.48545e-05 5.78538e-05
3.4 6.32805e-18 9.46754e-12 -4.21671e-18 2.31914e-05 2.57916e-05 1.8751e-18 2.80537e-12 -1.24947e-18 5.44374e-05 5.73751e-05
3.42 4.1651e-18 7.46591e-12 -2.77554e-18 2.28951e-05 2.54347e-05 1.19121e-18 2.13524e-12 -7.938e-19 5.41037e-05 5.69175e-05
3.44 2.73771e-18 5.88566e-12 -1.82442e-18 2.26666e-05 2.507e-05 7.53951e-19 1.62088e-12 -5.02436e-19 5.38828e-05 5.64199e-05
3.46 1.7951e-18 4.63347e-12 -1.1963e-18 2.23207e-05 2.47356e-05 4.75391e-19 1.22707e-12 -3.16813e-19 5.3256e-05 5.60212e-05
3.48 1.1752e-18 3.64588e-12 -7.83213e-19 2.20642e-05 2.43816e-05 2.9859e-19 9.26327e-13 -1.98995e-19 5.29695e-05 5.55353e-05
3.5 7.67194e-19 2.86369e-12 -5.1131e-19 2.17211e-05 2.40668e-05 1.86799e-19 6.97262e-13 -1.24496e-19 5.24484e-05 5.5137e-05
3.52 4.99224e-19 2.24444e-12 -3.32726e-19 2.1485e-05 2.37597e-05 1.16388e-19 5.23262e-13 -7.75706e-20 5.22611e-05 5.46809e-05
3.54 3.24341e-19 1.7582e-12 -2.16174e-19 2.12693e-05 2.34179e-05 7.22141e-20 3.9146e-13 -4.81308e-20 5.17709e-05 5.42811e-05
3.56 2.10185e-19 1.37525e-12 -1.40092e-19 2.09858e-05 2.30877e-05 4.46137e-20 2.91908e-13 -2.97357e-20 5.13539e-05 5.38195e-05
3.58 1.35894e-19 1.07436e-12 -9.05776e-20 2.07054e-05 2.27445e-05 2.74402e-20 2.16939e-13 -1.82897e-20 5.0982e-05 5.33921e-05
3.6 8.76189e-20 8.37879e-13 -5.84017e-20 2.04356e-05 2.24609e-05 1.68002e-20 1.60656e-13 -1.1198e-20 5.06977e-05 5.29761e-05
3.62 5.64528e-20 6.53677e-13 -3.76288e-20 2.01771e-05 2.21523e-05 1.02371e-20 1.18537e-13 -6.82359e-21 5.02465e-05 5.26095e-05
3.64 3.62301e-20 5.08512e-13 -2.41497e-20 1.99263e-05 2.1885e-05 6.20728e-21 8.71229e-14 -4.13755e-21 5.00062e-05 5.21716e-05
3.66 2.32067e-20 3.95239e-13 -1.5469e-20 1.96601e-05 2.15968e-05 3.74451e-21 6.37735e-14 -2.49599e-21 4.95572e-05 5.18311e-05
3.68 1.48103e-20 3.06397e-13 -9.8723e-21 1.94227e-05 2.13089e-05 2.24678e-21 4.64815e-14 -1.49766e-21 4.92314e-05 5.12988e-05
3.7 9.45671e-21 2.379e-13 -6.30374e-21 1.91813e-05 2.10118e-05 1.34056e-21 3.37243e-14 -8.93607e-22 4.88477e-05 5.09391e-05
3.72 6.00521e-21 1.83899e-13 -4.00306e-21 1.89593e-05 2.06993e-05 7.95154e-22 2.43501e-14 -5.30047e-22 4.85186e-05 5.06485e-05
3.74 3.81064e-21 1.42201e-13 -2.54018e-21 1.87082e-05 2.04067e-05 4.68715e-22 1.7491e-14 -3.12447e-22 4.83338e-05 5.02265e-05
3.76 2.41264e-21 1.09828e-13 -1.60829e-21 1.84728e-05 2.01412e-05 2.74472e-22 1.24945e-14 -1.82966e-22 4.78804e-05 4.98376e-05
3.78 1.52511e-21 8.47814e-14 -1.01666e-21 1.82351e-05 1.98371e-05 1.596e-22 8.8722e-15 -1.06392e-22 4.75664e-05 4.94246e-05
3.8 9.5985e-22 6.52286e-14 -6.39855e-22 1.80339e-05 1.95807e-05 9.21079e-23 6.25939e-15 -6.1401e-23 4.72638e-05 4.90925e-05
3.82 6.0328e-22 5.01708e-14 -4.02161e-22 1.78111e-05 1.93319e-05 5.27276e-23 4.385e-15 -3.51495e-23 4.68946e-05 4.87542e-05
3.84 3.78565e-22 3.85683e-14 -2.52362e-22 1.75553e-05 1.90846e-05 2.99198e-23 3.04824e-15 -1.99454e-23 4.66212e-05 4.83555e-05
3.86 2.36754e-22 2.95804e-14 -1.57828e-22 1.73205e-05 1.8813e-05 1.68155e-23 2.10096e-15 -1.12098e-23 4.62452e-05 4.79563e-05
3.88 1.47701e-22 2.26553e-14 -9.84627e-23 1.70973e-05 1.85763e-05 9.35123e-24 1.43435e-15 -6.23386e-24 4.58822e-05 4.76628e-05
3.9 9.20537e-23 1.73526e-14 -6.13665e-23 1.68946e-05 1.83299e-05 5.13952e-24 9.68827e-16 -3.4262e-24 4.55833e-05 4.72871e-05
3.92 5.71379e-23 1.3251e-14 -3.80905e-23 1.67246e-05 1.80775e-05 2.78767e-24 6.46494e-16 -1.85838e-24 4.53475e-05 4.70132e-05
3.94 3.54183e-23 1.0116e-14 -2.36114e-23 1.64797e-05 1.78372e-05 1.4895e-24 4.25425e-16 -9.92966e-25 4.50042e-05 4.65568e-05
3.96 2.19133e-23 7.71632e-15 -1.46084e-23 1.62543e-05 1.76023e-05 7.822e-25 2.75435e-16 -5.21451e-25 4.45916e-05 4.6266e-05
3.98 1.3522e-23 5.87656e-15 -9.01444e-24 1.60794e-05 1.73685e-05 4.02508e-25 1.74927e-16 -2.68331e-25 4.43865e-05 4.59176e-05
4 8.31701e-24 4.46569e-15 -5.54453e-24 1.58753e-05 1.71371e-05 2.02153e-25 1.08543e-16 -1.34765e-25 4.41577e-05 4.55464e-05
4.02 5.10905e-24 3.39284e-15 -3.40596e-24 1.56748e-05 1.69015e-05 9.85493e-26 6.54449e-17 -6.56981e-26 4.37637e-05 4.52579e-05
4.04 3.12731e-24 2.5713e-15 -2.08483e-24 1.54708e-05 1.66615e-05 4.62704e-26 3.8044e-17 -3.08463e-26 4.34893e-05 4.49185e-05
4.06 1.91339e-24 1.94988e-15 -1.27557e-24 1.53051e-05 1.64506e-05 2.06795e-26 2.10739e-17 -1.37861e-26 4.30993e-05 4.4592e-05
4.08 1.16499e-24 1.47301e-15 -7.76645e-25 1.50749e-05 1.62556e-05 8.6344e-27 1.09174e-17 -5.75617e-27 4.29411e-05 4.4318e-05
4.1 7.07976e-25 1.11185e-15 -4.71977e-25 1.49116e-05 1.60434e-05 3.25944e-27 5.11884e-18 -2.17293e-27 4.26685e-05 4.3964e-05
4.12 4.30767e-25 8.4115e-16 -2.87174e-25 1.47396e-05 1.58225e-05 1.04166e-27 2.03403e-18 -6.94433e-28 4.23571e-05 4.37002e-05
4.14 2.60471e-25 6.33072e-16 -1.73645e-25 1.45517e-05 1.55821e-05 2.38606e-28 5.79929e-19 -1.59069e-28 4.21941e-05 4.34322e-05
4.16 1.57308e-25 4.76397e-16 -1.04871e-25 1.43631e-05 1.54073e-05 1.89733e-29 5.7459e-20 -1.26487e-29 4.18626e-05 4.3092e-05
4.18 9.46887e-26 3.57683e-16 -6.31252e-26 1.41612e-05 1.51978e-05 7.10091e-30 2.68234e-20 -4.73389e-30 4.15658e-05 4.27765e-05
4.2 5.71118e-26 2.69383e-16 -3.80742e-26 1.40131e-05 1.50131e-05 4.6777e-29 2.20636e-19 -3.11844e-29 4.13122e-05 4.25015e-05
4.22 3.41682e-26 2.01452e-16 -2.27787e-26 1.38404e-05 1.48017e-05 8.20954e-29 4.84024e-19 -5.47299e-29 4.10656e-05 4.2139e-05
4.24 2.04558e-26 1.50913e-16 -1.36371e-26 1.36479e-05 1.46109e-05 9.94661e-29 7.33816e-19 -6.63103e-29 4.08657e-05 4.1967e-05
4.26 1.22027e-26 1.1277e-16 -8.13509e-27 1.35013e-05 1.44067e-05 1.00757e-28 9.31132e-19 -6.71708e-29 4.05977e-05 4.16329e-05
4.28 7.26404e-27 8.41784e-17 -4.84267e-27 1.33195e-05 1.4214e-05 9.17541e-29 1.06328e-18 -6.11691e-29 4.03143e-05 4.1351e-05
4.3 4.32471e-27 6.29107e-17 -2.88313e-27 1.31589e-05 1.40349e-05 7.7822e-29 1.13206e-18 -5.18811e-29 4.00798e-05 4.11111e-05
4.32 2.56041e-27 4.6804e-17 -1.70693e-27 1.3023e-05 1.38435e-05 6.27147e-29 1.14642e-18 -4.18096e-29 3.97534e-05 4.07285e-05
4.34 1.51715e-27 3.48874e-17 -1.01143e-27 1.28355e-05 1.36651e-05 4.86178e-29 1.11798e-18 -3.24117e-29 3.96005e-05 4.04436e-05
4.36 8.94857e-28 2.59132e-17 -5.9657e-28 1.267e-05 1.34847e-05 3.65541e-29 1.05853e-18 -2.43693e-29 3.91889e-05 4.02319e-05
4.38 5.25681e-28 1.919e-17 -3.50453e-28 1.25079e-05 1.33117e-05 2.68085e-29 9.78647e-19 -1.78723e-29 3.89951e-05 3.99227e-05
4.4 3.08173e-28 1.4197e-17 -2.05448e-28 1.23489e-05 1.31138e-05 1.92575e-29 8.87158e-19 -1.28383e-29 3.87702e-05 3.96874e-05
4.42 1.8076e-28 1.05199e-17 -1.20506e-28 1.22201e-05 1.29513e-05 1.35914e-29 7.90992e-19 -9.0609e-30 3.84878e-05 3.94528e-05
4.44 1.05555e-28 7.7688e-18 -7.03697e-29 1.20407e-05 1.27951e-05 9.44701e-30 6.95298e-19 -6.29799e-30 3.82862e-05 3.92001e-05
4.46 6.15533e-29 5.7353e-18 -4.10354e-29 1.1877e-05 1.26488e-05 6.47891e-30 6.0368e-19 -4.31926e-30 3.8132e-05 3.88712e-05
4.48 3.57757e-29 4.22457e-18 -2.38505e-29 1.17373e-05 1.24869e-05 4.39069e-30 5.18473e-19 -2.92712e-30 3.77838e-05 3.86876e-05
4.5 2.07665e-29 3.11104e-18 -1.38443e-29 1.16211e-05 1.23104e-05 2.94382e-30 4.41015e-19 -1.96254e-30 3.75577e-05 3.83993e-05
4.52 1.20228e-29 2.28749e-18 -8.01522e-30 1.14684e-05 1.21593e-05 1.95465e-30 3.71895e-19 -1.3031e-30 3.72477e-05 3.81402e-05
4.54 6.93873e-30 1.67842e-18 -4.62581e-30 1.13043e-05 1.20091e-05 1.28636e-30 3.11161e-19 -8.57575e-31 3.7049e-05 3.79149e-05
4.56 3.99501e-30 1.2299e-18 -2.66333e-30 1.11957e-05 1.18428e-05 8.39655e-31 2.58495e-19 -5.59769e-31 3.68484e-05 3.75957e-05
4.58 2.29575e-30 9.00466e-19 -1.5305e-30 1.10339e-05 1.16744e-05 5.4392e-31 2.13342e-19 -3.62613e-31 3.67059e-05 3.74352e-05
4.6 1.3169e-30 6.5879e-19 -8.77934e-31 1.09396e-05 1.15144e-05 3.49854e-31 1.75017e-19 -2.33236e-31 3.63969e-05 3.71268e-05
4.62 7.51931e-31 4.80267e-19 -5.01287e-31 1.07814e-05 1.13683e-05 2.23535e-31 1.42774e-19 -1.49023e-31 3.62768e-05 3.69355e-05
4.64 4.3029e-31 3.51267e-19 -2.8686e-31 1.06514e-05 1.12232e-05 1.41931e-31 1.15865e-19 -9.46205e-32 3.60569e-05 3.67596e-05
4.66 2.44514e-31 2.55395e-19 -1.63009e-31 1.05055e-05 1.11018e-05 8.95829e-32 9.35691e-20 -5.97219e-32 3.57499e-05 3.64239e-05
4.68 1.39103e-31 1.86096e-19 -9.27354e-32 1.03626e-05 1.0945e-05 5.62233e-32 7.52171e-20 -3.74822e-32 3.55437e-05 3.62745e-05
4.7 7.87423e-32 1.35071e-19 -5.24949e-32 1.02752e-05 1.08023e-05 3.50965e-32 6.02027e-20 -2.33976e-32 3.53462e-05 3.59865e-05
4.72 4.45276e-32 9.80381e-20 -2.96851e-32 1.01483e-05 1.06633e-05 2.17955e-32 4.79879e-20 -1.45303e-32 3.50935e-05 3.57568e-05
4.74 2.51303e-32 7.10947e-20 -1.67536e-32 9.99248e-06 1.05244e-05 1.34683e-32 3.81024e-20 -8.97888e-33 3.48869e-05 3.561e-05
4.76 1.41486e-32 5.14857e-20 -9.43241e-33 9.85006e-06 1.0401e-05 8.28294e-33 3.01409e-20 -5.52196e-33 3.47751e-05 3.53418e-05
4.78 7.94353e-33 3.72203e-20 -5.29569e-33 9.77559e-06 1.02714e-05 5.07051e-33 2.37585e-20 -3.38034e-33 3.45609e-05 3.51042e-05
4.8 4.43158e-33 2.67657e-20 -2.95439e-33 9.62322e-06 1.01189e-05 3.09015e-33 1.86638e-20 -2.0601e-33 3.43841e-05 3.48887e-05
4.82 2.49172e-33 1.94193e-20 -1.66115e-33 9.51626e-06 9.99362e-06 1.87511e-33 1.46138e-20 -1.25008e-33 3.40809e-05 3.46764e-05
4.84 1.38388e-33 1.39319e-20 -9.22587e-34 9.40677e-06 9.86776e-06 1.13305e-33 1.14067e-20 -7.55364e-34 3.39266e-05 3.44136e-05
4.86 7.67699e-34 9.99394e-21 -5.11799e-34 9.27184e-06 9.73673e-06 6.81851e-34 8.87637e-21 -4.54567e-34 3.3754e-05 3.42836e-05
4.88 4.25573e-34 7.1716e-21 -2.83715e-34 9.18198e-06 9.62962e-06 4.08693e-34 6.88714e-21 -2.72462e-34 3.35146e-05 3.40415e-05
4.9 2.36061e-34 5.15492e-21 -1.57374e-34 9.05596e-06 9.47631e-06 2.44012e-34 5.32856e-21 -1.62675e-34 3.33117e-05 3.38127e-05
4.92 1.30708e-34 3.70268e-21 -8.71385e-35 8.94638e-06 9.37365e-06 1.45134e-34 4.11135e-21 -9.67563e-35 3.31827e-05 3.36172e-05
4.94 7.20166e-35 2.64926e-21 -4.80111e-35 8.85479e-06 9.24705e-06 8.60018e-35 3.16372e-21 -5.73345e-35 3.2935e-05 3.3379e-05
4.96 3.95233e-35 1.89009e-21 -2.63489e-35 8.7479e-06 9.13008e-06 5.07756e-35 2.42819e-21 -3.38504e-35 3.27924e-05 3.32019e-05
4.98 2.15987e-35 1.34417e-21 -1.43992e-35 8.63103e-06 9.01495e-06 2.98705e-35 1.85895e-21 -1.99136e-35 3.26026e-05 3.30137e-05
5 1.18086e-35 9.57371e-22 -7.87237e-36 8.52775e-06 8.89477e-06 1.75104e-35 1.41964e-21 -1.16736e-35 3.24374e-05 3.28306e-05
5.02 6.42256e-36 6.79063e-22 -4.28171e-36 8.41101e-06 8.78451e-06 1.02292e-35 1.08154e-21 -6.81948e-36 3.22542e-05 3.26631e-05
5.04 3.49677e-36 4.82667e-22 -2.33118e-36 8.33037e-06 8.67059e-06 5.95532e-36 8.22025e-22 -3.97021e-36 3.20514e-05 3.24265e-05
5.06 1.89741e-36 3.4228e-22 -1.26494e-36 8.24035e-06 8.55439e-06 3.45545e-36 6.23339e-22 -2.30364e-36 3.18522e-05 3.2193e-05
5.08 1.03043e-36 2.43186e-22 -6.86956e-37 8.12157e-06 8.45512e-06 1.99831e-36 4.71609e-22 -1.33221e-36 3.1744e-05 3.20127e-05
5.1 5.54498e-37 1.71387e-22 -3.69665e-37 8.00189e-06 8.34058e-06 1.15186e-36 3.56022e-22 -7.67906e-37 3.16037e-05 3.18207e-05
5.12 2.99744e-37 1.21464e-22 -1.99829e-37 7.92052e-06 8.24567e-06 6.61805e-37 2.68181e-22 -4.41203e-37 3.13384e-05 3.16436e-05
5.14 1.61211e-37 8.57377e-23 -1.07474e-37 7.8101e-06 8.12763e-06 3.79029e-37 2.01582e-22 -2.52686e-37 3.11229e-05 3.14951e-05
5.16 8.6429e-38 6.03919e-23 -5.76194e-38 7.74346e-06 8.02673e-06 2.16393e-37 1.51204e-22 -1.44262e-37 3.09779e-05 3.128e-05
5.18 4.64448e-38 4.26832e-23 -3.09632e-38 7.62143e-06 7.93458e-06 1.23156e-37 1.13182e-22 -8.21042e-38 3.0784e-05 3.11811e-05
5.2 2.48425e-38 3.00591e-23 -1.65616e-38 7.54691e-06 7.82832e-06 6.98757e-38 8.45488e-23 -4.65838e-38 3.05496e-05 3.09289e-05
5.22 1.31946e-38 2.10426e-23 0 7.43973e-06 7.71733e-06 3.95244e-38 6.30331e-23 0 3.04063e-05 3.07638e-05
5.24 7.00107e-39 1.47316e-23 0 7.34351e-06 7.62271e-06 2.22888e-38 4.68999e-23 0 3.02255e-05 3.05657e-05
5.26 3.70432e-39 1.02952e-23 0 7.26013e-06 7.532e-06 1.25314e-38 3.4828e-23 0 3.01192e-05 3.04039e-05
5.28 1.96574e-39 7.22366e-24 0 7.18084e-06 7.43065e-06 7.02458e-39 2.58137e-23 0 3.00083e-05 3.01596e-05
5.3 1.03511e-39 5.03479e-24 0 7.07354e-06 7.33756e-06 3.92604e-39 1.90963e-23 0 2.97949e-05 3.0056e-05
5.32 5.42952e-40 3.49928e-24 0 7.02143e-06 7.24236e-06 2.18783e-39 1.41004e-23 0 2.95837e-05 2.98519e-05
5.34 2.87593e-40 2.45855e-24 0 6.92704e-06 7.16432e-06 1.21565e-39 1.03922e-23 0 2.94609e-05 2.97151e-05
5.36 1.49747e-40 1.69982e-24 0 6.84742e-06 7.07137e-06 6.73512e-40 7.64523e-24 0 2.93203e-05 2.95347e-05
5.38 7.82298e-41 1.18038e-24 0 6.74849e-06 6.98436e-06 3.72078e-40 5.61415e-24 0 2.91898e-05 2.93444e-05
5.4 4.08746e-41 8.20669e-25 0 6.68752e-06 6.89247e-06 2.04966e-40 4.11526e-24 0 2.89942e-05 2.91772e-05
5.42 2.12228e-41 5.67601e-25 0 6.60957e-06 6.7939e-06 1.1259e-40 3.01119e-24 0 2.8784e-05 2.90228e-05
5.44 1.10334e-41 3.93492e-25 0 6.50893e-06 6.7117e-06 6.16722e-41 2.19945e-24 0 2.86512e-05 2.88543e-05
5.46 5.71048e-42 2.71859e-25 0 6.44177e-06 6.63668e-06 3.3687e-41 1.60374e-24 0 2.84371e-05 2.86532e-05
5.48 2.9517e-42 1.8778e-25 0 6.34714e-06 6.54373e-06 1.83494e-41 1.16735e-24 0 2.83823e-05 2.84896e-05
5.5 1.5183e-42 1.29212e-25 0 6.2914e-06 6.46622e-06 9.9673e-42 8.48246e-25 0 2.82455e-05 2.83842e-05
5.52 7.83634e-43 8.93068e-26 0 6.19516e-06 6.38556e-06 5.39925e-42 6.15325e-25 0 2.80936e-05 2.82272e-05
5.54 4.0154e-43 6.13462e-26 0 6.13775e-06 6.29861e-06 2.91672e-42 4.45609e-25 0 2.79712e-05 2.80879e-05
5.56 2.04531e-43 4.19339e-26 0 6.05176e-06 6.23e-06 1.57134e-42 3.22163e-25 0 2.77134e-05 2.78704e-05
5.58 1.045e-43 2.87826e-26 0 5.98202e-06 6.14634e-06 8.44229e-43 2.32528e-25 0 2.76017e-05 2.77715e-05
5.6 5.33088e-44 1.97461e-26 0 5.90768e-06 6.07405e-06 4.52349e-43 1.67555e-25 0 2.74811e-05 2.76034e-05
5.62 2.70333e-44 1.34807e-26 0 5.84288e-06 5.98655e-06 2.41721e-43 1.20538e-25 0 2.73702e-05 2.74157e-05
5.64 1.36414e-44 9.16766e-27 0 5.78107e-06 5.92215e-06 1.28821e-43 8.65738e-26 0 2.71985e-05 2.73379e-05
5.66 6.921e-45 6.27508e-27 0 5.70459e-06 5.83945e-06 6.84689e-44 6.20789e-26 0 2.70402e-05 2.70844e-05
5.68 3.48044e-45 4.26182e-27 0 5.62938e-06 5.77349e-06 3.62946e-44 4.44429e-26 0 2.69155e-05 2.69835e-05
5.7 1.75324e-45 2.9025e-27 0 5.57041e-06 5.70329e-06 1.91882e-44 3.17662e-26 0 2.67706e-05 2.68756e-05
5.72 8.78223e-46 1.96773e-27 0 5.49725e-06 5.63028e-06 1.01176e-44 2.26692e-26 0 2.65892e-05 2.66733e-05
5.74 4.39374e-46 1.33379e-27 0 5.42756e-06 5.56027e-06 5.3207e-45 1.61518e-26 0 2.64504e-05 2.65377e-05
5.76 2.19333e-46 9.0304e-28 0 5.35133e-06 5.48162e-06 2.79073e-45 1.149e-26 0 2.64498e-05 2.65011e-05
5.78 1.09418e-46 6.11651e-28 0 5.30712e-06 5.42284e-06 1.45991e-45 8.16097e-27 0 2.62369e-05 2.63373e-05
5.8 5.41659e-47 4.11541e-28 0 5.24406e-06 5.35378e-06 7.61725e-46 5.78742e-27 0 2.60123e-05 2.61142e-05
5.82 2.67934e-47 2.76979e-28 0 5.18537e-06 5.27786e-06 3.96402e-46 4.09784e-27 0 2.59386e-05 2.60258e-05
5.84 1.32602e-47 1.86708e-28 0 5.12503e-06 5.21827e-06 2.05751e-46 2.89703e-27 0 2.58469e-05 2.58565e-05
5.86 6.54603e-48 1.25673e-28 0 5.0446e-06 5.15485e-06 1.06517e-46 2.04496e-27 0 2.56736e-05 2.57728e-05
5.88 3.21713e-48 8.43037e-29 0 4.98745e-06 5.09274e-06 5.50014e-47 1.44129e-27 0 2.56254e-05 2.55913e-05
5.9 1.58317e-48 5.66865e-29 0 4.93123e-06 5.02242e-06 2.83273e-47 1.01428e-27 0 2.5483e-05 2.54461e-05
5.92 7.76181e-49 3.80145e-29 0 4.8719e-06 4.97127e-06 1.45518e-47 7.12694e-28 0 2.5311e-05 2.53397e-05
5.94 3.79111e-49 2.54241e-29 0 4.82412e-06 4.90208e-06 7.45611e-48 5.00026e-28 0 2.52233e-05 2.51859e-05
5.96 1.8434e-49 1.69455e-29 0 4.75958e-06 4.84661e-06 3.8106e-48 3.5029e-28 0 2.50296e-05 2.5109e-05
5.98 8.96849e-50 1.13128e-29 0 4.71264e-06 4.78133e-06 1.9425e-48 2.45026e-28 0 2.49149e-05 2.49265e-05
6 4.35736e-50 7.55003e-30 0 4.64237e-06 4.72843e-06 9.87692e-49 1.71138e-28 0 2.48163e-05 2.48815e-05
6.02 2.10058e-50 5.00497e-30 0 4.59074e-06 4.6649e-06 5.00926e-49 1.19353e-28 0 2.4676e-05 2.46816e-05
6.04 1.01044e-50 3.31413e-30 0 4.52631e-06 4.60907e-06 2.53408e-49 8.31148e-29 0 2.45297e-05 2.46133e-05
6.06 4.88704e-51 2.20882e-30 0 4.48212e-06 4.54875e-06 1.27869e-49 5.77935e-29 0 2.44348e-05 2.44118e-05
6.08 2.34566e-51 1.4625e-30 0 4.42542e-06 4.4931e-06 6.43589e-50 4.01273e-29 0 2.43226e-05 2.43116e-05
6.1 1.12266e-51 9.66619e-31 0 4.36853e-06 4.43765e-06 3.23112e-50 2.78203e-29 0 2.4144e-05 2.41263e-05
6.12 5.36222e-52 6.38249e-31 0 4.31758e-06 4.36987e-06 1.61808e-50 1.92596e-29 0 2.40874e-05 2.4069e-05
6.14 2.54839e-52 4.19769e-31 0 4.27094e-06 4.33501e-06 8.08266e-51 1.33137e-29 0 2.40082e-05 2.39025e-05
6.16 1.21107e-52 2.76358e-31 0 4.21498e-06 4.28057e-06 4.0273e-51 9.19001e-30 0 2.39143e-05 2.37943e-05
6.18 5.75518e-53 1.82129e-31 0 4.1707e-06 4.22142e-06 2.00162e-51 6.33436e-30 0 2.3764e-05 2.36879e-05
6.2 2.72406e-53 1.19678e-31 0 4.11014e-06 4.16795e-06 9.92341e-52 4.35974e-30 0 2.36081e-05 2.36485e-05
6.22 1.28008e-53 7.81587e-32 0 4.05704e-06 4.12172e-06 4.9074e-52 2.99634e-30 0 2.35374e-05 2.34731e-05
6.24 6.0263e-54 5.11905e-32 0 4.02204e-06 4.07502e-06 2.42079e-52 2.05634e-30 0 2.34139e-05 2.3333e-05
6.26 2.84766e-54 3.36889e-32 0 3.97381e-06 4.02133e-06 1.19118e-52 1.40921e-30 0 2.33111e-05 2.32381e-05
6.28 1.32985e-54 2.19343e-32 0 3.92458e-06 3.97317e-06 5.84672e-53 9.64343e-31 0 2.3159e-05 2.31154e-05
6.3 6.20445e-55 1.42825e-32 0 3.88337e-06 3.92206e-06 2.86264e-53 6.58972e-31 0 2.30286e-05 2.29924e-05
6.32 2.90226e-55 9.33419e-33 0 3.835e-06 3.87265e-06 1.39811e-53 4.49658e-31 0 2.29973e-05 2.29255e-05
6.34 1.3473e-55 6.06047e-33 0 3.78011e-06 3.83312e-06 6.8114e-54 3.06393e-31 0 2.28929e-05 2.27462e-05
6.36 6.23451e-56 3.92651e-33 0 3.74776e-06 3.77391e-06 3.3102e-54 2.08477e-31 0 2.27057e-05 2.26782e-05
6.38 2.8815e-56 2.54357e-33 0 3.69707e-06 3.72873e-06 1.60471e-54 1.41652e-31 0 2.26305e-05 2.25254e-05
6.4 1.32895e-56 1.64596e-33 0 3.65386e-06 3.68665e-06 7.76e-55 9.61105e-32 0 2.25434e-05 2.24382e-05
6.42 6.10641e-57 1.06228e-33 0 3.61861e-06 3.64287e-06 3.7433e-55 6.51188e-32 0 2.24381e-05 2.23042e-05
6.44 2.81499e-57 6.88544e-34 0 3.56023e-06 3.59689e-06 1.80125e-55 4.40585e-32 0 2.22304e-05 2.22541e-05
6.46 1.28657e-57 4.42946e-34 0 3.52445e-06 3.55736e-06 8.64617e-56 2.97675e-32 0 2.22427e-05 2.21331e-05
6.48 5.88132e-58 2.8531e-34 0 3.48157e-06 3.51181e-06 4.14002e-56 2.00838e-32 0 2.20705e-05 2.20145e-05
6.5 2.68074e-58 1.83435e-34 0 3.44758e-06 3.4687e-06 1.97748e-56 1.35313e-32 0 2.20313e-05 2.19469e-05
6.52 1.22156e-58 1.18028e-34 0 3.40268e-06 3.42467e-06 9.42223e-57 9.10385e-33 0 2.18617e-05 2.18075e-05
6.54 5.52783e-59 7.54973e-35 0 3.36626e-06 3.38042e-06 4.47846e-57 6.11653e-33 0 2.17982e-05 2.1645e-05
6.56 2.48508e-59 4.80266e-35 0 3.32961e-06 3.34251e-06 2.12343e-57 4.10373e-33 0 2.1699e-05 2.15668e-05
6.58 1.124e-59 3.07705e-35 0 3.28749e-06 3.30293e-06 1.00434e-57 2.74947e-33 0 2.15648e-05 2.14806e-05
6.6 5.07565e-60 1.97036e-35 0 3.2491e-06 3.26401e-06 4.73873e-58 1.83957e-33 0 2.151e-05 2.13874e-05
6.62 2.27342e-60 1.25279e-35 0 3.20908e-06 3.22452e-06 2.23038e-58 1.22908e-33 0 2.14013e-05 2.13334e-05
6.64 1.01729e-60 7.96618e-36 0 3.16621e-06 3.18546e-06 1.04721e-58 8.20052e-34 0 2.13159e-05 2.11667e-05
6.66 4.52731e-61 5.04328e-36 0 3.12694e-06 3.1368e-06 4.90489e-59 5.4639e-34 0 2.12572e-05 2.10603e-05
6.68 2.02142e-61 3.20669e-36 0 3.11176e-06 3.10727e-06 2.29173e-59 3.6355e-34 0 2.11079e-05 2.0963e-05
6.7 8.97664e-62 2.03003e-36 0 3.05978e-06 3.0729e-06 1.06817e-59 2.41561e-34 0 2.10006e-05 2.09161e-05
6.72 3.974e-62 1.28252e-36 0 3.02205e-06 3.03519e-06 4.96655e-60 1.60285e-34 0 2.08967e-05 2.07482e-05
6.74 1.75016e-62 8.06906e-37 0 2.99038e-06 3.00059e-06 2.30364e-60 1.06209e-34 0 2.08414e-05 2.0725e-05
6.76 7.71953e-63 5.08985e-37 0 2.95724e-06 2.96273e-06 1.0659e-60 7.02798e-35 0 2.07276e-05 2.06193e-05
6.78 3.40661e-63 3.21563e-37 0 2.91991e-06 2.92493e-06 4.91997e-61 4.64415e-35 0 2.06471e-05 2.04493e-05
6.8 1.4867e-63 2.01121e-37 0 2.88059e-06 2.893e-06 2.26545e-61 3.06469e-35 0 2.05397e-05 2.04017e-05
6.82 6.52798e-64 1.26696e-37 0 2.85474e-06 2.85554e-06 1.04062e-61 2.01964e-35 0 2.04526e-05 2.02961e-05
6.84 2.83113e-64 7.89138e-38 0 2.81845e-06 2.81649e-06 4.76841e-62 1.32913e-35 0 2.03831e-05 2.01874e-05
6.86 1.23486e-64 4.94857e-38 0 2.79261e-06 2.78469e-06 2.17973e-62 8.73508e-36 0 2.02944e-05 2.01063e-05
6.88 5.37595e-65 3.10063e-38 0 2.75672e-06 2.75498e-06 9.93987e-63 5.73292e-36 0 2.01916e-05 2.00197e-05
6.9 2.32902e-65 1.93535e-38 0 2.72255e-06 2.7189e-06 4.52175e-63 3.75745e-36 0 2.00714e-05 1.99452e-05
6.92 1.00223e-65 1.20118e-38 0 2.68599e-06 2.68942e-06 2.05202e-63 2.45935e-36 0 1.99666e-05 1.98395e-05
6.94 4.34124e-66 7.51214e-39 0 2.66001e-06 2.65861e-06 9.28981e-64 1.60752e-36 0 1.98946e-05 1.97127e-05
6.96 1.85756e-66 4.64586e-39 0 2.62323e-06 2.6236e-06 4.19548e-64 1.04931e-36 0 1.98106e-05 1.96675e-05
6.98 7.98238e-67 2.8886e-39 0 2.59597e-06 2.59361e-06 1.8902e-64 6.84011e-37 0 1.97597e-05 1.95685e-05
7 3.40498e-67 1.78469e-39 0 2.56998e-06 2.55994e-06 8.49544e-65 4.45281e-37 0 1.96611e-05 1.94624e-05
7.02 1.45429e-67 1.10523e-39 0 2.53666e-06 2.53312e-06 3.80905e-65 2.89479e-37 0 1.95969e-05 1.94188e-05
7.04 6.12976e-68 6.76175e-40 0 2.50922e-06 2.5005e-06 1.70372e-65 1.87938e-37 0 1.94998e-05 1.93542e-05
7.06 2.5971e-68 4.16273e-40 0 2.47657e-06 2.46828e-06 7.60213e-66 1.2185e-37 0 1.93959e-05 1.92235e-05
7.08 1.09703e-68 2.55765e-40 0 2.44965e-06 2.4417e-06 3.38396e-66 7.8895e-38 0 1.92883e-05 1.91259e-05
7.1 4.61932e-69 0 0 2.42168e-06 2.41432e-06 1.50269e-66 0 0 1.9222e-05 1.90615e-05
7.12 1.94059e-69 0 0 2.39218e-06 2.38166e-06 6.65688e-67 0 0 1.91828e-05 1.89702e-05
7.14 8.16512e-70 0 0 2.36538e-06 2.35399e-06 2.94189e-67 0 0 1.91094e-05 1.88844e-05
7.16 3.40305e-70 0 0 2.33778e-06 2.3287e-06 1.29699e-67 0 0 1.89688e-05 1.88278e-05
7.18 1.41862e-70 0 0 2.31477e-06 2.29727e-06 5.70435e-68 0 0 1.89192e-05 1.87283e-05
7.2 5.88285e-71 0 0 2.28613e-06 2.26824e-06 2.50283e-68 0 0 1.88404e-05 1.86297e-05
7.22 2.44404e-71 0 0 2.25863e-06 2.24231e-06 1.09551e-68 0 0 1.87646e-05 1.85245e-05
7.24 1.01086e-71 0 0 2.23062e-06 2.21791e-06 4.78361e-69 0 0 1.86731e-05 1.8448e-05
7.26 4.14591e-72 0 0 2.20676e-06 2.1887e-06 2.0838e-69 0 0 1.85847e-05 1.83929e-05
7.28 1.70819e-72 0 0 2.18361e-06 2.1646e-06 9.05553e-70 0 0 1.85072e-05 1.8312e-05
7.3 6.98648e-73 0 0 2.15906e-06 2.13916e-06 3.92584e-70 0 0 1.84497e-05 1.8218e-05
7.32 2.8457e-73 0 0 2.13478e-06 2.11379e-06 1.69789e-70 0 0 1.83661e-05 1.8152e-05
7.34 1.15608e-73 0 0 2.10557e-06 2.08866e-06 7.3257e-71 0 0 1.8326e-05 1.80768e-05
7.36 4.69209e-74 0 0 2.0861e-06 2.06279e-06 3.15318e-71 0 0 1.81949e-05 1.79842e-05
7.38 1.90957e-74 0 0 2.06056e-06 2.04132e-06 1.35397e-71 0 0 1.81478e-05 1.79267e-05
7.4 0 0 0 2.03333e-06 2.01214e-06 0 0 0 1.80349e-05 1.78635e-05
7.42 0 0 0 2.01527e-06 1.99436e-06 0 0 0 1.80154e-05 1.77381e-05
7.44 0 0 0 1.98862e-06 1.96566e-06 0 0 0 1.79212e-05 1.77224e-05
7.46 0 0 0 1.96275e-06 1.94501e-06 0 0 0 1.78467e-05 1.75996e-05
7.48 0 0 0 1.9427e-06 1.92221e-06 0 0 0 1.77724e-05 1.7529e-05
7.5 0 0 0 1.92364e-06 1.89975e-06 0 0 0 1.76789e-05 1.75191e-05
7.52 0 0 0 1.89916e-06 1.87732e-06 0 0 0 1.76109e-05 1.73781e-05
7.54 0 0 0 1.87877e-06 1.85185e-06 0 0 0 1.75553e-05 1.73111e-05
7.56 0 0 0 1.85808e-06 1.83033e-06 0 0 0 1.74636e-05 1.72446e-05
7.58 0 0 0 1.83667e-06 1.81041e-06 0 0 0 1.74451e-05 1.71496e-05
7.6 0 0 0 1.81265e-06 1.78677e-06 0 0 0 1.73027e-05 1.71164e-05
7.62 0 0 0 1.79269e-06 1.76907e-06 0 0 0 1.72344e-05 1.70486e-05
7.64 0 0 0 1.77595e-06 1.74784e-06 0 0 0 1.71669e-05 1.69467e-05
7.66 0 0 0 1.75281e-06 1.72818e-06 0 0 0 1.70852e-05 1.69105e-05
7.68 0 0 0 1.73149e-06 1.70831e-06 0 0 0 1.7062e-05 1.68294e-05
7.7 0 0 0 1.71591e-06 1.68744e-06 0 0 0 1.69891e-05 1.67539e-05
7.72 0 0 0 1.69394e-06 1.66758e-06 0 0 0 1.68885e-05 1.66579e-05
7.74 0 0 0 1.67507e-06 1.64792e-06 0 0 0 1.68241e-05 1.66297e-05
7.76 0 0 0 1.65617e-06 1.62756e-06 0 0 0 1.67574e-05 1.65489e-05
7.78 0 0 0 1.63529e-06 1.61062e-06 0 0 0 1.66626e-05 1.64546e-05
7.8 0 0 0 1.61727e-06 1.59115e-06 0 0 0 1.66376e-05 1.63872e-05
7.82 0 0 0 1.59956e-06 1.57203e-06 0 0 0 1.65627e-05 1.63184e-05
7.84 0 0 0 1.58201e-06 1.55587e-06 0 0 0 1.64899e-05 1.62477e-05
7.86 0 0 0 1.56673e-06 1.53715e-06 0 0 0 1.64218e-05 1.61815e-05
7.88 0 0 0 1.5473e-06 1.51892e-06 0 0 0 1.63747e-05 1.61468e-05
7.9 0 0 0 1.53299e-06 1.50034e-06 0 0 0 1.62853e-05 1.60466e-05
7.92 0 0 0 1.51242e-06 1.48472e-06 0 0 0 1.61988e-05 1.60017e-05
7.94 0 0 0 1.49007e-06 1.46469e-06 0 0 0 1.61843e-05 1.59208e-05
7.96 0 0 0 1.47727e-06 1.4494e-06 0 0 0 1.60749e-05 1.58681e-05
7.98 0 0 0 1.46244e-06 1.43217e-06 0 0 0 1.60357e-05 1.58145e-05
8 0 0 0 1.44477e-06 1.41605e-06 0 0 0 1.60182e-05 1.57668e-05
8.02 0 0 0 1.42366e-06 1.39885e-06 0 0 0 1.59307e-05 1.56651e-05
8.04 0 0 0 1.4127e-06 1.38394e-06 0 0 0 1.5847e-05 1.56403e-05
8.06 0 0 0 1.3945e-06 1.36727e-06 0 0 0 1.57877e-05 1.55413e-05
8.08 0 0 0 1.37979e-06 1.35287e-06 0 0 0 1.57646e-05 1.54872e-05
8.1 0 0 0 1.36567e-06 1.3378e-06 0 0 0 1.57133e-05 1.54531e-05
8.12 0 0 0 1.34881e-06 1.32171e-06 0 0 0 1.56178e-05 1.53942e-05
8.14 0 0 0 1.33536e-06 1.30345e-06 0 0 0 1.5592e-05 1.52848e-05
8.16 0 0 0 1.31971e-06 1.29039e-06 0 0 0 1.55355e-05 1.5246e-05
8.18 0 0 0 1.30367e-06 1.27617e-06 0 0 0 1.54611e-05 1.51881e-05
8.2 0 0 0 1.29002e-06 1.25924e-06 0 0 0 1.54106e-05 1.51197e-05
8.22 0 0 0 1.2757e-06 1.24668e-06 0 0 0 1.53431e-05 1.50546e-05
8.24 0 0 0 1.25955e-06 1.23248e-06 0 0 0 1.52558e-05 1.49981e-05
8.26 0 0 0 1.24665e-06 1.21693e-06 0 0 0 1.52182e-05 1.49355e-05
8.28 0 0 0 1.2313e-06 1.20363e-06 0 0 0 1.51882e-05 1.48838e-05
8.3 0 0 0 1.2208e-06 1.18976e-06 0 0 0 1.5128e-05 1.48112e-05
8.32 0 0 0 1.20497e-06 1.17571e-06 0 0 0 1.50402e-05 1.47825e-05
8.34 0 0 0 1.19179e-06 1.16119e-06 0 0 0 1.49892e-05 1.47219e-05
8.36 0 0 0 1.17688e-06 1.15077e-06 0 0 0 1.49292e-05 1.46738e-05
8.38 0 0 0 1.16355e-06 1.13466e-06 0 0 0 1.48864e-05 1.46174e-05
8.4 0 0 0 1.15262e-06 1.12199e-06 0 0 0 1.48514e-05 1.45591e-05
8.42 0 0 0 1.13899e-06 1.11126e-06 0 0 0 1.47916e-05 1.44973e-05
8.44 0 0 0 1.12528e-06 1.09732e-06 0 0 0 1.47146e-05 1.44262e-05
8.46 0 0 0 1.11429e-06 1.08492e-06 0 0 0 1.467e-05 1.43647e-05
8.48 0 0 0 1.10148e-06 1.07405e-06 0 0 0 1.4618e-05 1.43306e-05
8.5 0 0 0 1.0897e-06 1.0627e-06 0 0 0 1.45355e-05 1.4273e-05
8.52 0 0 0 1.07777e-06 1.04801e-06 0 0 0 1.44743e-05 1.41959e-05
8.54 0 0 0 1.06568e-06 1.03604e-06 0 0 0 1.44087e-05 1.41669e-05
8.56 0 0 0 1.0557e-06 1.02617e-06 0 0 0 1.44056e-05 1.4114e-05
8.58 0 0 0 1.04278e-06 1.0141e-06 0 0 0 1.43255e-05 1.40751e-05
8.6 0 0 0 1.03028e-06 1.00366e-06 0 0 0 1.4319e-05 1.40021e-05
8.62 0 0 0 1.02014e-06 9.90681e-07 0 0 0 1.42347e-05 1.39781e-05
8.64 0 0 0 1.00694e-06 9.80386e-07 0 0 0 1.41748e-05 1.38787e-05
8.66 0 0 0 9.97797e-07 9.67885e-07 0 0 0 1.41186e-05 1.38322e-05
8.68 0 0 0 9.86985e-07 9.55897e-07 0 0 0 1.40772e-05 1.37988e-05
8.7 0 0 0 9.73662e-07 9.46638e-07 0 0 0 1.40114e-05 1.37365e-05
8.72 0 0 0 9.63612e-07 9.37031e-07 0 0 0 1.39928e-05 1.37132e-05
8.74 0 0 0 9.51738e-07 9.24182e-07 0 0 0 1.39217e-05 1.36531e-05
8.76 0 0 0 9.43811e-07 9.15016e-07 0 0 0 1.38678e-05 1.36154e-05
8.78 0 0 0 9.32825e-07 9.06913e-07 0 0 0 1.38273e-05 1.35239e-05
8.8 0 0 0 9.2468e-07 8.93983e-07 0 0 0 1.37423e-05 1.35044e-05
8.82 0 0 0 9.12351e-07 8.85315e-07 0 0 0 1.37304e-05 1.34357e-05
8.84 0 0 0 9.01967e-07 8.74737e-07 0 0 0 1.37005e-05 1.34032e-05
8.86 0 0 0 8.92478e-07 8.65005e-07 0 0 0 1.36267e-05 1.33414e-05
8.88 0 0 0 8.8198e-07 8.55313e-07 0 0 0 1.36324e-05 1.3307e-05
8.9 0 0 0 8.73383e-07 8.44838e-07 0 0 0 1.35296e-05 1.32317e-05
8.92 0 0 0 8.61729e-07 8.36938e-07 0 0 0 1.34744e-05 1.3214e-05
8.94 0 0 0 8.55088e-07 8.27176e-07 0 0 0 1.34455e-05 1.31765e-05
8.96 0 0 0 8.44594e-07 8.17033e-07 0 0 0 1.33994e-05 1.30964e-05
8.98 0 0 0 8.34045e-07 8.08633e-07 0 0 0 1.33291e-05 1.30884e-05
9 0 0 0 8.25707e-07 7.98362e-07 0 0 0 1.32871e-05 1.30285e-05
9.02 0 0 0 8.16899e-07 7.91674e-07 0 0 0 1.32653e-05 1.29534e-05
9.04 0 0 0 8.08292e-07 7.82628e-07 0 0 0 1.32054e-05 1.29386e-05
9.06 0 0 0 8.00307e-07 7.73979e-07 0 0 0 1.3165e-05 1.28981e-05
9.08 0 0 0 7.91175e-07 7.65454e-07 0 0 0 1.30665e-05 1.2836e-05
9.1 0 0 0 7.82772e-07 7.55874e-07 0 0 0 1.30573e-05 1.27845e-05
9.12 0 0 0 7.74338e-07 7.48164e-07 0 0 0 1.3044e-05 1.27255e-05
9.14 0 0 0 7.65571e-07 7.38968e-07 0 0 0 1.29571e-05 1.26741e-05
9.16 0 0 0 7.5829e-07 7.31482e-07 0 0 0 1.2925e-05 1.26422e-05
9.18 0 0 0 7.49671e-07 7.23603e-07 0 0 0 1.2906e-05 1.25857e-05
9.2 0 0 0 7.40358e-07 7.15675e-07 0 0 0 1.28642e-05 1.2553e-05
9.22 0 0 0 7.32291e-07 7.06963e-07 0 0 0 1.27876e-05 1.25155e-05
9.24 0 0 0 7.25501e-07 6.99668e-07 0 0 0 1.27458e-05 1.2476e-05
9.26 0 0 0 7.17832e-07 6.91999e-07 0 0 0 1.27242e-05 1.2418e-05
9.28 0 0 0 7.10242e-07 6.84249e-07 0 0 0 1.26894e-05 1.2388e-05
9.3 0 0 0 7.02994e-07 6.76688e-07 0 0 0 1.26218e-05 1.23479e-05
9.32 0 0 0 6.95458e-07 6.6813e-07 0 0 0 1.25601e-05 1.22957e-05
9.34 0 0 0 6.8771e-07 6.61363e-07 0 0 0 1.25065e-05 1.22559e-05
9.36 0 0 0 6.78349e-07 6.54549e-07 0 0 0 1.24984e-05 1.22087e-05
9.38 0 0 0 6.71345e-07 6.45231e-07 0 0 0 1.24281e-05 1.2172e-05
9.4 0 0 0 6.64139e-07 6.40003e-07 0 0 0 1.23945e-05 1.21795e-05
9.42 0 0 0 6.57868e-07 6.32518e-07 0 0 0 1.24117e-05 1.20553e-05
9.44 0 0 0 6.50698e-07 6.25319e-07 0 0 0 1.23052e-05 1.20511e-05
9.46 0 0 0 6.4363e-07 6.19834e-07 0 0 0 1.22799e-05 1.19863e-05
9.48 0 0 0 6.36258e-07 6.12412e-07 0 0 0 1.22724e-05 1.19397e-05
9.5 0 0 0 6.29903e-07 6.06489e-07 0 0 0 1.21923e-05 1.19194e-05
9.52 0 0 0 6.22266e-07 5.98744e-07 0 0 0 1.21745e-05 1.18812e-05
9.54 0 0 0 6.16067e-07 5.91963e-07 0 0 0 1.21287e-05 1.18226e-05
9.56 0 0 0 6.09802e-07 5.85638e-07 0 0 0 1.20916e-05 1.17715e-05
9.58 0 0 0 6.04578e-07 5.79753e-07 0 0 0 1.20265e-05 1.17547e-05
9.6 0 0 0 5.9582e-07 5.73765e-07 0 0 0 1.20069e-05 1.17152e-05
9.62 0 0 0 5.91059e-07 5.67547e-07 0 0 0 1.1966e-05 1.16588e-05
9.64 0 0 0 5.83142e-07 5.61201e-07 0 0 0 1.19458e-05 1.16536e-05
9.66 0 0 0 5.78696e-07 5.54753e-07 0 0 0 1.18657e-05 1.1612e-05
9.68 0 0 0 5.71565e-07 5.49068e-07 0 0 0 1.18453e-05 1.15724e-05
9.7 0 0 0 5.65566e-07 5.42653e-07 0 0 0 1.17976e-05 1.15176e-05
9.72 0 0 0 5.60242e-07 5.37076e-07 0 0 0 1.17512e-05 1.14774e-05
9.74 0 0 0 5.54387e-07 5.31652e-07 0 0 0 1.17145e-05 1.14379e-05
9.76 0 0 0 5.46406e-07 5.25495e-07 0 0 0 1.17138e-05 1.14177e-05
9.78 0 0 0 5.42642e-07 5.20074e-07 0 0 0 1.16573e-05 1.13757e-05
9.8 0 0 0 5.37656e-07 5.14417e-07 0 0 0 1.1618e-05 1.13303e-05
9.82 0 0 0 5.31316e-07 5.0929e-07 0 0 0 1.15719e-05 1.13077e-05
9.84 0 0 0 5.25675e-07 5.02528e-07 0 0 0 1.15557e-05 1.12532e-05
9.86 0 0 0 5.203e-07 4.98103e-07 0 0 0 1.1477e-05 1.12195e-05
9.88 0 0 0 5.14419e-07 4.92108e-07 0 0 0 1.14516e-05 1.11883e-05
9.9 0 0 0 5.09147e-07 4.86647e-07 0 0 0 1.14324e-05 1.11278e-05
9.92 0 0 0 5.03239e-07 4.82101e-07 0 0 0 1.13848e-05 1.11045e-05
9.94 0 0 0 4.98269e-07 4.76655e-07 0 0 0 1.13639e-05 1.10786e-05
9.96 0 0 0 4.91809e-07 4.71587e-07 0 0 0 1.13195e-05 1.10588e-05
9.98 0 0 0 4.87771e-07 4.66129e-07 0 0 0 1.12656e-05 1.1008e-05
10 0 0 0 4.82577e-07 4.61463e-07 0 0 0 1.12111e-05 1.09455e-05


==> anc/Bottom/SmallerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.11 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.162157 4.7587e-05 -4.75556e-05 0.00388746 0.00281071 0.161699 4.74525e-05 -4.74212e-05 0.00416612 0.00291023
0.04 0.159955 0.000188011 -0.000187515 0.00382464 0.00273882 0.159482 0.000187455 -0.000186961 0.00409705 0.00284024
0.06 0.156355 0.000414417 -0.000411962 0.00371099 0.00262419 0.155937 0.000413309 -0.00041086 0.00399162 0.00272782
0.08 0.151696 0.000716995 -0.000709459 0.00355924 0.00248266 0.151262 0.000714944 -0.000707429 0.00385026 0.00258204
0.1 0.14611 0.00108334 -0.0010656 0.003396 0.00232039 0.145686 0.0010802 -0.00106251 0.00367449 0.00242006
0.12 0.139911 0.00150111 -0.00146582 0.00321454 0.0021525 0.139444 0.0014961 -0.00146093 0.0034959 0.00225177
0.14 0.133214 0.0019566 -0.00189423 0.003025 0.00197081 0.132754 0.00194985 -0.00188769 0.00331147 0.00206402
0.16 0.126236 0.00243788 -0.00233682 0.00283511 0.00180165 0.125803 0.00242951 -0.0023288 0.00309777 0.00189011
0.18 0.119122 0.00293365 -0.00278049 0.00265568 0.00163898 0.118746 0.00292439 -0.00277172 0.00292191 0.00172487
0.2 0.11209 0.00343699 -0.0032167 0.00247572 0.00147819 0.111704 0.00342513 -0.0032056 0.00273378 0.00157257
0.22 0.105134 0.00393746 -0.00363396 0.0023023 0.00133711 0.104767 0.00392371 -0.00362126 0.00254433 0.00142934
0.24 0.0983779 0.00443026 -0.00402657 0.0021306 0.00121583 0.0980016 0.00441331 -0.00401117 0.00239177 0.00130104
0.26 0.0918242 0.00490794 -0.00438691 0.00198576 0.00109724 0.0914553 0.00488823 -0.00436928 0.00221383 0.00118327
0.28 0.0855479 0.00536808 -0.00471232 0.00184344 0.00099585 0.0851597 0.00534372 -0.00469094 0.00208257 0.00107679
0.3 0.0794742 0.00580062 -0.00499402 0.00170766 0.000898459 0.0791352 0.00577588 -0.00497271 0.00193787 0.000985329
0.32 0.0737381 0.00621056 -0.00523677 0.00157741 0.000826926 0.0733936 0.00618154 -0.0052123 0.00180341 0.000899698
0.34 0.0682587 0.00658888 -0.00543372 0.00147503 0.000753382 0.0679406 0.00655818 -0.0054084 0.00169699 0.000829547
0.36 0.0630901 0.00693826 -0.00558829 0.00136762 0.000692354 0.0627774 0.00690387 -0.00556059 0.00158488 0.000766629
0.38 0.0582057 0.00725508 -0.005699 0.0012746 0.000635387 0.0579017 0.00721718 -0.00566923 0.00148724 0.000707831
0.4 0.0536086 0.00753931 -0.00576765 0.00118406 0.000587381 0.0533088 0.00749714 -0.00573539 0.00139553 0.000661439
0.42 0.049278 0.00778835 -0.00579427 0.00111324 0.000543188 0.0489924 0.00774321 -0.00576069 0.00131593 0.000617036
0.44 0.0452381 0.00800712 -0.00578479 0.0010282 0.00050865 0.0449447 0.00795519 -0.00574728 0.0012334 0.000579108
0.46 0.0414261 0.00818638 -0.00573493 0.000964476 0.000477043 0.0411572 0.00813324 -0.0056977 0.00114996 0.000545429
0.48 0.037884 0.00833578 -0.00565415 0.000899801 0.000447622 0.0376205 0.00827781 -0.00561483 0.00108979 0.00051573
0.5 0.0345876 0.00845381 -0.00554388 0.000838056 0.000420126 0.0343249 0.0083896 -0.00550177 0.00102421 0.000489375
0.52 0.0315019 0.00853507 -0.00540327 0.000786142 0.000399876 0.0312602 0.00846956 -0.0053618 0.000967961 0.000466202
0.54 0.0286468 0.00858797 -0.0052405 0.000736328 0.000380553 0.0284161 0.00851883 -0.00519831 0.000918891 0.000446305
0.56 0.0259916 0.00860804 -0.00505539 0.000685974 0.0003616 0.0257823 0.00853872 -0.00501468 0.000868001 0.000428903
0.58 0.0235601 0.00860809 -0.00485798 0.000648016 0.000347016 0.0233483 0.0085307 -0.00481431 0.000822274 0.000411152
0.6 0.0212981 0.00857467 -0.00464289 0.000606813 0.000331874 0.0211035 0.00849633 -0.00460047 0.000781424 0.000398111
0.62 0.0192295 0.00852225 -0.00442042 0.000568453 0.000318323 0.0190378 0.00843729 -0.00437636 0.000739065 0.000383601
0.64 0.0173158 0.00844062 -0.00418728 0.000536223 0.000308626 0.0171407 0.00835531 -0.00414496 0.000702577 0.000371481
0.66 0.0155677 0.00834074 -0.00395106 0.000509244 0.000297621 0.0154024 0.00825217 -0.0039091 0.000670177 0.000359793
0.68 0.0139716 0.00822302 -0.00371352 0.000478076 0.00029027 0.013813 0.00812969 -0.00367137 0.000642629 0.000351221
0.7 0.0125171 0.00808937 -0.00347699 0.000453205 0.000281361 0.0123628 0.00798967 -0.00343414 0.000611712 0.000341029
0.72 0.0111823 0.007933 -0.00323997 0.000427981 0.000273969 0.0110427 0.00783392 -0.0031995 0.000583361 0.000333994
0.74 0.00998049 0.00777089 -0.00301066 0.000404001 0.000267183 0.00984349 0.00766422 -0.00296933 0.000557219 0.000324318
0.76 0.008884 0.00759113 -0.00278516 0.000384981 0.000260272 0.00875664 0.00748231 -0.00274524 0.000535297 0.000317935
0.78 0.00788865 0.00739757 -0.00256593 0.000366133 0.00025202 0.0077738 0.00728986 -0.00252857 0.000510906 0.000311414
0.8 0.00699605 0.00720074 -0.00235719 0.000347741 0.000247155 0.00688702 0.00708851 -0.00232045 0.000493791 0.000303504
0.82 0.00618874 0.00699283 -0.00215663 0.000330769 0.000240666 0.00608871 0.00687981 -0.00212177 0.000473642 0.000299032
0.84 0.00546711 0.00678361 -0.00196754 0.000316183 0.000234901 0.0053717 0.00666523 -0.0019332 0.000457198 0.00029236
0.86 0.00481504 0.00656321 -0.00178709 0.000302694 0.000231939 0.00472917 0.00644617 -0.00175522 0.000438884 0.000287188
0.88 0.00423376 0.00634235 -0.00161834 0.000287981 0.000226171 0.0041547 0.00622392 -0.00158812 0.000421454 0.000282404
0.9 0.00371539 0.00612015 -0.00146078 0.000275013 0.00022205 0.00364227 0.00599971 -0.00143203 0.000408723 0.00027688
0.92 0.00325302 0.00589567 -0.00131391 0.000264604 0.000217293 0.00318624 0.00577465 -0.00128694 0.000397243 0.000272505
0.94 0.00284351 0.00567383 -0.00117846 0.000253283 0.000212861 0.00278134 0.00554977 -0.0011527 0.000384867 0.000268132
0.96 0.00247971 0.00545142 -0.00105329 0.000243282 0.000209275 0.00242267 0.00532602 -0.00102907 0.000369731 0.000263598
0.98 0.00215758 0.00522999 -0.000938272 0.000234335 0.000205077 0.0021057 0.00510424 -0.000915711 0.000360364 0.000257954
1 0.00187264 0.00500933 -0.000832863 0.000225418 0.000200532 0.00182624 0.00488519 -0.000812223 0.000349988 0.000253927
1.02 0.00162283 0.00479487 -0.000737414 0.000216513 0.000197184 0.00158041 0.00466954 -0.000718138 0.000341967 0.000250635
1.04 0.00140229 0.00458068 -0.000650387 0.000209173 0.000194025 0.0013647 0.00445788 -0.000632952 0.000332241 0.000245929
1.06 0.00120977 0.00437339 -0.000572177 0.00020224 0.000190644 0.00117584 0.00425074 -0.00055613 0.000323155 0.000242236
1.08 0.00104135 0.0041705 -0.000501796 0.000195296 0.000186387 0.0010109 0.00404854 -0.000487122 0.000315067 0.000238799
1.1 0.000894287 0.0039721 -0.00043867 0.000189386 0.000183227 0.000867174 0.00385167 -0.00042537 0.000306385 0.000234155
1.12 0.000767083 0.00378294 -0.000382714 0.000183916 0.000180271 0.000742239 0.00366042 -0.000370318 0.000300663 0.000230393
1.14 0.000655605 0.00359406 -0.000332429 0.000178007 0.000176004 0.000633894 0.00347504 -0.000321421 0.000294838 0.000226754
1.16 0.000559648 0.00341463 -0.000288181 0.000172783 0.000173065 0.000540161 0.00329573 -0.000278146 0.000287231 0.000222845
1.18 0.000476669 0.00324097 -0.000249081 0.00016772 0.000169749 0.000459261 0.00312261 -0.000239985 0.000280175 0.000219687
1.2 0.000404903 0.00307185 -0.000214557 0.000163919 0.000166815 0.000389605 0.00295579 -0.000206451 0.000276646 0.000215607
1.22 0.000343291 0.00290991 -0.000184344 0.000159756 0.000163567 0.000329772 0.00279531 -0.000177084 0.000268845 0.000213332
1.24 0.000290322 0.0027533 -0.000157883 0.000154761 0.000160996 0.0002785 0.00264118 -0.000151454 0.000265402 0.000210791
1.26 0.000245108 0.00260429 -0.000134906 0.000152318 0.000157618 0.00023467 0.00249339 -0.000129161 0.000258615 0.000206705
1.28 0.00020639 0.00246034 -0.0001149 0.000148839 0.000154932 0.000197291 0.00235188 -0.000109835 0.000255244 0.000204311
1.3 0.000173498 0.00232383 -9.76416e-05 0.00014477 0.000151579 0.000165491 0.00221658 -9.31352e-05 0.0002497 0.000200952
1.32 0.00014547 0.00219243 -8.27145e-05 0.000141863 0.000149546 0.000138501 0.00208739 -7.87518e-05 0.000246346 0.000197624
1.34 0.000121703 0.002067 -6.98786e-05 0.000138064 0.000146436 0.00011565 0.0019642 -6.64031e-05 0.000242976 0.000194686
1.36 0.000101652 0.00194852 -5.89082e-05 0.000135713 0.000143902 9.63485e-05 0.00184686 -5.58347e-05 0.000237779 0.000191697
1.38 8.46348e-05 0.0018338 -4.94781e-05 0.000133705 0.000141349 8.00852e-05 0.00173522 -4.68184e-05 0.000234685 0.000188463
1.4 7.03204e-05 0.00172495 -4.14521e-05 0.000130036 0.000138897 6.64148e-05 0.00162914 -3.91499e-05 0.000230772 0.000186412
1.42 5.83125e-05 0.00162193 -3.46445e-05 0.000128372 0.000136385 5.49516e-05 0.00152845 -3.26478e-05 0.000227183 0.000183845
1.44 4.82601e-05 0.00152449 -2.88857e-05 0.000126009 0.00013358 4.53625e-05 0.00143296 -2.71514e-05 0.000225335 0.00018089
1.46 3.98416e-05 0.00143165 -2.40146e-05 0.000123593 0.000131436 3.73605e-05 0.0013425 -2.25192e-05 0.000222818 0.000178298
1.48 3.28113e-05 0.00134336 -1.99085e-05 0.00012142 0.000129175 3.06991e-05 0.00125689 -1.86269e-05 0.000219153 0.000176174
1.5 2.69741e-05 0.00126036 -1.64692e-05 0.000119415 0.000126824 2.51672e-05 0.00117594 -1.5366e-05 0.000218191 0.000173107
1.52 2.21123e-05 0.00118107 -1.35806e-05 0.00011752 0.000124627 2.05843e-05 0.00109946 -1.26422e-05 0.000212988 0.0001711
1.54 1.80827e-05 0.00110591 -1.11676e-05 0.000116309 0.000122351 1.6797e-05 0.00102728 -1.03735e-05 0.000211355 0.000168108
1.56 1.47716e-05 0.00103615 -9.17046e-06 0.000114509 0.00012045 1.36746e-05 0.000959207 -8.48945e-06 0.00020934 0.000165749
1.58 1.20274e-05 0.000969253 -7.50363e-06 0.00011251 0.000117921 1.11067e-05 0.000895062 -6.92927e-06 0.0002065 0.000163518
1.6 9.77409e-06 0.000906449 -6.12611e-06 0.00011105 0.000116545 9.00006e-06 0.000834665 -5.64097e-06 0.000203535 0.000161193
1.62 7.92498e-06 0.000847231 -4.98876e-06 0.000109792 0.000114255 7.27593e-06 0.000777844 -4.58019e-06 0.000201016 0.00015877
1.64 6.41296e-06 0.00079166 -4.05344e-06 0.000108118 0.000112043 5.86833e-06 0.000724427 -3.7092e-06 0.000199449 0.000157108
1.66 5.17794e-06 0.000739359 -3.28537e-06 0.000106518 0.000110062 4.72195e-06 0.000674248 -2.99605e-06 0.000196829 0.000154529
1.68 4.17143e-06 0.000690153 -2.65625e-06 0.00010536 0.000108323 3.7906e-06 0.000627146 -2.41375e-06 0.000195541 0.000152645
1.7 3.34979e-06 0.000643261 -2.14023e-06 0.000103535 0.000106122 3.03579e-06 0.000582964 -1.93961e-06 0.000194049 0.000150556
1.72 2.68381e-06 0.00059921 -1.72012e-06 0.000102635 0.000104296 2.42556e-06 0.000541551 -1.5546e-06 0.000191994 0.000148186
1.74 2.14806e-06 0.000558577 -1.3808e-06 0.000101282 0.000102309 1.93342e-06 0.000502762 -1.24283e-06 0.000190525 0.000146352
1.76 1.714e-06 0.000520005 -1.10481e-06 9.95423e-05 0.000100495 1.53749e-06 0.000466455 -9.91038e-07 0.000188213 0.000144615
1.78 1.36479e-06 0.000483924 -8.81975e-07 9.87562e-05 9.87795e-05 1.21975e-06 0.000432496 -7.88245e-07 0.000187117 0.000142532
1.8 1.08409e-06 0.000450033 -7.02252e-07 9.73711e-05 9.70815e-05 9.65377e-07 0.000400754 -6.25355e-07 0.000183869 0.000140627
1.82 8.59136e-07 0.000418282 -5.57776e-07 9.66089e-05 9.55437e-05 7.62239e-07 0.000371106 -4.94867e-07 0.000182443 0.000138411
1.84 6.79413e-07 0.000388619 -4.42011e-07 9.5481e-05 9.41733e-05 6.00414e-07 0.000343432 -3.90616e-07 0.000180475 0.000137001
1.86 5.36081e-07 0.000360879 -3.49437e-07 9.38489e-05 9.24743e-05 4.71818e-07 0.000317618 -3.07547e-07 0.000178776 0.00013576
1.88 4.22307e-07 0.000335166 -2.7577e-07 9.24329e-05 9.10626e-05 3.69879e-07 0.000293556 -2.41534e-07 0.000176997 0.000133663
1.9 3.31696e-07 0.000310907 -2.16961e-07 9.16082e-05 8.93853e-05 2.89272e-07 0.000271142 -1.89212e-07 0.0001762 0.000131798
1.92 2.59739e-07 0.000288037 -1.70158e-07 9.09541e-05 8.78404e-05 2.25689e-07 0.000250277 -1.47851e-07 0.000176023 0.000130149
1.94 2.03032e-07 0.000266843 -1.33199e-07 8.95337e-05 8.62047e-05 1.7566e-07 0.000230868 -1.15242e-07 0.000174526 0.00012831
1.96 1.58364e-07 0.000247111 -1.04033e-07 8.88759e-05 8.52029e-05 1.36392e-07 0.000212825 -8.95991e-08 0.000170614 0.000126851
1.98 1.23272e-07 0.000228772 -8.108e-08 8.80918e-05 8.35949e-05 1.05647e-07 0.000196064 -6.94877e-08 0.00017029 0.000125402
2 9.57752e-08 0.000211767 -6.30662e-08 8.74409e-05 8.22838e-05 8.16356e-08 0.000180503 -5.37556e-08 0.000168282 0.000123758
2.02 7.42196e-08 0.000195863 -4.89237e-08 8.60624e-05 8.06395e-05 6.29289e-08 0.000166067 -4.14812e-08 0.000167746 0.000122228
2.04 5.73727e-08 0.000181021 -3.78553e-08 8.48386e-05 7.92457e-05 4.83915e-08 0.000152684 -3.19294e-08 0.000166648 0.000120468
2.06 4.4196e-08 0.000167017 -2.91873e-08 8.41247e-05 7.81687e-05 3.71221e-08 0.000140285 -2.45157e-08 0.000165419 0.000118899
2.08 3.4013e-08 0.00015422 -2.24809e-08 8.27513e-05 7.68233e-05 2.8408e-08 0.000128806 -1.87763e-08 0.000163863 0.000117111
2.1 2.61121e-08 0.000142305 -1.72719e-08 8.22689e-05 7.55049e-05 2.16866e-08 0.000118187 -1.43447e-08 0.000162676 0.000116117
2.12 1.99997e-08 0.000131234 -1.32381e-08 8.1894e-05 7.42212e-05 1.65151e-08 0.000108368 -1.09316e-08 0.000161552 0.00011481
2.14 1.52835e-08 0.000120963 -1.01229e-08 8.09282e-05 7.30718e-05 1.25461e-08 9.92974e-05 -8.30978e-09 0.000160493 0.000113369
2.16 1.16463e-08 0.000111375 -7.71835e-09 7.96642e-05 7.18376e-05 9.50762e-09 9.09228e-05 -6.30099e-09 0.000158576 0.000111986
2.18 8.85621e-09 0.000102514 -5.87246e-09 7.86636e-05 7.04052e-05 7.18735e-09 8.31966e-05 -4.76586e-09 0.000157444 0.000110722
2.2 6.72222e-09 9.43515e-05 -4.45964e-09 7.81881e-05 6.96253e-05 5.41998e-09 7.60736e-05 -3.59571e-09 0.00015621 0.000109354
2.22 5.09443e-09 8.6855e-05 -3.38127e-09 7.71304e-05 6.83162e-05 4.07714e-09 6.95113e-05 -2.70608e-09 0.00015511 0.000108054
2.24 3.8475e-09 7.9819e-05 -2.55472e-09 7.66923e-05 6.73962e-05 3.05944e-09 6.347e-05 -2.03145e-09 0.000154134 0.000106797
2.26 2.89815e-09 7.32891e-05 -1.92509e-09 7.5412e-05 6.62041e-05 2.29009e-09 5.79122e-05 -1.52118e-09 0.000153033 0.000105777
2.28 2.17954e-09 6.73037e-05 -1.44825e-09 7.47544e-05 6.49451e-05 1.70995e-09 5.2803e-05 -1.13622e-09 0.0001511 0.000104048
2.3 1.63615e-09 6.18041e-05 -1.08753e-09 7.42148e-05 6.40104e-05 1.27361e-09 4.81096e-05 -8.46553e-10 0.000150688 0.000103293
2.32 1.22503e-09 5.67054e-05 -8.14494e-10 7.28376e-05 6.30908e-05 9.46256e-10 4.38013e-05 -6.29144e-10 0.000149644 0.000101858
2.34 9.14725e-10 5.19777e-05 -6.0834e-10 7.20962e-05 6.22775e-05 7.01285e-10 3.98494e-05 -4.66391e-10 0.000148038 0.000100774
2.36 6.80931e-10 4.75819e-05 -4.52963e-10 7.19125e-05 6.11224e-05 5.18434e-10 3.6227e-05 -3.44868e-10 0.000147253 9.96408e-05
2.38 5.05803e-10 4.35409e-05 -3.36539e-10 7.06258e-05 6.00341e-05 3.82299e-10 3.29093e-05 -2.54364e-10 0.000146374 9.85608e-05
2.4 3.75207e-10 3.98591e-05 -2.49695e-10 7.00347e-05 5.90932e-05 2.81203e-10 2.98729e-05 -1.87137e-10 0.000145336 9.72534e-05
2.42 2.77625e-10 3.64603e-05 -1.84788e-10 6.9121e-05 5.81439e-05 2.0632e-10 2.70959e-05 -1.37328e-10 0.00014388 9.65497e-05
2.44 2.04968e-10 3.33364e-05 -1.3645e-10 6.88003e-05 5.72683e-05 1.50996e-10 2.45582e-05 -1.0052e-10 0.00014264 9.54487e-05
2.46 1.50872e-10 3.04422e-05 -1.00452e-10 6.81507e-05 5.61491e-05 1.10227e-10 2.2241e-05 -7.33901e-11 0.000142077 9.42321e-05
2.48 1.10946e-10 2.78213e-05 -7.38789e-11 6.74048e-05 5.5348e-05 8.02612e-11 2.01266e-05 -5.34458e-11 0.000140505 9.32099e-05
2.5 8.13421e-11 2.53947e-05 -5.4172e-11 6.623e-05 5.45436e-05 5.82931e-11 1.81989e-05 -3.88219e-11 0.000139544 9.20415e-05
2.52 5.94413e-11 2.31442e-05 -3.95908e-11 6.56289e-05 5.37251e-05 4.22297e-11 1.64427e-05 -2.81271e-11 0.000139028 9.11721e-05
2.54 4.33865e-11 2.11058e-05 -2.89004e-11 6.5151e-05 5.27331e-05 3.05145e-11 1.4844e-05 -2.03262e-11 0.00013704 9.01837e-05
2.56 3.1594e-11 1.92356e-05 -2.10471e-11 6.41337e-05 5.20295e-05 2.19926e-11 1.33899e-05 -1.46509e-11 0.000136272 8.93715e-05
2.58 2.29247e-11 1.74995e-05 -1.52731e-11 6.3889e-05 5.11303e-05 1.58099e-11 1.20684e-05 -1.05329e-11 0.000135467 8.81059e-05
2.6 1.66409e-11 1.59545e-05 -1.10874e-11 6.30884e-05 5.03515e-05 1.13359e-11 1.08683e-05 -7.55279e-12 0.000134462 8.74486e-05
2.62 1.20114e-11 1.44893e-05 -8.00338e-12 6.22867e-05 4.9648e-05 8.10688e-12 9.77932e-06 -5.40174e-12 0.000134866 8.64871e-05
2.64 8.67571e-12 1.31909e-05 -5.7811e-12 6.165e-05 4.88187e-05 5.78257e-12 8.79203e-06 -3.85324e-12 0.000132742 8.5255e-05
2.66 6.23787e-12 1.19752e-05 -4.15684e-12 6.09154e-05 4.81214e-05 4.1139e-12 7.89767e-06 -2.74145e-12 0.00013159 8.44521e-05
2.68 4.48183e-12 1.08829e-05 -2.98678e-12 6.02307e-05 4.73312e-05 2.91908e-12 7.08815e-06 -1.94533e-12 0.000131269 8.36429e-05
2.7 3.21046e-12 9.87781e-06 -2.1396e-12 5.98051e-05 4.66262e-05 2.06583e-12 6.35606e-06 -1.37677e-12 0.000129576 8.30002e-05
2.72 2.29418e-12 8.95967e-06 -1.52901e-12 5.88385e-05 4.58451e-05 1.45812e-12 5.69454e-06 -9.71799e-13 0.0001291 8.20658e-05
2.74 1.63563e-12 8.12241e-06 -1.09014e-12 5.8584e-05 4.52186e-05 1.02646e-12 5.09731e-06 -6.84129e-13 0.000128449 8.12347e-05
2.76 1.16353e-12 7.35999e-06 -7.75511e-13 5.77577e-05 4.44616e-05 7.20662e-13 4.55859e-06 -4.80331e-13 0.000127027 8.03187e-05
2.78 8.26124e-13 6.66818e-06 -5.50638e-13 5.68597e-05 4.39347e-05 5.04613e-13 4.07306e-06 -3.36341e-13 0.000126086 7.96614e-05
2.8 5.85076e-13 6.03673e-06 -3.8998e-13 5.62781e-05 4.31992e-05 3.52385e-13 3.63587e-06 -2.34881e-13 0.000124828 7.88821e-05
2.82 4.12853e-13 5.45479e-06 -2.75192e-13 5.57714e-05 4.23981e-05 2.45417e-13 3.24255e-06 -1.63585e-13 0.000124674 7.80423e-05
2.84 2.90584e-13 4.92506e-06 -1.93696e-13 5.49939e-05 4.17279e-05 1.70455e-13 2.88902e-06 -1.13621e-13 0.000124292 7.71625e-05
2.86 2.04528e-13 4.45465e-06 -1.36335e-13 5.43903e-05 4.12255e-05 1.18068e-13 2.57154e-06 -7.87024e-14 0.000123649 7.65705e-05
2.88 1.43577e-13 4.02559e-06 -9.57074e-14 5.38476e-05 4.06689e-05 8.15576e-14 2.2867e-06 -5.43658e-14 0.00012227 7.56123e-05
2.9 1.00391e-13 3.62987e-06 -6.69211e-14 5.34481e-05 3.9963e-05 5.61822e-14 2.03139e-06 -3.74512e-14 0.000120896 7.48901e-05
2.92 7.01254e-14 3.27556e-06 -4.67463e-14 5.25206e-05 3.94558e-05 3.85948e-14 1.80276e-06 -2.57277e-14 0.000120341 7.41783e-05
2.94 4.88748e-14 2.95442e-06 -3.25808e-14 5.20707e-05 3.88061e-05 2.64392e-14 1.59822e-06 -1.76248e-14 0.000119305 7.34193e-05
2.96 3.39306e-14 2.65902e-06 -2.26189e-14 5.14631e-05 3.81338e-05 1.80614e-14 1.41541e-06 -1.20401e-14 0.000118091 7.27913e-05
2.98 2.35135e-14 2.39307e-06 -1.56748e-14 5.08253e-05 3.75941e-05 1.23034e-14 1.25217e-06 -8.20181e-15 0.000117712 7.20318e-05
3 1.628e-14 2.15557e-06 -1.08528e-14 5.03746e-05 3.70049e-05 8.35733e-15 1.10657e-06 -5.57127e-15 0.000116959 7.13808e-05
3.02 1.12385e-14 1.93933e-06 -7.49198e-15 5.01811e-05 3.6463e-05 5.66066e-15 9.76815e-07 -3.77361e-15 0.000116067 7.06585e-05
3.04 7.72988e-15 1.74148e-06 -5.15306e-15 4.92031e-05 3.60014e-05 3.8231e-15 8.61313e-07 -2.54863e-15 0.000115186 7.02819e-05
3.06 5.31019e-15 1.56466e-06 -3.54001e-15 4.86163e-05 3.542e-05 2.57456e-15 7.58602e-07 -1.71632e-15 0.000114686 6.93873e-05
3.08 3.64181e-15 1.40591e-06 -2.4278e-15 4.83485e-05 3.49546e-05 1.72871e-15 6.67361e-07 -1.15244e-15 0.000113365 6.88579e-05
3.1 2.48861e-15 1.26092e-06 -1.65903e-15 4.76321e-05 3.44484e-05 1.15733e-15 5.86396e-07 -7.71536e-16 0.000112265 6.8222e-05
3.12 1.69777e-15 1.13101e-06 -1.13182e-15 4.70988e-05 3.39048e-05 7.7251e-16 5.14629e-07 -5.14995e-16 0.000111638 6.73941e-05
3.14 1.15524e-15 1.01364e-06 -7.70142e-16 4.66004e-05 3.34278e-05 5.14099e-16 4.51086e-07 -3.42726e-16 0.000110803 6.68603e-05
3.16 7.84217e-16 9.07894e-07 -5.22803e-16 4.60962e-05 3.29625e-05 3.41094e-16 3.94888e-07 -2.27392e-16 0.000110907 6.62101e-05
3.18 5.30839e-16 8.12293e-07 -3.53887e-16 4.56921e-05 3.2521e-05 2.25618e-16 3.45242e-07 -1.5041e-16 0.000109498 6.55671e-05
3.2 3.58876e-16 7.27124e-07 -2.39247e-16 4.53528e-05 3.19639e-05 1.48776e-16 3.01437e-07 -9.91826e-17 0.000108831 6.4938e-05
3.22 2.42084e-16 6.50595e-07 -1.61388e-16 4.46009e-05 3.14699e-05 9.7799e-17 2.62832e-07 -6.51986e-17 0.000108366 6.46013e-05
3.24 1.62792e-16 5.81329e-07 -1.08527e-16 4.39096e-05 3.10793e-05 6.40862e-17 2.28851e-07 -4.27238e-17 0.000108116 6.39378e-05
3.26 1.09293e-16 5.19503e-07 -7.28613e-17 4.35629e-05 3.05656e-05 4.18608e-17 1.98977e-07 -2.7907e-17 0.000106763 6.331e-05
3.28 7.32103e-17 4.64025e-07 -4.88065e-17 4.31626e-05 3.00924e-05 2.72549e-17 1.72748e-07 -1.81698e-17 0.000106218 6.27609e-05
3.3 4.88219e-17 4.13353e-07 -3.25478e-17 4.27069e-05 2.9694e-05 1.76872e-17 1.49749e-07 -1.17914e-17 0.000106076 6.21532e-05
3.32 3.25497e-17 3.68768e-07 -2.16997e-17 4.22624e-05 2.93474e-05 1.14401e-17 1.29609e-07 -7.62666e-18 0.000104729 6.16876e-05
3.34 2.16346e-17 3.28565e-07 -1.4423e-17 4.13954e-05 2.88303e-05 7.3745e-18 1.11997e-07 -4.91631e-18 0.000104491 6.10816e-05
3.36 1.43362e-17 2.92374e-07 -9.55746e-18 4.12174e-05 2.83568e-05 4.73751e-18 9.66168e-08 -3.15832e-18 0.000103976 6.0621e-05
3.38 9.49669e-18 2.60537e-07 -6.3311e-18 4.05673e-05 2.80208e-05 3.03288e-18 8.32055e-08 -2.02191e-18 0.00010211 6.00527e-05
3.4 6.26406e-18 2.31586e-07 -4.17603e-18 4.03905e-05 2.75834e-05 1.93473e-18 7.15281e-08 -1.28982e-18 0.00010166 5.95647e-05
3.42 4.12681e-18 2.05965e-07 -2.7512e-18 3.9553e-05 2.7238e-05 1.22976e-18 6.13761e-08 -8.19838e-19 0.000101173 5.91665e-05
3.44 2.71237e-18 1.83069e-07 -1.80824e-18 3.92139e-05 2.6774e-05 7.78794e-19 5.25641e-08 -5.19195e-19 0.000100752 5.85484e-05
3.46 1.78244e-18 1.62979e-07 -1.18829e-18 3.8652e-05 2.64575e-05 4.91354e-19 4.49275e-08 -3.27568e-19 0.000100078 5.81609e-05
3.48 1.16417e-18 1.44461e-07 -7.76111e-19 3.82118e-05 2.60402e-05 3.08816e-19 3.83207e-08 -2.05877e-19 9.98158e-05 5.76355e-05
3.5 7.59941e-19 1.28202e-07 -5.06627e-19 3.79732e-05 2.56783e-05 1.9333e-19 3.26148e-08 -1.28887e-19 9.88844e-05 5.69847e-05
3.52 4.94502e-19 1.13613e-07 -3.29668e-19 3.74224e-05 2.5244e-05 1.20546e-19 2.76956e-08 -8.03637e-20 9.80568e-05 5.65169e-05
3.54 3.21148e-19 1.00664e-07 -2.14098e-19 3.68961e-05 2.49412e-05 7.4853e-20 2.34627e-08 -4.9902e-20 9.71733e-05 5.6134e-05
3.56 2.08084e-19 8.9142e-08 -1.38723e-19 3.66011e-05 2.45526e-05 4.62831e-20 1.98274e-08 -3.08554e-20 9.71537e-05 5.55176e-05
3.58 1.34659e-19 7.89797e-08 -8.97725e-20 3.61862e-05 2.42265e-05 2.84928e-20 1.67115e-08 -1.89952e-20 9.62664e-05 5.50903e-05
3.6 8.67825e-20 6.98096e-08 -5.7855e-20 3.57856e-05 2.38589e-05 1.74616e-20 1.40465e-08 -1.16411e-20 9.57172e-05 5.4724e-05
3.62 5.57934e-20 6.16641e-08 -3.71956e-20 3.54561e-05 2.34998e-05 1.06514e-20 1.17721e-08 -7.10091e-21 9.51268e-05 5.41676e-05
3.64 3.57899e-20 5.44429e-08 -2.38599e-20 3.47005e-05 2.32122e-05 6.46577e-21 9.8356e-09 -4.31051e-21 9.42088e-05 5.37991e-05
3.66 2.29026e-20 4.80352e-08 -1.52684e-20 3.47414e-05 2.29165e-05 3.90523e-21 8.19073e-09 -2.60348e-21 9.3369e-05 5.32639e-05
3.68 1.46377e-20 4.24041e-08 -9.75844e-21 3.42844e-05 2.25391e-05 2.34633e-21 6.79713e-09 -1.56422e-21 9.31816e-05 5.28649e-05
3.7 9.33518e-21 3.74182e-08 -6.22345e-21 3.36959e-05 2.22602e-05 1.40199e-21 5.6196e-09 -9.34662e-22 9.26839e-05 5.24429e-05
3.72 5.93437e-21 3.29703e-08 -3.95625e-21 3.34333e-05 2.19286e-05 8.32905e-22 4.62747e-09 -5.5527e-22 9.20324e-05 5.20492e-05
3.74 3.76632e-21 2.90548e-08 -2.51088e-21 3.31331e-05 2.15929e-05 4.91819e-22 3.79408e-09 -3.27879e-22 9.18024e-05 5.16924e-05
3.76 2.38228e-21 2.55629e-08 -1.58819e-21 3.26833e-05 2.12791e-05 2.8855e-22 3.09627e-09 -1.92367e-22 9.06951e-05 5.12198e-05
3.78 1.50347e-21 2.248e-08 -1.00232e-21 3.22764e-05 2.10233e-05 1.68139e-22 2.51402e-09 -1.12093e-22 9.0242e-05 5.08329e-05
3.8 9.48158e-22 1.97891e-08 -6.32105e-22 3.18273e-05 2.06887e-05 9.72623e-23 2.02997e-09 -6.48415e-23 8.96977e-05 5.04674e-05
3.82 5.95814e-22 1.73887e-08 -3.97209e-22 3.16349e-05 2.04318e-05 5.58232e-23 1.62919e-09 -3.72155e-23 8.90231e-05 5.00083e-05
3.84 3.74077e-22 1.5293e-08 -2.49384e-22 3.11152e-05 2.01271e-05 3.1769e-23 1.29878e-09 -2.11793e-23 8.85729e-05 4.96983e-05
3.86 2.33796e-22 1.34124e-08 -1.55864e-22 3.09516e-05 1.98615e-05 1.79137e-23 1.02767e-09 -1.19424e-23 8.81606e-05 4.92693e-05
3.88 1.45981e-22 1.17725e-08 -9.73208e-23 3.04743e-05 1.95654e-05 9.99931e-24 8.06386e-10 -6.6662e-24 8.75328e-05 4.89052e-05
3.9 9.08361e-23 1.03157e-08 -6.05574e-23 3.01832e-05 1.93339e-05 5.51938e-24 6.26803e-10 -3.67959e-24 8.67232e-05 4.84889e-05
3.92 5.64587e-23 9.04489e-09 -3.76391e-23 2.99133e-05 1.90281e-05 3.00865e-24 4.81997e-10 -2.00577e-24 8.56386e-05 4.80517e-05
3.94 3.49759e-23 7.91842e-09 -2.33173e-23 2.93949e-05 1.87793e-05 1.61698e-24 3.66077e-10 -1.07798e-24 8.61623e-05 4.77182e-05
3.96 2.16415e-23 6.93614e-09 -1.44277e-23 2.91994e-05 1.84646e-05 8.55044e-25 2.74043e-10 -5.70029e-25 8.51577e-05 4.73225e-05
3.98 1.33246e-23 6.05631e-09 -8.88304e-24 2.87675e-05 1.82406e-05 4.43682e-25 2.01663e-10 -2.95788e-25 8.45661e-05 4.70166e-05
4 8.20732e-24 5.29963e-09 -5.47155e-24 2.84369e-05 1.79861e-05 2.2513e-25 1.45371e-10 -1.50087e-25 8.3994e-05 4.66113e-05
4.02 5.03902e-24 4.63068e-09 -3.35935e-24 2.81742e-05 1.77412e-05 1.11178e-25 1.02168e-10 -7.41184e-26 8.36497e-05 4.62607e-05
4.04 3.08725e-24 4.04472e-09 -2.05817e-24 2.77687e-05 1.74879e-05 5.30808e-26 6.95431e-11 -3.53872e-26 8.31826e-05 4.58707e-05
4.06 1.88206e-24 3.52153e-09 -1.2547e-24 2.73026e-05 1.72552e-05 2.42644e-26 4.54014e-11 -1.61763e-26 8.27896e-05 4.55791e-05
4.08 1.14877e-24 3.07523e-09 -7.65845e-25 2.71398e-05 1.70286e-05 1.04609e-26 2.80037e-11 -6.97393e-27 8.21129e-05 4.52134e-05
4.1 6.98534e-25 2.68006e-09 -4.65689e-25 2.68389e-05 1.67408e-05 4.14735e-27 1.59121e-11 -2.7649e-27 8.16742e-05 4.50249e-05
4.12 4.23104e-25 2.33066e-09 -2.82069e-25 2.64678e-05 1.65657e-05 1.44223e-27 7.94451e-12 -9.61486e-28 8.08945e-05 4.44726e-05
4.14 2.56535e-25 2.03244e-09 -1.71023e-25 2.62417e-05 1.63094e-05 3.95631e-28 3.13446e-12 -2.63754e-28 8.09278e-05 4.41982e-05
4.16 1.54913e-25 1.76834e-09 -1.03275e-25 2.60344e-05 1.60928e-05 6.10737e-29 6.97159e-13 -4.07158e-29 8.03634e-05 4.39095e-05
4.18 9.33236e-26 1.53758e-09 -6.22158e-26 2.56847e-05 1.58806e-05 6.26698e-34 1.03253e-17 -4.17799e-34 7.97622e-05 4.37067e-05
4.2 5.6098e-26 1.33637e-09 -3.73987e-26 2.53368e-05 1.56664e-05 2.2564e-29 5.3752e-13 -1.50426e-29 7.95605e-05 4.3243e-05
4.22 3.36878e-26 1.16238e-09 -2.24585e-26 2.51409e-05 1.5437e-05 5.53493e-29 1.9098e-12 -3.68995e-29 7.85648e-05 4.29746e-05
4.24 2.01131e-26 1.00697e-09 -1.34088e-26 2.48078e-05 1.52646e-05 7.59869e-29 3.80432e-12 -5.06579e-29 7.83428e-05 4.25716e-05
4.26 1.20182e-26 8.74589e-10 -8.01214e-27 2.44106e-05 1.50444e-05 8.21794e-29 5.98036e-12 -5.47863e-29 7.7731e-05 4.24563e-05
4.28 7.16341e-27 7.59058e-10 -4.77561e-27 2.41048e-05 1.48404e-05 7.79132e-29 8.25592e-12 -5.19421e-29 7.73925e-05 4.2127e-05
4.3 4.24859e-27 6.56682e-10 -2.8324e-27 2.38731e-05 1.4648e-05 6.79113e-29 1.04967e-11 -4.52742e-29 7.70766e-05 4.17184e-05
4.32 2.52051e-27 5.69268e-10 -1.68034e-27 2.3537e-05 1.44404e-05 5.58175e-29 1.26066e-11 -3.72117e-29 7.62978e-05 4.15996e-05
4.34 1.48765e-27 4.91828e-10 -9.91767e-28 2.33655e-05 1.42312e-05 4.39206e-29 1.45205e-11 -2.92804e-29 7.57444e-05 4.11055e-05
4.36 8.78334e-28 4.25814e-10 -5.85556e-28 2.30567e-05 1.40434e-05 3.34098e-29 1.6197e-11 -2.22732e-29 7.57926e-05 4.09403e-05
4.38 5.17225e-28 3.68343e-10 -3.44817e-28 2.28037e-05 1.3872e-05 2.47331e-29 1.76137e-11 -1.64887e-29 7.53886e-05 4.06706e-05
4.4 3.0285e-28 3.17379e-10 -2.019e-28 2.27094e-05 1.36482e-05 1.79039e-29 1.87627e-11 -1.19359e-29 7.49067e-05 4.03611e-05
4.42 1.77592e-28 2.74355e-10 -1.18394e-28 2.23264e-05 1.34432e-05 1.27175e-29 1.96468e-11 -8.47832e-30 7.44086e-05 4.00966e-05
4.44 1.03758e-28 2.3671e-10 -6.91719e-29 2.19961e-05 1.32831e-05 8.88788e-30 2.02765e-11 -5.92525e-30 7.37991e-05 3.98042e-05
4.46 6.04868e-29 2.04139e-10 -4.03246e-29 2.17832e-05 1.31082e-05 6.12403e-30 2.06682e-11 -4.08269e-30 7.32335e-05 3.95508e-05
4.48 3.52094e-29 1.76099e-10 -2.34729e-29 2.15132e-05 1.29465e-05 4.16707e-30 2.08415e-11 -2.77804e-30 7.2905e-05 3.91692e-05
4.5 2.04422e-29 1.51784e-10 -1.36281e-29 2.12118e-05 1.27927e-05 2.80383e-30 2.08185e-11 -1.86922e-30 7.27849e-05 3.88211e-05
4.52 1.17853e-29 1.30137e-10 -7.85688e-30 2.10971e-05 1.25829e-05 1.86755e-30 2.06221e-11 -1.24503e-30 7.22495e-05 3.86447e-05
4.54 6.79904e-30 1.1185e-10 -4.5327e-30 2.07117e-05 1.24201e-05 1.23248e-30 2.02753e-11 -8.21653e-31 7.17412e-05 3.8276e-05
4.56 3.91604e-30 9.61449e-11 -2.61069e-30 2.0586e-05 1.22553e-05 8.06493e-31 1.98007e-11 -5.37662e-31 7.10211e-05 3.81349e-05
4.58 2.25161e-30 8.26472e-11 -1.50107e-30 2.03584e-05 1.20992e-05 5.23613e-31 1.92197e-11 -3.49075e-31 7.09885e-05 3.78453e-05
4.6 1.29444e-30 7.11605e-11 -8.62963e-31 1.9975e-05 1.19034e-05 3.37477e-31 1.85524e-11 -2.24985e-31 7.04079e-05 3.75579e-05
4.62 7.38585e-31 6.09173e-11 -4.9239e-31 1.99931e-05 1.17446e-05 2.16026e-31 1.78174e-11 -1.44017e-31 7.00797e-05 3.73635e-05
4.64 4.21156e-31 5.22074e-11 -2.80771e-31 1.96426e-05 1.15913e-05 1.37394e-31 1.70317e-11 -9.15962e-32 6.9762e-05 3.71914e-05
4.66 2.40358e-31 4.48602e-11 -1.60239e-31 1.94483e-05 1.14593e-05 8.68534e-32 1.62102e-11 -5.79023e-32 6.90289e-05 3.69154e-05
4.68 1.36437e-31 3.84072e-11 -9.09582e-32 1.91938e-05 1.12959e-05 5.45877e-32 1.53665e-11 -3.63918e-32 6.897e-05 3.67508e-05
4.7 7.7226e-32 3.28462e-11 -5.1484e-32 1.90019e-05 1.1108e-05 3.41201e-32 1.45122e-11 -2.27467e-32 6.86621e-05 3.64224e-05
4.72 4.36787e-32 2.81189e-11 -2.91192e-32 1.88776e-05 1.09843e-05 2.12148e-32 1.36574e-11 -1.41432e-32 6.83687e-05 3.61676e-05
4.74 2.46091e-32 2.40212e-11 -1.64061e-32 1.84721e-05 1.08418e-05 1.31242e-32 1.28107e-11 -8.74947e-33 6.82965e-05 3.59247e-05
4.76 1.38238e-32 2.04957e-11 -9.21588e-33 1.82894e-05 1.07191e-05 8.07975e-33 1.19793e-11 -5.3865e-33 6.76391e-05 3.58077e-05
4.78 7.76659e-33 1.75212e-11 -5.17773e-33 1.81703e-05 1.05572e-05 4.95095e-33 1.11692e-11 -3.30063e-33 6.72506e-05 3.54741e-05
4.8 4.35455e-33 1.49741e-11 -2.90303e-33 1.80076e-05 1.04068e-05 3.02003e-33 1.03851e-11 -2.01335e-33 6.64711e-05 3.52764e-05
4.82 2.42896e-33 1.2754e-11 -1.6193e-33 1.77215e-05 1.02759e-05 1.83412e-33 9.63062e-12 -1.22275e-33 6.64448e-05 3.50232e-05
4.84 1.3509e-33 1.08503e-11 -9.006e-34 1.7497e-05 1.01521e-05 1.10916e-33 8.9087e-12 -7.39443e-34 6.60242e-05 3.48604e-05
4.86 7.51595e-34 9.25036e-12 -5.01063e-34 1.72703e-05 1.00213e-05 6.67981e-34 8.22127e-12 -4.4532e-34 6.59765e-05 3.45527e-05
4.88 4.16135e-34 7.86195e-12 -2.77423e-34 1.71057e-05 9.8742e-06 4.00662e-34 7.56964e-12 -2.67108e-34 6.54199e-05 3.43612e-05
4.9 2.30475e-34 6.69586e-12 -1.5365e-34 1.68575e-05 9.74881e-06 2.39377e-34 6.95448e-12 -1.59585e-34 6.49722e-05 3.41021e-05
4.92 1.27088e-34 5.68771e-12 -8.47256e-35 1.66767e-05 9.60311e-06 1.42467e-34 6.37597e-12 -9.49781e-35 6.41231e-05 3.39175e-05
4.94 7.01299e-35 4.84339e-12 -4.67533e-35 1.64419e-05 9.4783e-06 8.44715e-35 5.83386e-12 -5.63143e-35 6.42908e-05 3.36241e-05
4.96 3.86248e-35 4.12374e-12 -2.57499e-35 1.63057e-05 9.35702e-06 4.99002e-35 5.32755e-12 -3.32668e-35 6.39151e-05 3.34934e-05
4.98 2.11231e-35 3.49241e-12 -1.40821e-35 1.61732e-05 9.2175e-06 2.93712e-35 4.85612e-12 -1.95808e-35 6.37638e-05 3.32624e-05
5 1.15317e-35 2.95781e-12 -7.68783e-36 1.60329e-05 9.08453e-06 1.72265e-35 4.41847e-12 -1.14843e-35 6.31434e-05 3.3082e-05
5.02 6.27482e-36 2.5012e-12 -4.18321e-36 1.57251e-05 8.98195e-06 1.00682e-35 4.01328e-12 -6.71215e-36 6.2889e-05 3.28898e-05
5.04 3.41391e-36 2.11853e-12 -2.27594e-36 1.5627e-05 8.83646e-06 5.86428e-36 3.63913e-12 -3.90952e-36 6.24959e-05 3.27524e-05
5.06 1.85798e-36 1.79814e-12 -1.23865e-36 1.52961e-05 8.75444e-06 3.40412e-36 3.29449e-12 -2.26941e-36 6.23101e-05 3.24215e-05
5.08 1.00415e-36 1.51826e-12 -6.69433e-37 1.51809e-05 8.62976e-06 1.96945e-36 2.97778e-12 -1.31297e-36 6.17655e-05 3.2207e-05
5.1 5.44395e-37 1.28822e-12 -3.6293e-37 1.51137e-05 8.51665e-06 1.13567e-36 2.68739e-12 -7.57116e-37 6.17537e-05 3.20252e-05
5.12 2.92714e-37 1.08596e-12 -1.95143e-37 1.47887e-05 8.39203e-06 6.52754e-37 2.4217e-12 -4.3517e-37 6.13574e-05 3.18041e-05
5.14 1.5686e-37 9.13989e-13 -1.04573e-37 1.47042e-05 8.29341e-06 3.73982e-37 2.17911e-12 -2.49321e-37 6.07065e-05 3.15984e-05
5.16 8.43951e-38 7.73692e-13 -5.62634e-38 1.45246e-05 8.18812e-06 2.13586e-37 1.95805e-12 -1.42391e-37 6.0662e-05 3.14265e-05
5.18 4.52083e-38 6.53215e-13 -3.01389e-38 1.43651e-05 8.10527e-06 1.21599e-37 1.75699e-12 -8.10662e-38 6.04502e-05 3.12493e-05
5.2 2.41008e-38 5.4982e-13 -1.60672e-38 1.42172e-05 7.98784e-06 6.90144e-38 1.57445e-12 -4.60096e-38 6.02307e-05 3.10729e-05
5.22 1.28222e-38 4.62666e-13 0 1.39875e-05 7.8845e-06 3.90492e-38 1.40902e-12 0 5.98413e-05 3.08875e-05
5.24 6.80575e-39 3.89099e-13 0 1.38237e-05 7.78131e-06 2.20273e-38 1.25935e-12 0 5.94174e-05 3.06988e-05
5.26 3.61742e-39 3.28266e-13 0 1.37039e-05 7.65161e-06 1.2388e-38 1.12416e-12 0 5.91157e-05 3.05352e-05
5.28 1.91208e-39 2.75894e-13 0 1.3555e-05 7.57545e-06 6.94604e-39 1.00225e-12 0 5.87641e-05 3.03147e-05
5.3 1.00947e-39 2.32007e-13 0 1.33309e-05 7.46376e-06 3.88317e-39 8.92473e-13 0 5.84981e-05 3.01362e-05
5.32 5.30899e-40 1.94696e-13 0 1.32202e-05 7.37682e-06 2.16449e-39 7.93782e-13 0 5.83165e-05 2.99917e-05
5.34 2.78478e-40 1.63245e-13 0 1.30584e-05 7.30218e-06 1.20297e-39 7.05184e-13 0 5.81929e-05 2.98979e-05
5.36 1.46414e-40 1.37435e-13 0 1.2952e-05 7.17562e-06 6.66644e-40 6.25759e-13 0 5.77924e-05 2.96287e-05
5.38 7.59587e-41 1.14372e-13 0 1.27868e-05 7.08742e-06 3.68367e-40 5.54657e-13 0 5.72052e-05 2.94423e-05
5.4 3.97505e-41 9.61792e-14 0 1.26335e-05 6.99381e-06 2.02966e-40 4.91092e-13 0 5.67913e-05 2.92368e-05
5.42 2.06839e-41 8.05617e-14 0 1.249e-05 6.89559e-06 1.11515e-40 4.34339e-13 0 5.67339e-05 2.91104e-05
5.44 1.0719e-41 6.73247e-14 0 1.23575e-05 6.81859e-06 6.10957e-41 3.83735e-13 0 5.64946e-05 2.88127e-05
5.46 5.53506e-42 5.61604e-14 0 1.22497e-05 6.72339e-06 3.33786e-41 3.3867e-13 0 5.60142e-05 2.87479e-05
5.48 2.86168e-42 4.69874e-14 0 1.20143e-05 6.63549e-06 1.81849e-41 2.98588e-13 0 5.58786e-05 2.86353e-05
5.5 1.47679e-42 3.93093e-14 0 1.19324e-05 6.54938e-06 9.87977e-42 2.6298e-13 0 5.56951e-05 2.83547e-05
5.52 7.59032e-43 3.28108e-14 0 1.18223e-05 6.46864e-06 5.35279e-42 2.31386e-13 0 5.53156e-05 2.82353e-05
5.54 3.89338e-43 2.73797e-14 0 1.16742e-05 6.37669e-06 2.89212e-42 2.03385e-13 0 5.51139e-05 2.81016e-05
5.56 1.99714e-43 2.28887e-14 0 1.15463e-05 6.2859e-06 1.55834e-42 1.78597e-13 0 5.47205e-05 2.79544e-05
5.58 1.00943e-43 1.88869e-14 0 1.14456e-05 6.23905e-06 8.37384e-43 1.56679e-13 0 5.42631e-05 2.77556e-05
5.6 5.15285e-44 1.57678e-14 0 1.12579e-05 6.14307e-06 4.48752e-43 1.37319e-13 0 5.43733e-05 2.76315e-05
5.62 2.61136e-44 1.30916e-14 0 1.10834e-05 6.05936e-06 2.39835e-43 1.20237e-13 0 5.37981e-05 2.746e-05
5.64 1.32196e-44 1.08771e-14 0 1.10068e-05 5.97571e-06 1.27835e-43 1.05182e-13 0 5.36779e-05 2.73326e-05
5.66 6.67092e-45 9.02422e-15 0 1.08753e-05 5.91322e-06 6.79546e-44 9.1927e-14 0 5.33925e-05 2.72116e-05
5.68 3.36525e-45 7.49785e-15 0 1.07879e-05 5.83861e-06 3.6027e-44 8.0269e-14 0 5.31606e-05 2.70597e-05
5.7 1.68812e-45 6.20559e-15 0 1.05958e-05 5.74492e-06 1.90493e-44 7.0026e-14 0 5.29407e-05 2.68406e-05
5.72 8.47429e-46 5.14882e-15 0 1.0516e-05 5.68587e-06 1.00456e-44 6.10354e-14 0 5.25779e-05 2.67107e-05
5.74 4.2454e-46 4.27082e-15 0 1.04196e-05 5.6243e-06 5.28356e-45 5.3152e-14 0 5.24268e-05 2.65951e-05
5.76 2.11739e-46 3.53303e-15 0 1.02692e-05 5.52907e-06 2.7716e-45 4.62461e-14 0 5.20857e-05 2.63836e-05
5.78 1.05918e-46 2.93652e-15 0 1.01237e-05 5.47206e-06 1.45008e-45 4.02026e-14 0 5.18735e-05 2.62475e-05
5.8 5.23881e-47 2.41756e-15 0 1.00544e-05 5.37979e-06 7.56682e-46 3.49187e-14 0 5.16675e-05 2.61295e-05
5.82 2.59423e-47 1.99618e-15 0 9.92747e-06 5.31565e-06 3.93822e-46 3.03034e-14 0 5.11711e-05 2.60494e-05
5.84 1.27774e-47 1.64227e-15 0 9.76948e-06 5.26103e-06 2.04435e-46 2.62758e-14 0 5.13296e-05 2.5811e-05
5.86 6.33227e-48 1.36187e-15 0 9.6614e-06 5.2065e-06 1.05847e-46 2.27644e-14 0 5.07915e-05 2.56466e-05
5.88 3.11093e-48 1.12152e-15 0 9.56647e-06 5.11516e-06 5.46613e-47 1.97058e-14 0 5.03839e-05 2.5523e-05
5.9 1.52784e-48 9.24904e-16 0 9.45473e-06 5.05725e-06 2.8155e-47 1.70441e-14 0 5.05262e-05 2.54452e-05
5.92 7.45456e-49 7.59117e-16 0 9.40464e-06 4.99658e-06 1.44648e-47 1.47298e-14 0 5.0178e-05 2.52756e-05
5.94 3.64091e-49 6.24782e-16 0 9.22894e-06 4.93181e-06 7.41223e-48 1.27194e-14 0 5.00405e-05 2.5137e-05
5.96 1.76927e-49 5.12519e-16 0 9.16275e-06 4.87482e-06 3.78853e-48 1.09745e-14 0 4.97735e-05 2.50622e-05
5.98 8.60773e-50 4.21663e-16 0 9.05426e-06 4.80884e-06 1.93144e-48 9.46142e-15 0 4.95984e-05 2.4795e-05
6 4.17116e-50 3.46146e-16 0 8.92816e-06 4.74408e-06 9.82152e-49 8.15043e-15 0 4.95912e-05 2.47808e-05
6.02 2.01663e-50 2.83999e-16 0 8.83558e-06 4.6722e-06 4.98161e-49 7.01554e-15 0 4.9044e-05 2.46227e-05
6.04 9.71206e-51 2.32518e-16 0 8.76251e-06 4.62184e-06 2.52031e-49 6.03392e-15 0 4.88021e-05 2.4476e-05
6.06 4.6924e-51 1.91319e-16 0 8.67186e-06 4.5677e-06 1.27185e-49 5.1856e-15 0 4.84681e-05 2.44109e-05
6.08 2.24456e-51 1.56127e-16 0 8.57268e-06 4.50156e-06 6.40198e-50 4.45308e-15 0 4.83641e-05 2.42405e-05
6.1 1.07258e-51 1.27504e-16 0 8.41929e-06 4.46266e-06 3.21435e-50 3.82109e-15 0 4.80947e-05 2.41531e-05
6.12 5.14045e-52 1.04618e-16 0 8.32916e-06 4.39157e-06 1.60981e-50 3.27628e-15 0 4.75896e-05 2.39646e-05
6.14 2.44448e-52 8.53234e-17 0 8.25247e-06 4.34828e-06 8.04196e-51 2.807e-15 0 4.74278e-05 2.38188e-05
6.16 1.1691e-52 7.01086e-17 0 8.14393e-06 4.28654e-06 4.00732e-51 2.40312e-15 0 4.73333e-05 2.37149e-05
6.18 5.5008e-53 5.67743e-17 0 8.06558e-06 4.23586e-06 1.99184e-51 2.0558e-15 0 4.72406e-05 2.36883e-05
6.2 2.60265e-53 4.63139e-17 0 7.97456e-06 4.17714e-06 9.87562e-52 1.75735e-15 0 4.72886e-05 2.35035e-05
6.22 1.23031e-53 3.7813e-17 0 7.87371e-06 4.12058e-06 4.88411e-52 1.50111e-15 0 4.68396e-05 2.34008e-05
6.24 5.77869e-54 3.07294e-17 0 7.80364e-06 4.06827e-06 2.40946e-52 1.28128e-15 0 4.65078e-05 2.32331e-05
6.26 2.71016e-54 2.49794e-17 0 7.71902e-06 4.02567e-06 1.18568e-52 1.09284e-15 0 4.6527e-05 2.3122e-05
6.28 1.27035e-54 2.033e-17 0 7.62431e-06 3.96463e-06 5.82014e-53 9.31423e-16 0 4.62645e-05 2.3006e-05
6.3 5.94535e-55 1.65494e-17 0 7.56177e-06 3.92363e-06 2.84981e-53 7.93268e-16 0 4.61884e-05 2.2937e-05
6.32 2.76734e-55 1.34221e-17 0 7.43897e-06 3.87646e-06 1.39193e-53 6.75113e-16 0 4.56523e-05 2.27471e-05
6.34 1.28542e-55 1.08824e-17 0 7.36208e-06 3.82473e-06 6.78171e-54 5.7414e-16 0 4.52924e-05 2.26767e-05
6.36 5.93076e-56 8.77956e-18 0 7.26451e-06 3.77537e-06 3.29597e-54 4.87916e-16 0 4.52426e-05 2.25614e-05
6.38 2.74286e-56 7.11237e-18 0 7.20043e-06 3.73318e-06 1.5979e-54 4.14344e-16 0 4.50144e-05 2.23869e-05
6.4 1.26855e-56 5.77205e-18 0 7.11879e-06 3.67732e-06 7.72754e-55 3.51613e-16 0 4.49648e-05 2.22803e-05
6.42 5.86353e-57 4.68985e-18 0 7.01406e-06 3.63904e-06 3.72785e-55 2.98166e-16 0 4.46623e-05 2.22155e-05
6.44 2.68532e-57 3.78214e-18 0 6.95215e-06 3.5929e-06 1.79392e-55 2.52664e-16 0 4.42966e-05 2.21439e-05
6.46 1.2302e-57 3.05648e-18 0 6.88103e-06 3.5434e-06 8.61143e-56 2.13955e-16 0 4.43237e-05 2.20263e-05
6.48 5.61404e-58 2.46486e-18 0 6.7733e-06 3.49643e-06 4.12361e-56 1.81048e-16 0 4.40914e-05 2.18972e-05
6.5 2.53722e-58 1.97201e-18 0 6.7112e-06 3.45457e-06 1.96974e-56 1.53095e-16 0 4.38522e-05 2.17706e-05
6.52 1.1533e-58 1.58961e-18 0 6.65829e-06 3.41003e-06 9.38584e-57 1.29367e-16 0 4.35084e-05 2.16418e-05
6.54 5.23147e-59 1.28096e-18 0 6.55698e-06 3.36806e-06 4.46139e-57 1.0924e-16 0 4.3623e-05 2.15405e-05
6.56 2.3687e-59 1.03216e-18 0 6.48508e-06 3.33408e-06 2.11544e-57 9.21807e-17 0 4.32981e-05 2.14132e-05
6.58 1.06702e-59 8.28907e-19 0 6.44748e-06 3.283e-06 1.00061e-57 7.77314e-17 0 4.3239e-05 2.13133e-05
6.6 4.8133e-60 6.67775e-19 0 6.34923e-06 3.24911e-06 4.72135e-58 6.55018e-17 0 4.30354e-05 2.12853e-05
6.62 2.14865e-60 5.33303e-19 0 6.27834e-06 3.21297e-06 2.2223e-58 5.51584e-17 0 4.27017e-05 2.10753e-05
6.64 9.63062e-61 4.28397e-19 0 6.21855e-06 3.17619e-06 1.04347e-58 4.64164e-17 0 4.2585e-05 2.10346e-05
6.66 4.28554e-61 3.42253e-19 0 6.12701e-06 3.12154e-06 4.88756e-59 3.90332e-17 0 4.2302e-05 2.08835e-05
6.68 1.90481e-61 2.73594e-19 0 6.07345e-06 3.09162e-06 2.28373e-59 3.2802e-17 0 4.23815e-05 2.07979e-05
6.7 8.46355e-62 2.19021e-19 0 6.00159e-06 3.04721e-06 1.06448e-59 2.75469e-17 0 4.20742e-05 2.07035e-05
6.72 3.72179e-62 1.73831e-19 0 5.93841e-06 3.01886e-06 4.94965e-60 2.3118e-17 0 4.18754e-05 2.05895e-05
6.74 1.65116e-62 1.39435e-19 0 5.86267e-06 2.96856e-06 2.29589e-60 1.9388e-17 0 4.16685e-05 2.05352e-05
6.76 7.29782e-63 1.11621e-19 0 5.8014e-06 2.93081e-06 1.06236e-60 1.62489e-17 0 4.14655e-05 2.03559e-05
6.78 3.19903e-63 8.87783e-20 0 5.75078e-06 2.90162e-06 4.90382e-61 1.36089e-17 0 4.125e-05 2.02888e-05
6.8 1.40575e-63 7.09083e-20 0 5.66921e-06 2.86565e-06 2.2581e-61 1.13902e-17 0 4.11029e-05 2.02652e-05
6.82 6.14197e-64 5.64105e-20 0 5.6043e-06 2.8321e-06 1.03728e-61 9.52682e-18 0 4.10734e-05 2.00529e-05
6.84 2.68843e-64 4.5038e-20 0 5.53425e-06 2.79521e-06 4.7533e-62 7.96298e-18 0 4.07556e-05 2.00009e-05
6.86 1.1661e-64 3.56951e-20 0 5.46693e-06 2.76102e-06 2.17291e-62 6.65142e-18 0 4.05896e-05 1.99062e-05
6.88 5.06087e-65 2.83567e-20 0 5.41188e-06 2.72343e-06 9.90911e-63 5.5522e-18 0 4.03413e-05 1.98891e-05
6.9 2.18074e-65 2.24055e-20 0 5.35461e-06 2.68864e-06 4.50792e-63 4.63157e-18 0 4.0179e-05 1.97558e-05
6.92 9.43819e-66 1.78125e-20 0 5.2893e-06 2.64961e-06 2.04582e-63 3.86104e-18 0 4.01407e-05 1.96213e-05
6.94 4.03282e-66 1.40054e-20 0 5.23948e-06 2.63083e-06 9.26204e-64 3.21658e-18 0 3.99578e-05 1.96013e-05
6.96 1.73642e-66 1.11162e-20 0 5.15598e-06 2.59507e-06 4.18309e-64 2.67793e-18 0 3.99749e-05 1.94392e-05
6.98 7.44017e-67 8.79556e-21 0 5.11535e-06 2.55797e-06 1.88468e-64 2.22802e-18 0 3.94585e-05 1.93182e-05
7 3.16757e-67 6.92709e-21 0 5.07712e-06 2.53315e-06 8.4709e-65 1.85248e-18 0 3.93176e-05 1.93081e-05
7.02 1.34604e-67 5.45493e-21 0 5.01134e-06 2.49417e-06 3.79816e-65 1.53924e-18 0 3.93307e-05 1.91721e-05
7.04 5.73427e-68 4.31401e-21 0 4.959e-06 2.47237e-06 1.69891e-65 1.27813e-18 0 3.91493e-05 1.9143e-05
7.06 2.42228e-68 3.38893e-21 0 4.88773e-06 2.44238e-06 7.5809e-66 1.06062e-18 0 3.89297e-05 1.90609e-05
7.08 1.0236e-68 2.66791e-21 0 4.83601e-06 2.40909e-06 3.37461e-66 8.79558e-19 0 3.87127e-05 1.89433e-05
7.1 4.31944e-69 2.10103e-21 0 4.79124e-06 2.37887e-06 1.49859e-66 7.28933e-19 0 3.86469e-05 1.88254e-05
7.12 1.80879e-69 1.64484e-21 0 4.74739e-06 2.34941e-06 6.63888e-67 6.03712e-19 0 3.8577e-05 1.87726e-05
7.14 7.53792e-70 1.28375e-21 0 4.65664e-06 2.31808e-06 2.93402e-67 4.9968e-19 0 3.83392e-05 1.86629e-05
7.16 3.13943e-70 1.00309e-21 0 4.63443e-06 2.29351e-06 1.29356e-67 4.13308e-19 0 3.81239e-05 1.85742e-05
7.18 1.30971e-70 7.86472e-22 0 4.5801e-06 2.26627e-06 5.68942e-68 3.41647e-19 0 3.79008e-05 1.85568e-05
7.2 5.41724e-71 6.12454e-22 0 4.52734e-06 2.23788e-06 2.49635e-68 2.82229e-19 0 3.77951e-05 1.84298e-05
7.22 2.23435e-71 4.76428e-22 0 4.46872e-06 2.21263e-06 1.0927e-68 2.32996e-19 0 3.77472e-05 1.83254e-05
7.24 9.31472e-72 3.7526e-22 0 4.41827e-06 2.1849e-06 4.77148e-69 1.92228e-19 0 3.74213e-05 1.82847e-05
7.26 3.79723e-72 2.8954e-22 0 4.38601e-06 2.15671e-06 2.07857e-69 1.58492e-19 0 3.74826e-05 1.81842e-05
7.28 1.55885e-72 2.25368e-22 0 4.31537e-06 2.13219e-06 9.03306e-70 1.30593e-19 0 3.71354e-05 1.80789e-05
7.3 6.3621e-73 1.74701e-22 0 4.27612e-06 2.10403e-06 3.9162e-70 1.07537e-19 0 3.70217e-05 1.79257e-05
7.32 2.60838e-73 1.36282e-22 0 4.24224e-06 2.08027e-06 1.69377e-70 8.84956e-20 0 3.68913e-05 1.78953e-05
7.34 1.0634e-73 1.05901e-22 0 4.2053e-06 2.05447e-06 7.30807e-71 7.27794e-20 0 3.68615e-05 1.78423e-05
7.36 4.3021e-74 8.18065e-23 0 4.15167e-06 2.02669e-06 3.14567e-71 5.98164e-20 0 3.65316e-05 1.77905e-05
7.38 1.72947e-74 6.29052e-23 0 4.09337e-06 2.00379e-06 1.35078e-71 4.91312e-20 0 3.63866e-05 1.77508e-05
7.4 0 4.85818e-23 0 4.04747e-06 1.98262e-06 0 4.03293e-20 0 3.61965e-05 1.76392e-05
7.42 0 3.72613e-23 0 4.00198e-06 1.95077e-06 0 3.30833e-20 0 3.61778e-05 1.75524e-05
7.44 0 2.87459e-23 0 3.9549e-06 1.9331e-06 0 2.71222e-20 0 3.58531e-05 1.74422e-05
7.46 0 2.21972e-23 0 3.90536e-06 1.9165e-06 0 2.22212e-20 0 3.58779e-05 1.73476e-05
7.48 0 1.70304e-23 0 3.88063e-06 1.88475e-06 0 1.81944e-20 0 3.57786e-05 1.72633e-05
7.5 0 1.29494e-23 0 3.83354e-06 1.8663e-06 0 1.4888e-20 0 3.56076e-05 1.72152e-05
7.52 0 9.92213e-24 0 3.78711e-06 1.84114e-06 0 1.21748e-20 0 3.55032e-05 1.71798e-05
7.54 0 7.61335e-24 0 3.74179e-06 1.82057e-06 0 9.94986e-21 0 3.51706e-05 1.71063e-05
7.56 0 5.82199e-24 0 3.6955e-06 1.80096e-06 0 8.12644e-21 0 3.52359e-05 1.69947e-05
7.58 0 4.40981e-24 0 3.6633e-06 1.77825e-06 0 6.63305e-21 0 3.49422e-05 1.69161e-05
7.6 0 3.36729e-24 0 3.61136e-06 1.75712e-06 0 5.41072e-21 0 3.48531e-05 1.68556e-05
7.62 0 2.54882e-24 0 3.59196e-06 1.73246e-06 0 4.4109e-21 0 3.48949e-05 1.67842e-05
7.64 0 1.92921e-24 0 3.54841e-06 1.71143e-06 0 3.5936e-21 0 3.46804e-05 1.67087e-05
7.66 0 1.4671e-24 0 3.49787e-06 1.69139e-06 0 2.92592e-21 0 3.46312e-05 1.67019e-05
7.68 0 1.0887e-24 0 3.45945e-06 1.6767e-06 0 2.38082e-21 0 3.44274e-05 1.65655e-05
7.7 0 8.27297e-25 0 3.42521e-06 1.65281e-06 0 1.93607e-21 0 3.42735e-05 1.65268e-05
7.72 0 6.15259e-25 0 3.39032e-06 1.6301e-06 0 1.57343e-21 0 3.41574e-05 1.63984e-05
7.74 0 4.60809e-25 0 3.35827e-06 1.61312e-06 0 1.27793e-21 0 3.38485e-05 1.63321e-05
7.76 0 3.45655e-25 0 3.3157e-06 1.59397e-06 0 1.03728e-21 0 3.38516e-05 1.62755e-05
7.78 0 2.57933e-25 0 3.27209e-06 1.576e-06 0 8.41432e-22 0 3.37587e-05 1.62276e-05
7.8 0 1.90848e-25 0 3.23153e-06 1.55413e-06 0 6.82142e-22 0 3.35723e-05 1.61697e-05
7.82 0 1.41895e-25 0 3.19598e-06 1.53718e-06 0 5.52666e-22 0 3.34345e-05 1.60879e-05
7.84 0 1.03345e-25 0 3.17786e-06 1.51746e-06 0 4.47491e-22 0 3.34608e-05 1.60132e-05
7.86 0 7.7168e-26 0 3.1435e-06 1.50513e-06 0 3.62109e-22 0 3.31075e-05 1.59641e-05
7.88 0 5.69566e-26 0 3.10422e-06 1.48108e-06 0 2.92839e-22 0 3.29572e-05 1.58811e-05
7.9 0 4.1519e-26 0 3.0673e-06 1.46788e-06 0 2.36675e-22 0 3.29649e-05 1.58184e-05
7.92 0 3.01245e-26 0 3.03062e-06 1.44542e-06 0 1.91165e-22 0 3.29113e-05 1.57451e-05
7.94 0 2.20223e-26 0 2.99785e-06 1.4329e-06 0 1.54312e-22 0 3.26608e-05 1.57154e-05
7.96 0 1.55892e-26 0 2.97374e-06 1.41649e-06 0 1.24488e-22 0 3.26529e-05 1.56116e-05
7.98 0 1.13237e-26 0 2.9399e-06 1.39896e-06 0 1.00366e-22 0 3.23994e-05 1.55904e-05
8 0 8.10143e-27 0 2.90203e-06 1.38136e-06 0 8.08697e-23 0 3.21307e-05 1.54937e-05
8.02 0 5.73022e-27 0 2.87229e-06 1.36618e-06 0 6.51206e-23 0 3.21819e-05 1.54401e-05
8.04 0 4.07521e-27 0 2.84624e-06 1.34708e-06 0 5.24067e-23 0 3.20763e-05 1.53782e-05
8.06 0 2.86242e-27 0 2.81493e-06 1.33306e-06 0 4.21493e-23 0 3.19277e-05 1.53445e-05
8.08 0 1.99523e-27 0 2.78846e-06 1.31717e-06 0 3.38791e-23 0 3.18929e-05 1.53109e-05
8.1 0 1.34406e-27 0 2.74895e-06 1.30123e-06 0 2.7215e-23 0 3.16261e-05 1.51741e-05
8.12 0 9.36268e-28 0 2.70946e-06 1.28452e-06 0 2.18485e-23 0 3.15714e-05 1.51066e-05
8.14 0 6.34098e-28 0 2.68775e-06 1.27042e-06 0 1.75296e-23 0 3.15593e-05 1.50605e-05
8.16 0 4.23992e-28 0 2.65803e-06 1.25474e-06 0 1.40559e-23 0 3.13491e-05 1.50178e-05
8.18 0 2.7354e-28 0 2.62822e-06 1.2422e-06 0 1.12638e-23 0 3.12744e-05 1.49178e-05
8.2 0 1.77563e-28 0 2.58724e-06 1.22701e-06 0 9.02085e-24 0 3.11691e-05 1.48753e-05
8.22 0 1.10815e-28 0 2.57619e-06 1.2136e-06 0 7.22018e-24 0 3.10476e-05 1.48039e-05
8.24 0 6.43767e-29 0 2.53757e-06 1.1949e-06 0 5.77545e-24 0 3.09454e-05 1.47064e-05
8.26 0 3.90673e-29 0 2.51478e-06 1.1849e-06 0 4.61703e-24 0 3.07851e-05 1.46835e-05
8.28 0 2.14837e-29 0 2.49462e-06 1.16839e-06 0 3.68873e-24 0 3.05801e-05 1.46393e-05
8.3 0 1.0119e-29 0 2.47011e-06 1.15658e-06 0 2.94531e-24 0 3.07023e-05 1.45762e-05
8.32 0 5.46255e-30 0 2.43657e-06 1.14711e-06 0 2.35029e-24 0 3.06572e-05 1.45062e-05
8.34 0 2.07852e-30 0 2.40864e-06 1.13291e-06 0 1.87436e-24 0 3.02814e-05 1.44425e-05
8.36 0 5.94681e-31 0 2.38874e-06 1.11717e-06 0 1.49391e-24 0 3.01942e-05 1.44027e-05
8.38 0 6.63785e-32 0 2.35623e-06 1.10511e-06 0 1.18996e-24 0 2.99684e-05 1.4343e-05
8.4 0 6.00167e-32 0 2.334e-06 1.09222e-06 0 9.47285e-25 0 3.01124e-05 1.43078e-05
8.42 0 3.12816e-31 0 2.31451e-06 1.07718e-06 0 7.53649e-25 0 2.98192e-05 1.4223e-05
8.44 0 7.3599e-31 0 2.28384e-06 1.0637e-06 0 5.99235e-25 0 2.98444e-05 1.4187e-05
8.46 0 9.63559e-31 0 2.25668e-06 1.05342e-06 0 4.76173e-25 0 2.98107e-05 1.41785e-05
8.48 0 1.336e-30 0 2.23104e-06 1.04109e-06 0 3.78158e-25 0 2.95842e-05 1.40901e-05
8.5 0 1.45511e-30 0 2.20647e-06 1.03028e-06 0 3.00139e-25 0 2.95657e-05 1.40042e-05
8.52 0 1.68229e-30 0 2.1832e-06 1.01689e-06 0 2.38073e-25 0 2.94496e-05 1.39889e-05
8.54 0 1.69339e-30 0 2.16178e-06 1.00476e-06 0 1.8873e-25 0 2.93331e-05 1.39422e-05
8.56 0 1.67018e-30 0 2.13906e-06 9.95369e-07 0 1.49524e-25 0 2.91317e-05 1.38612e-05
8.58 0 1.65552e-30 0 2.11474e-06 9.83178e-07 0 1.18392e-25 0 2.91378e-05 1.38003e-05
8.6 0 1.59582e-30 0 2.09672e-06 9.71298e-07 0 9.36859e-26 0 2.90635e-05 1.37457e-05
8.62 0 1.47864e-30 0 2.07447e-06 9.60475e-07 0 7.40914e-26 0 2.88972e-05 1.37102e-05
8.64 0 1.33448e-30 0 2.04655e-06 9.46873e-07 0 5.85603e-26 0 2.87665e-05 1.36295e-05
8.66 0 1.22143e-30 0 2.01922e-06 9.38721e-07 0 4.62572e-26 0 2.87523e-05 1.36173e-05
8.68 0 1.04348e-30 0 2.00349e-06 9.2776e-07 0 3.65172e-26 0 2.85419e-05 1.35393e-05
8.7 0 9.44974e-31 0 1.98749e-06 9.14945e-07 0 2.8811e-26 0 2.83894e-05 1.35195e-05
8.72 0 8.2363e-31 0 1.95936e-06 9.07099e-07 0 2.27175e-26 0 2.84527e-05 1.34604e-05
8.74 0 7.30427e-31 0 1.93988e-06 8.95479e-07 0 1.79021e-26 0 2.81691e-05 1.34011e-05
8.76 0 6.31721e-31 0 1.9217e-06 8.85546e-07 0 1.40991e-26 0 2.82139e-05 1.3347e-05
8.78 0 5.42177e-31 0 1.89834e-06 8.7459e-07 0 1.10974e-26 0 2.81375e-05 1.32729e-05
8.8 0 4.49662e-31 0 1.88193e-06 8.66899e-07 0 8.72954e-27 0 2.79476e-05 1.32428e-05
8.82 0 3.83879e-31 0 1.85844e-06 8.55134e-07 0 6.86286e-27 0 2.79374e-05 1.31741e-05
8.84 0 3.29035e-31 0 1.83687e-06 8.44295e-07 0 5.39215e-27 0 2.77614e-05 1.32014e-05
8.86 0 2.83329e-31 0 1.82102e-06 8.36075e-07 0 4.23411e-27 0 2.77668e-05 1.30683e-05
8.88 0 2.33388e-31 0 1.79255e-06 8.26099e-07 0 3.3228e-27 0 2.76498e-05 1.30579e-05
8.9 0 1.94519e-31 0 1.78206e-06 8.17468e-07 0 2.6061e-27 0 2.7444e-05 1.29826e-05
8.92 0 1.60754e-31 0 1.76491e-06 8.09013e-07 0 2.04277e-27 0 2.74833e-05 1.29691e-05
8.94 0 1.35188e-31 0 1.73958e-06 7.98503e-07 0 1.60027e-27 0 2.75114e-05 1.28863e-05
8.96 0 1.10295e-31 0 1.72878e-06 7.89308e-07 0 1.25288e-27 0 2.72955e-05 1.28792e-05
8.98 0 9.10037e-32 0 1.70382e-06 7.794e-07 0 9.80324e-28 0 2.71905e-05 1.28045e-05
9 0 7.43166e-32 0 1.68855e-06 7.71319e-07 0 7.66608e-28 0 2.70395e-05 1.27672e-05
9.02 0 6.13675e-32 0 1.66946e-06 7.6344e-07 0 5.9913e-28 0 2.69736e-05 1.27087e-05
9.04 0 5.00882e-32 0 1.64864e-06 7.54248e-07 0 4.67964e-28 0 2.68453e-05 1.26365e-05
9.06 0 4.06656e-32 0 1.64135e-06 7.46311e-07 0 3.65299e-28 0 2.6783e-05 1.26132e-05
9.08 0 3.32936e-32 0 1.61323e-06 7.39305e-07 0 2.84989e-28 0 2.67109e-05 1.25559e-05
9.1 0 2.68114e-32 0 1.59893e-06 7.29751e-07 0 2.22205e-28 0 2.65961e-05 1.25194e-05
9.12 0 2.20024e-32 0 1.57868e-06 7.19268e-07 0 1.7315e-28 0 2.65229e-05 1.24392e-05
9.14 0 1.74593e-32 0 1.56048e-06 7.12188e-07 0 1.34845e-28 0 2.63785e-05 1.24493e-05
9.16 0 1.42295e-32 0 1.5501e-06 7.04667e-07 0 1.04953e-28 0 2.62768e-05 1.2369e-05
9.18 0 1.1476e-32 0 1.52803e-06 6.96655e-07 0 8.16388e-29 0 2.62015e-05 1.23723e-05
9.2 0 9.09603e-33 0 1.52029e-06 6.88027e-07 0 6.34665e-29 0 2.61658e-05 1.2317e-05
9.22 0 7.3555e-33 0 1.49974e-06 6.81493e-07 0 4.93103e-29 0 2.5897e-05 1.22269e-05
9.24 0 5.88678e-33 0 1.49037e-06 6.71874e-07 0 3.82891e-29 0 2.59144e-05 1.22344e-05
9.26 0 4.71823e-33 0 1.46508e-06 6.65408e-07 0 2.97138e-29 0 2.59575e-05 1.21885e-05
9.28 0 3.80298e-33 0 1.4544e-06 6.58636e-07 0 2.30455e-29 0 2.57794e-05 1.21058e-05
9.3 0 3.02443e-33 0 1.43887e-06 6.50502e-07 0 1.78633e-29 0 2.56459e-05 1.20407e-05
9.32 0 2.36904e-33 0 1.42092e-06 6.44303e-07 0 1.38382e-29 0 2.57116e-05 1.20381e-05
9.34 0 1.88785e-33 0 1.40731e-06 6.36932e-07 0 1.07138e-29 0 2.55302e-05 1.20169e-05
9.36 0 1.50785e-33 0 1.398e-06 6.30283e-07 0 8.29001e-30 0 2.54248e-05 1.19536e-05
9.38 0 1.18837e-33 0 1.38001e-06 6.21651e-07 0 6.41079e-30 0 2.53343e-05 1.19196e-05
9.4 0 9.43939e-34 0 1.36392e-06 6.15367e-07 0 4.95466e-30 0 2.52786e-05 1.18751e-05
9.42 0 7.38309e-34 0 1.35112e-06 6.09426e-07 0 3.82703e-30 0 2.5202e-05 1.1842e-05
9.44 0 5.87205e-34 0 1.33425e-06 6.01487e-07 0 2.95431e-30 0 2.51505e-05 1.18017e-05
9.46 0 4.60735e-34 0 1.31938e-06 5.94554e-07 0 2.27927e-30 0 2.5137e-05 1.17268e-05
9.48 0 3.6062e-34 0 1.30558e-06 5.87369e-07 0 1.75745e-30 0 2.49899e-05 1.16654e-05
9.5 0 2.86856e-34 0 1.29268e-06 5.81771e-07 0 1.3543e-30 0 2.48849e-05 1.16558e-05
9.52 0 2.24102e-34 0 1.28017e-06 5.75045e-07 0 1.04303e-30 0 2.49077e-05 1.16207e-05
9.54 0 1.74646e-34 0 1.26317e-06 5.68815e-07 0 8.02824e-31 0 2.47199e-05 1.15669e-05
9.56 0 1.37769e-34 0 1.25461e-06 5.62546e-07 0 6.17579e-31 0 2.46867e-05 1.1535e-05
9.58 0 1.0735e-34 0 1.24185e-06 5.56216e-07 0 4.74801e-31 0 2.45032e-05 1.14957e-05
9.6 0 8.39529e-35 0 1.22602e-06 5.5054e-07 0 3.64819e-31 0 2.45614e-05 1.14597e-05
9.62 0 6.61366e-35 0 1.21448e-06 5.44568e-07 0 2.80149e-31 0 2.43532e-05 1.1412e-05
9.64 0 5.12523e-35 0 1.20086e-06 5.37173e-07 0 2.15005e-31 0 2.43167e-05 1.13891e-05
9.66 0 4.01045e-35 0 1.18924e-06 5.3244e-07 0 1.64913e-31 0 2.43602e-05 1.13199e-05
9.68 0 3.09974e-35 0 1.17873e-06 5.27859e-07 0 1.26418e-31 0 2.41327e-05 1.1289e-05
9.7 0 2.42337e-35 0 1.1618e-06 5.20756e-07 0 9.6852e-32 0 2.41059e-05 1.12653e-05
9.72 0 1.8847e-35 0 1.1533e-06 5.14475e-07 0 7.41577e-32 0 2.41304e-05 1.11979e-05
9.74 0 1.45985e-35 0 1.13716e-06 5.08258e-07 0 5.67481e-32 0 2.4019e-05 1.11914e-05
9.76 0 1.12741e-35 0 1.13021e-06 5.03165e-07 0 4.34004e-32 0 2.38794e-05 1.11634e-05
9.78 0 8.7697e-36 0 1.11582e-06 4.97192e-07 0 3.31729e-32 0 2.38272e-05 1.10933e-05
9.8 0 6.74738e-36 0 1.10493e-06 4.93161e-07 0 2.53408e-32 0 2.36647e-05 1.10743e-05
9.82 0 5.21474e-36 0 1.0936e-06 4.86493e-07 0 1.93466e-32 0 2.37212e-05 1.10359e-05
9.84 0 4.02472e-36 0 1.08122e-06 4.81784e-07 0 1.47617e-32 0 2.36002e-05 1.1e-05
9.86 0 3.12025e-36 0 1.0747e-06 4.76977e-07 0 1.12569e-32 0 2.3587e-05 1.09824e-05
9.88 0 2.38703e-36 0 1.06018e-06 4.71316e-07 0 8.57916e-33 0 2.34473e-05 1.09095e-05
9.9 0 1.8482e-36 0 1.04924e-06 4.65362e-07 0 6.53462e-33 0 2.33665e-05 1.08286e-05
9.92 0 1.41562e-36 0 1.03959e-06 4.6132e-07 0 4.97444e-33 0 2.32736e-05 1.08638e-05
9.94 0 1.08786e-36 0 1.02616e-06 4.5484e-07 0 3.78456e-33 0 2.32465e-05 1.08247e-05
9.96 0 8.34613e-37 0 1.0181e-06 4.50353e-07 0 2.87763e-33 0 2.31645e-05 1.08152e-05
9.98 0 6.44429e-37 0 1.00797e-06 4.46127e-07 0 2.18677e-33 0 2.30302e-05 1.07147e-05
10 0 4.92772e-37 0 9.95296e-07 4.40667e-07 0 1.66081e-33 0 2.29217e-05 1.07003e-05


==> anc/Bottom/SmallerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.09762 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 2 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0442575 1.94819e-05 -1.94647e-05 0.00110393 0.000244908 0.0437297 1.92496e-05 -1.92326e-05 0.00124503 0.000264171
0.04 0.0439612 7.7508e-05 -7.72356e-05 0.00109602 0.000242893 0.0434315 7.65741e-05 -7.6305e-05 0.00123857 0.000261932
0.06 0.0434723 0.000172834 -0.00017147 0.0010844 0.000239316 0.0429407 0.00017072 -0.000169374 0.00122566 0.000258262
0.08 0.0427994 0.000303439 -0.000299196 0.00106863 0.00023454 0.0422666 0.000299662 -0.000295472 0.00121056 0.000253549
0.1 0.0419233 0.000466267 -0.000456121 0.00105034 0.000228407 0.0414215 0.000460685 -0.000450661 0.00119084 0.000247472
0.12 0.0409207 0.00065856 -0.000638023 0.00102947 0.000221653 0.04042 0.000650503 -0.000630218 0.00116471 0.000240526
0.14 0.0397754 0.000876315 -0.000839331 0.00100301 0.000213929 0.0392791 0.000865381 -0.000828859 0.00113908 0.000232584
0.16 0.0385098 0.00111556 -0.00105446 0.000971639 0.000205707 0.0380167 0.00110127 -0.00104096 0.00111058 0.000224418
0.18 0.0371221 0.00137132 -0.00127698 0.000940748 0.000196966 0.0366516 0.00135394 -0.00126079 0.0010777 0.000215432
0.2 0.0356562 0.00163997 -0.00150182 0.000906843 0.000188001 0.0352026 0.00161911 -0.00148272 0.00104381 0.000206338
0.22 0.0341399 0.00191791 -0.00172419 0.000877976 0.000178811 0.0336885 0.00189255 -0.00170139 0.00101115 0.000196975
0.24 0.0325634 0.00219965 -0.00193784 0.000842399 0.000170013 0.0321269 0.00217016 -0.00191187 0.000976645 0.000187884
0.26 0.0309475 0.00248118 -0.00213831 0.000807425 0.000160855 0.0305347 0.00244809 -0.00210979 0.000938886 0.000178672
0.28 0.0293329 0.00276093 -0.00232353 0.000771038 0.00015217 0.0289273 0.00272276 -0.00229141 0.000902252 0.000169726
0.3 0.0277092 0.00303364 -0.00248871 0.000739537 0.000143953 0.0273189 0.0029909 -0.00245365 0.000869187 0.000161565
0.32 0.026097 0.00329701 -0.00263198 0.000704122 0.000135861 0.0257219 0.00324962 -0.00259415 0.000831278 0.000153366
0.34 0.0244985 0.0035472 -0.00275065 0.000670503 0.000128262 0.0241475 0.00349637 -0.00271123 0.000794665 0.000145425
0.36 0.0229415 0.00378444 -0.00284561 0.00063923 0.000121252 0.0226051 0.00372896 -0.00280389 0.000762642 0.000138025
0.38 0.0214231 0.00400544 -0.0029153 0.000610256 0.000114536 0.0211029 0.00394558 -0.00287173 0.000731374 0.000131276
0.4 0.0199669 0.0042121 -0.00296229 0.000576289 0.000108487 0.0196477 0.00414477 -0.00291493 0.000696667 0.000125146
0.42 0.0185414 0.00439569 -0.00298185 0.000549755 0.000102535 0.0182449 0.00432539 -0.00293416 0.000665795 0.000119237
0.44 0.0171827 0.00456198 -0.00297974 0.000521313 9.73683e-05 0.0168988 0.00448661 -0.00293051 0.000638409 0.000113603
0.46 0.0158728 0.00470502 -0.00295385 0.000496479 9.25443e-05 0.0156126 0.00462791 -0.00290544 0.000610443 0.000108605
0.48 0.0146321 0.00482935 -0.00290907 0.000470148 8.80029e-05 0.0143887 0.00474902 -0.00286068 0.000581389 0.00010395
0.5 0.0134676 0.00493758 -0.00284874 0.000446258 8.39091e-05 0.0132285 0.00484992 -0.00279816 0.000556337 9.96161e-05
0.52 0.0123539 0.00502073 -0.00276958 0.000423294 8.0168e-05 0.0121326 0.00493079 -0.00271997 0.000531593 9.57788e-05
0.54 0.0113107 0.00508621 -0.00267785 0.000401187 7.66554e-05 0.0111012 0.00499201 -0.00262825 0.000508847 9.23045e-05
0.56 0.0103327 0.00513304 -0.00257482 0.000380836 7.35598e-05 0.0101336 0.00503414 -0.00252521 0.000487395 8.86905e-05
0.58 0.00941197 0.00515825 -0.00246087 0.000361522 7.06739e-05 0.0092288 0.00505786 -0.00241298 0.00046601 8.57304e-05
0.6 0.00855534 0.0051666 -0.00234015 0.000342446 6.78746e-05 0.00838541 0.00506398 -0.00229367 0.000446804 8.29215e-05
0.62 0.00776162 0.00515977 -0.00221491 0.000324257 6.5619e-05 0.00760162 0.00505341 -0.00216925 0.000426367 8.01704e-05
0.64 0.00702403 0.00513583 -0.00208573 0.00030951 6.34367e-05 0.00687538 0.00502714 -0.0020416 0.000409199 7.80829e-05
0.66 0.00634234 0.00509706 -0.00195491 0.000293095 6.13585e-05 0.00620442 0.00498622 -0.0019124 0.000392822 7.58061e-05
0.68 0.00571457 0.005045 -0.00182416 0.000278598 5.94198e-05 0.00558627 0.00493173 -0.0017832 0.000376346 7.38233e-05
0.7 0.00513648 0.0049793 -0.00169433 0.000264888 5.76732e-05 0.00501837 0.0048648 -0.00165537 0.000362419 7.19652e-05
0.72 0.00460877 0.00490435 -0.00156775 0.000252995 5.61632e-05 0.00449807 0.00478655 -0.0015301 0.000346446 7.02835e-05
0.74 0.0041246 0.00481717 -0.00144407 0.00023959 5.45231e-05 0.00402266 0.00469812 -0.00140838 0.00033351 6.85708e-05
0.76 0.00368254 0.00471995 -0.00132456 0.00022859 5.31939e-05 0.00358944 0.00460062 -0.00129107 0.000319885 6.71255e-05
0.78 0.00328198 0.00461651 -0.00121065 0.000220141 5.1917e-05 0.00319571 0.00449515 -0.00117883 0.000308884 6.55965e-05
0.8 0.00291826 0.00450546 -0.00110218 0.000208308 5.07537e-05 0.00283879 0.00438277 -0.00107217 0.000299264 6.44499e-05
0.82 0.00258752 0.00438556 -0.000999038 0.000200069 4.96214e-05 0.00251611 0.00426453 -0.000971466 0.000287214 6.30422e-05
0.84 0.00229087 0.00426377 -0.00090288 0.000190645 4.8399e-05 0.00222511 0.00414139 -0.000876964 0.000277237 6.19472e-05
0.86 0.00202373 0.00413772 -0.00081304 0.000182394 4.75115e-05 0.00196337 0.0040143 -0.000788788 0.0002687 6.06831e-05
0.88 0.00178379 0.00400828 -0.000729557 0.00017417 4.64949e-05 0.00172854 0.00388413 -0.00070696 0.000259416 5.95887e-05
0.9 0.00156827 0.00387498 -0.000652164 0.000167244 4.56095e-05 0.00151839 0.00375172 -0.00063142 0.000251538 5.86888e-05
0.92 0.00137564 0.00373976 -0.000580968 0.000160082 4.4585e-05 0.0013308 0.00361784 -0.000562029 0.000242008 5.7777e-05
0.94 0.00120503 0.00360671 -0.00051627 0.000154181 4.37831e-05 0.00116377 0.0034832 -0.000498592 0.000235886 5.67407e-05
0.96 0.00105199 0.00346905 -0.000456741 0.000147176 4.29772e-05 0.00101542 0.00334845 -0.000440863 0.00022796 5.59074e-05
0.98 0.000917425 0.00333577 -0.000403259 0.000142073 4.22225e-05 0.000883987 0.00321419 -0.000388561 0.000223128 5.4938e-05
1 0.000797316 0.00319924 -0.000354485 0.000136319 4.14879e-05 0.000767838 0.00308095 -0.000341379 0.000215546 5.41529e-05
1.02 0.000691955 0.0030667 -0.000310902 0.000132191 4.07166e-05 0.000665447 0.00294922 -0.000298992 0.000209232 5.32679e-05
1.04 0.000599027 0.00293515 -0.00027178 0.000127059 4.00574e-05 0.00057541 0.00281943 -0.000261065 0.000203432 5.2535e-05
1.06 0.000517747 0.00280752 -0.000237019 0.000122326 3.93073e-05 0.000496432 0.00269194 -0.000227261 0.000198916 5.16928e-05
1.08 0.000446221 0.0026806 -0.000205967 0.000118767 3.86196e-05 0.000427325 0.00256709 -0.000197246 0.000193715 5.09792e-05
1.1 0.000383913 0.0025578 -0.000178556 0.000114645 3.79719e-05 0.000367006 0.00244516 -0.000170693 0.000189948 5.0273e-05
1.12 0.000329225 0.00243541 -0.000154191 0.000110964 3.73209e-05 0.000314487 0.00232638 -0.000147288 0.000184781 4.96193e-05
1.14 0.000282041 0.00231925 -0.000132937 0.000107089 3.67222e-05 0.000268871 0.00221095 -0.00012673 0.000179901 4.87869e-05
1.16 0.000240847 0.00220425 -0.000114185 0.000104523 3.61361e-05 0.000229349 0.00209902 -0.000108734 0.000176727 4.81863e-05
1.18 0.00020537 0.00209453 -9.7886e-05 0.000100949 3.54603e-05 0.000195191 0.00199072 -9.30345e-05 0.000172574 4.75356e-05
1.2 0.000174595 0.00198689 -8.36234e-05 9.77631e-05 3.49159e-05 0.000165742 0.00188613 -7.93829e-05 0.000168515 4.68237e-05
1.22 0.00014822 0.00188458 -7.13061e-05 9.5452e-05 3.43054e-05 0.000140414 0.00178533 -6.75506e-05 0.000164625 4.61474e-05
1.24 0.000125518 0.00178555 -6.06282e-05 9.26517e-05 3.37327e-05 0.000118685 0.00168833 -5.73273e-05 0.000162669 4.5515e-05
1.26 0.000106005 0.00168946 -5.13901e-05 9.05953e-05 3.31875e-05 0.000100088 0.00159517 -4.85219e-05 0.000159759 4.49296e-05
1.28 8.93489e-05 0.00159767 -4.34592e-05 8.83594e-05 3.2651e-05 8.4212e-05 0.00150582 -4.09607e-05 0.000155825 4.4301e-05
1.3 7.51572e-05 0.00150998 -3.66661e-05 8.59444e-05 3.21336e-05 7.06914e-05 0.00142026 -3.44874e-05 0.00015402 4.37522e-05
1.32 6.30918e-05 0.00142631 -3.08633e-05 8.39915e-05 3.15638e-05 5.92051e-05 0.00133845 -2.8962e-05 0.000150803 4.3191e-05
1.34 5.2841e-05 0.00134618 -2.5912e-05 8.22264e-05 3.10409e-05 4.94709e-05 0.00126032 -2.42593e-05 0.000147897 4.26028e-05
1.36 4.41237e-05 0.00126868 -2.16848e-05 7.99725e-05 3.05619e-05 4.12417e-05 0.00118581 -2.02684e-05 0.000146223 4.19873e-05
1.38 3.67736e-05 0.00119517 -1.81082e-05 7.86203e-05 3.01149e-05 3.4302e-05 0.00111484 -1.68912e-05 0.000142994 4.14934e-05
1.4 3.05808e-05 0.00112521 -1.50854e-05 7.71102e-05 2.95918e-05 2.84641e-05 0.00104733 -1.40412e-05 0.000141811 4.08502e-05
1.42 2.53949e-05 0.00105952 -1.25471e-05 7.54223e-05 2.90868e-05 2.35649e-05 0.000983167 -1.16429e-05 0.000139302 4.03768e-05
1.44 2.10203e-05 0.000996017 -1.04004e-05 7.40715e-05 2.8645e-05 1.94637e-05 0.000922262 -9.63025e-06 0.00013711 3.98813e-05
1.46 1.73693e-05 0.000936211 -8.60481e-06 7.24312e-05 2.81247e-05 1.6039e-05 0.000864508 -7.94578e-06 0.000136113 3.93291e-05
1.48 1.43109e-05 0.000878879 -7.09767e-06 7.14293e-05 2.76905e-05 1.3186e-05 0.000809797 -6.53978e-06 0.000132485 3.88048e-05
1.5 1.17705e-05 0.000824967 -5.84358e-06 7.0031e-05 2.72666e-05 1.08153e-05 0.000758018 -5.36935e-06 0.000131242 3.83589e-05
1.52 9.65833e-06 0.000773814 -4.79921e-06 6.88338e-05 2.68197e-05 8.85012e-06 0.000709062 -4.39762e-06 0.00013029 3.78628e-05
1.54 7.90263e-06 0.000724972 -3.9299e-06 6.76372e-05 2.63474e-05 7.22508e-06 0.000662815 -3.59296e-06 0.00012799 3.73219e-05
1.56 6.45601e-06 0.000679287 -3.21274e-06 6.66497e-05 2.59366e-05 5.88462e-06 0.000619167 -2.9284e-06 0.00012675 3.68785e-05
1.58 5.26296e-06 0.000636191 -2.62064e-06 6.56217e-05 2.5542e-05 4.78162e-06 0.000578006 -2.38096e-06 0.000125358 3.6352e-05
1.6 4.28122e-06 0.00059556 -2.13294e-06 6.43961e-05 2.51161e-05 3.87625e-06 0.000539225 -1.93118e-06 0.000123098 3.59409e-05
1.62 3.4687e-06 0.00055624 -1.72896e-06 6.33673e-05 2.47315e-05 3.13491e-06 0.000502714 -1.56258e-06 0.000121771 3.55688e-05
1.64 2.81016e-06 0.000520357 -1.40129e-06 6.26244e-05 2.43139e-05 2.52939e-06 0.000468368 -1.26129e-06 0.000120775 3.50592e-05
1.66 2.26978e-06 0.000486152 -1.13224e-06 6.14681e-05 2.39408e-05 2.03601e-06 0.000436084 -1.01564e-06 0.000119699 3.46186e-05
1.68 1.8277e-06 0.000453584 -9.12014e-07 6.05772e-05 2.35344e-05 1.63501e-06 0.000405762 -8.15859e-07 0.000118152 3.42103e-05
1.7 1.4701e-06 0.000423454 -7.33774e-07 5.98245e-05 2.31735e-05 1.30987e-06 0.000377304 -6.53802e-07 0.000117293 3.37772e-05
1.72 1.17865e-06 0.000394733 -5.88445e-07 5.94503e-05 2.28437e-05 1.04691e-06 0.000350614 -5.22676e-07 0.000115458 3.33465e-05
1.74 9.43157e-07 0.000367885 -4.70975e-07 5.82723e-05 2.2433e-05 8.34758e-07 0.000325603 -4.16844e-07 0.000114452 3.29444e-05
1.76 7.53123e-07 0.000342732 -3.76148e-07 5.74399e-05 2.20894e-05 6.64014e-07 0.00030218 -3.31643e-07 0.000114494 3.24947e-05
1.78 5.99638e-07 0.000318928 -2.99537e-07 5.6951e-05 2.17228e-05 5.26939e-07 0.000280262 -2.63222e-07 0.000112223 3.21767e-05
1.8 4.76943e-07 0.000296988 -2.3828e-07 5.61379e-05 2.14325e-05 4.17165e-07 0.000259765 -2.08415e-07 0.000111619 3.17075e-05
1.82 3.77931e-07 0.000276001 -1.88836e-07 5.5654e-05 2.10342e-05 3.29471e-07 0.000240611 -1.64623e-07 0.000110522 3.13937e-05
1.84 2.99081e-07 0.000256608 -1.49454e-07 5.49614e-05 2.07112e-05 2.59591e-07 0.000222726 -1.2972e-07 0.000109376 3.10033e-05
1.86 2.35915e-07 0.00023822 -1.17899e-07 5.4122e-05 2.04222e-05 2.04042e-07 0.000206035 -1.0197e-07 0.000108603 3.06069e-05
1.88 1.85834e-07 0.000221232 -9.28779e-08 5.36397e-05 2.00899e-05 1.59996e-07 0.000190472 -7.99642e-08 0.000107794 3.02825e-05
1.9 1.46013e-07 0.000205293 -7.29807e-08 5.30527e-05 1.97554e-05 1.25156e-07 0.000175969 -6.2556e-08 0.000106494 2.9918e-05
1.92 1.14568e-07 0.000190574 -5.72666e-08 5.24604e-05 1.9412e-05 9.76681e-08 0.000162463 -4.88194e-08 0.000105603 2.95408e-05
1.94 8.95841e-08 0.00017661 -4.47807e-08 5.15905e-05 1.90833e-05 7.60335e-08 0.000149896 -3.80071e-08 0.000104871 2.91521e-05
1.96 6.98326e-08 0.00016345 -3.49089e-08 5.12246e-05 1.87923e-05 5.90485e-08 0.000138209 -2.9518e-08 0.000104131 2.8834e-05
1.98 5.43931e-08 0.000151417 -2.71917e-08 5.07e-05 1.85351e-05 4.5747e-08 0.000127348 -2.28694e-08 0.000103092 2.85136e-05
2 4.22593e-08 0.000140158 -2.11264e-08 5.05318e-05 1.82411e-05 3.53561e-08 0.000117263 -1.76754e-08 0.000102112 2.81664e-05
2.02 3.27553e-08 0.00012966 -1.63756e-08 4.97753e-05 1.79617e-05 2.72591e-08 0.000107904 -1.36278e-08 0.000101597 2.78519e-05
2.04 2.53253e-08 0.000119859 -1.26613e-08 4.90295e-05 1.76954e-05 2.09654e-08 9.92245e-05 -1.04816e-08 0.000100864 2.75256e-05
2.06 1.95435e-08 0.000110783 -9.7709e-09 4.8656e-05 1.73907e-05 1.60856e-08 9.11817e-05 -8.04209e-09 9.96428e-05 2.72295e-05
2.08 1.50376e-08 0.000102274 -7.51824e-09 4.80476e-05 1.71111e-05 1.23115e-08 8.37336e-05 -6.15532e-09 9.89331e-05 2.69177e-05
2.1 1.1547e-08 9.43924e-05 -5.77314e-09 4.79249e-05 1.68654e-05 9.39996e-09 7.68412e-05 -4.69969e-09 9.83967e-05 2.66083e-05
2.12 8.84756e-09 8.70836e-05 -4.42355e-09 4.71838e-05 1.66108e-05 7.15939e-09 7.04675e-05 -3.57952e-09 9.73694e-05 2.62954e-05
2.14 6.75937e-09 8.02467e-05 -3.37954e-09 4.67217e-05 1.63512e-05 5.43953e-09 6.45776e-05 -2.71965e-09 9.68952e-05 2.60109e-05
2.16 5.15256e-09 7.39121e-05 -2.57619e-09 4.61953e-05 1.60999e-05 4.12268e-09 5.91387e-05 -2.06127e-09 9.61535e-05 2.57483e-05
2.18 3.91845e-09 6.80366e-05 -1.95917e-09 4.5721e-05 1.58332e-05 3.11694e-09 5.41198e-05 -1.55843e-09 9.5232e-05 2.54178e-05
2.2 2.97767e-09 6.26908e-05 -1.4888e-09 4.53323e-05 1.55768e-05 2.35075e-09 4.94918e-05 -1.17535e-09 9.48794e-05 2.51657e-05
2.22 2.25527e-09 5.76752e-05 -1.12761e-09 4.49569e-05 1.53572e-05 1.76852e-09 4.52273e-05 -8.84243e-10 9.38141e-05 2.49001e-05
2.24 1.70316e-09 5.29998e-05 -8.51567e-10 4.44254e-05 1.51164e-05 1.32721e-09 4.13007e-05 -6.63593e-10 9.31228e-05 2.4612e-05
2.26 1.28375e-09 4.86957e-05 -6.41867e-10 4.3793e-05 1.48903e-05 9.9355e-10 3.76877e-05 -4.96768e-10 9.21599e-05 2.43105e-05
2.28 9.6559e-10 4.47258e-05 -4.8279e-10 4.35282e-05 1.46654e-05 7.41926e-10 3.43658e-05 -3.70959e-10 9.20449e-05 2.41181e-05
2.3 7.24595e-10 4.10564e-05 -3.62294e-10 4.31311e-05 1.44249e-05 5.52648e-10 3.13137e-05 -2.76322e-10 9.10387e-05 2.38175e-05
2.32 5.42599e-10 3.76746e-05 -2.71297e-10 4.25619e-05 1.42254e-05 4.10631e-10 2.85116e-05 -2.05314e-10 9.076e-05 2.35631e-05
2.34 4.0517e-10 3.45346e-05 -2.02584e-10 4.2181e-05 1.40136e-05 3.04346e-10 2.5941e-05 -1.52172e-10 8.96377e-05 2.33261e-05
2.36 3.019e-10 3.16441e-05 -1.50949e-10 4.18548e-05 1.37901e-05 2.25006e-10 2.35844e-05 -1.12503e-10 8.93569e-05 2.30517e-05
2.38 2.24487e-10 2.89867e-05 -1.12243e-10 4.13576e-05 1.35948e-05 1.65931e-10 2.14257e-05 -8.29653e-11 8.88054e-05 2.28193e-05
2.4 1.6647e-10 2.65267e-05 -8.32347e-11 4.0919e-05 1.337e-05 1.22058e-10 1.94498e-05 -6.10289e-11 8.80964e-05 2.25589e-05
2.42 1.23225e-10 2.42746e-05 -6.16123e-11 4.04249e-05 1.31699e-05 8.95588e-11 1.76426e-05 -4.47793e-11 8.78239e-05 2.2374e-05
2.44 9.09184e-11 2.21807e-05 -4.54591e-11 3.97522e-05 1.29895e-05 6.55463e-11 1.59909e-05 -3.27731e-11 8.65778e-05 2.20922e-05
2.46 6.70202e-11 2.02845e-05 -3.35101e-11 3.9676e-05 1.27796e-05 4.78504e-11 1.44825e-05 -2.39251e-11 8.59467e-05 2.18836e-05
2.48 4.92726e-11 1.85337e-05 -2.46363e-11 3.93184e-05 1.26025e-05 3.4843e-11 1.3106e-05 -1.74215e-11 8.57355e-05 2.16705e-05
2.5 3.61232e-11 1.69163e-05 -1.80616e-11 3.89603e-05 1.23927e-05 2.53067e-11 1.1851e-05 -1.26534e-11 8.51788e-05 2.14396e-05
2.52 2.6445e-11 1.5445e-05 -1.32225e-11 3.85128e-05 1.22051e-05 1.83335e-11 1.07075e-05 -9.16672e-12 8.45756e-05 2.12351e-05
2.54 1.92966e-11 1.40805e-05 -9.64828e-12 3.81393e-05 1.20426e-05 1.32476e-11 9.66659e-06 -6.62378e-12 8.40744e-05 2.1039e-05
2.56 1.40412e-11 1.28232e-05 -7.02061e-12 3.77505e-05 1.18564e-05 9.54791e-12 8.7197e-06 -4.77395e-12 8.34707e-05 2.07909e-05
2.58 1.02004e-11 1.16796e-05 -5.10019e-12 3.71863e-05 1.16853e-05 6.86369e-12 7.85906e-06 -3.43185e-12 8.24805e-05 2.05992e-05
2.6 7.39434e-12 1.0634e-05 -3.69717e-12 3.69597e-05 1.15001e-05 4.92131e-12 7.07747e-06 -2.46065e-12 8.2084e-05 2.03742e-05
2.62 5.3481e-12 9.67711e-06 -2.67405e-12 3.65857e-05 1.13304e-05 3.51944e-12 6.36824e-06 -1.75972e-12 8.13741e-05 2.01643e-05
2.64 3.86345e-12 8.81119e-06 -1.93172e-12 3.61047e-05 1.11929e-05 2.51033e-12 5.7252e-06 -1.25517e-12 8.13535e-05 1.99931e-05
2.66 2.77822e-12 8.00025e-06 -1.38911e-12 3.58133e-05 1.09935e-05 1.78588e-12 5.14267e-06 -8.92939e-13 8.03524e-05 1.97813e-05
2.68 1.99501e-12 7.26647e-06 -9.97504e-13 3.54858e-05 1.0837e-05 1.26715e-12 4.61539e-06 -6.33577e-13 7.98969e-05 1.95753e-05
2.7 1.42841e-12 6.59232e-06 -7.14206e-13 3.50792e-05 1.0684e-05 8.96728e-13 4.13852e-06 -4.48364e-13 7.94712e-05 1.93937e-05
2.72 1.0216e-12 5.98463e-06 -5.10801e-13 3.47093e-05 1.05232e-05 6.32908e-13 3.70763e-06 -3.16454e-13 7.89613e-05 1.92099e-05
2.74 7.28396e-13 5.42573e-06 -3.64198e-13 3.42626e-05 1.03538e-05 4.45517e-13 3.3186e-06 -2.22759e-13 7.8502e-05 1.90043e-05
2.76 5.18797e-13 4.92252e-06 -2.59399e-13 3.39123e-05 1.02114e-05 3.12772e-13 2.96768e-06 -1.56386e-13 7.77392e-05 1.88317e-05
2.78 3.67889e-13 4.45421e-06 -1.83945e-13 3.35759e-05 1.00588e-05 2.1899e-13 2.65142e-06 -1.09495e-13 7.7271e-05 1.86317e-05
2.8 2.60904e-13 4.03796e-06 -1.30452e-13 3.33253e-05 9.91939e-06 1.52916e-13 2.36664e-06 -7.64578e-14 7.66607e-05 1.84846e-05
2.82 1.84143e-13 3.64945e-06 -9.20713e-14 3.31051e-05 9.76455e-06 1.06488e-13 2.11045e-06 -5.32441e-14 7.61715e-05 1.83049e-05
2.84 1.29834e-13 3.30081e-06 -6.49172e-14 3.24886e-05 9.63844e-06 7.39554e-14 1.88018e-06 -3.69777e-14 7.59183e-05 1.81285e-05
2.86 9.1296e-14 2.98266e-06 -4.5648e-14 3.22675e-05 9.48378e-06 5.12212e-14 1.6734e-06 -2.56106e-14 7.52898e-05 1.7945e-05
2.88 6.40408e-14 2.69335e-06 -3.20204e-14 3.18921e-05 9.34035e-06 3.53782e-14 1.48789e-06 -1.76891e-14 7.45142e-05 1.77643e-05
2.9 4.48311e-14 2.43145e-06 -2.24155e-14 3.16455e-05 9.2022e-06 2.4368e-14 1.32162e-06 -1.2184e-14 7.41325e-05 1.76495e-05
2.92 3.13248e-14 2.19477e-06 -1.56624e-14 3.12902e-05 9.08153e-06 1.67377e-14 1.17273e-06 -8.36887e-15 7.37289e-05 1.74355e-05
2.94 2.18118e-14 1.97774e-06 -1.09059e-14 3.09235e-05 8.94574e-06 1.14646e-14 1.03953e-06 -5.73231e-15 7.33818e-05 1.73042e-05
2.96 1.5163e-14 1.7824e-06 -7.58148e-15 3.07806e-05 8.82383e-06 7.83069e-15 9.20496e-07 -3.91534e-15 7.27168e-05 1.71388e-05
2.98 1.0507e-14 1.60401e-06 -5.2535e-15 3.03733e-05 8.69595e-06 5.33347e-15 8.14216e-07 -2.66674e-15 7.20452e-05 1.69828e-05
3 7.27441e-15 1.44477e-06 -3.6372e-15 2.9937e-05 8.58175e-06 3.62228e-15 7.19421e-07 -1.81114e-15 7.20447e-05 1.68112e-05
3.02 5.02174e-15 1.29984e-06 -2.51087e-15 2.96114e-05 8.45073e-06 2.45306e-15 6.34958e-07 -1.22653e-15 7.16696e-05 1.66611e-05
3.04 3.45924e-15 1.16901e-06 -1.72962e-15 2.94006e-05 8.32277e-06 1.65645e-15 5.59777e-07 -8.28224e-16 7.10217e-05 1.65213e-05
3.06 2.37599e-15 1.05014e-06 -1.188e-15 2.91247e-05 8.20608e-06 1.11528e-15 4.92929e-07 -5.57638e-16 7.05225e-05 1.63718e-05
3.08 1.62644e-15 9.4182e-07 -8.13218e-16 2.87185e-05 8.0944e-06 7.48707e-16 4.33553e-07 -3.74353e-16 7.01642e-05 1.62252e-05
3.1 1.11278e-15 8.4573e-07 -5.56388e-16 2.83762e-05 7.96489e-06 5.01136e-16 3.80872e-07 -2.50568e-16 6.95883e-05 1.60812e-05
3.12 7.58343e-16 7.57787e-07 -3.79172e-16 2.81202e-05 7.86393e-06 3.34427e-16 3.34182e-07 -1.67214e-16 6.90645e-05 1.59449e-05
3.14 5.16642e-16 6.79975e-07 -2.58321e-16 2.78902e-05 7.74076e-06 2.22505e-16 2.92849e-07 -1.11252e-16 6.87691e-05 1.57856e-05
3.16 3.50692e-16 6.08999e-07 -1.75346e-16 2.75613e-05 7.63449e-06 1.4759e-16 2.56299e-07 -7.37949e-17 6.81204e-05 1.56546e-05
3.18 2.38014e-16 5.46316e-07 -1.19007e-16 2.72313e-05 7.52209e-06 9.75974e-17 2.24016e-07 -4.87987e-17 6.79802e-05 1.55068e-05
3.2 1.60799e-16 4.88695e-07 -8.03993e-17 2.7049e-05 7.41188e-06 6.43387e-17 1.95537e-07 -3.21693e-17 6.74622e-05 1.53909e-05
3.22 1.08376e-16 4.36888e-07 -5.41881e-17 2.66733e-05 7.31976e-06 4.22807e-17 1.70443e-07 -2.11404e-17 6.71214e-05 1.5252e-05
3.24 7.2916e-17 3.90573e-07 -3.6458e-17 2.63898e-05 7.20968e-06 2.76971e-17 1.48359e-07 -1.38485e-17 6.64102e-05 1.51278e-05
3.26 4.8913e-17 3.48748e-07 -2.44565e-17 2.61035e-05 7.10676e-06 1.80855e-17 1.28949e-07 -9.04273e-18 6.61958e-05 1.49868e-05
3.28 3.27686e-17 3.11543e-07 -1.63843e-17 2.58306e-05 7.01124e-06 1.17709e-17 1.11911e-07 -5.88547e-18 6.58127e-05 1.48533e-05
3.3 2.18991e-17 2.78114e-07 -1.09495e-17 2.55762e-05 6.90956e-06 7.6359e-18 9.69744e-08 -3.81795e-18 6.53934e-05 1.47581e-05
3.32 1.45818e-17 2.47805e-07 -7.29089e-18 2.52476e-05 6.81923e-06 4.93691e-18 8.38985e-08 -2.46846e-18 6.46563e-05 1.46042e-05
3.34 9.70824e-18 2.21159e-07 -4.85412e-18 2.50675e-05 6.70688e-06 3.18109e-18 7.24669e-08 -1.59054e-18 6.44315e-05 1.45009e-05
3.36 6.44172e-18 1.97059e-07 -3.22086e-18 2.47658e-05 6.6284e-06 2.04267e-18 6.24872e-08 -1.02133e-18 6.38648e-05 1.43544e-05
3.38 4.2596e-18 1.7529e-07 -2.1298e-18 2.45599e-05 6.53335e-06 1.30706e-18 5.37877e-08 -6.53529e-19 6.35638e-05 1.42443e-05
3.4 2.81247e-18 1.55968e-07 -1.40623e-18 2.42271e-05 6.43682e-06 8.33376e-19 4.62156e-08 -4.16688e-19 6.30672e-05 1.41204e-05
3.42 1.85116e-18 1.38584e-07 -9.25578e-19 2.39282e-05 6.34918e-06 5.29428e-19 3.96349e-08 -2.64714e-19 6.27085e-05 1.40157e-05
3.44 1.21676e-18 1.23186e-07 -6.0838e-19 2.36888e-05 6.2645e-06 3.3509e-19 3.39249e-08 -1.67545e-19 6.24286e-05 1.38874e-05
3.46 7.97821e-19 1.09425e-07 -3.9891e-19 2.34935e-05 6.1725e-06 2.11285e-19 2.89786e-08 -1.05642e-19 6.19633e-05 1.37707e-05
3.48 5.22313e-19 9.72202e-08 -2.61156e-19 2.32152e-05 6.07721e-06 1.32707e-19 2.47012e-08 -6.63533e-20 6.14953e-05 1.3676e-05
3.5 3.40975e-19 8.62837e-08 -1.70487e-19 2.29992e-05 5.99257e-06 8.30218e-20 2.10087e-08 -4.15109e-20 6.12076e-05 1.35491e-05
3.52 2.21878e-19 7.64653e-08 -1.10939e-19 2.2751e-05 5.923e-06 5.17278e-20 1.78269e-08 -2.58639e-20 6.10298e-05 1.3451e-05
3.54 1.44152e-19 6.77767e-08 -7.20758e-20 2.24518e-05 5.82751e-06 3.20951e-20 1.50904e-08 -1.60476e-20 6.04991e-05 1.33321e-05
3.56 9.34158e-20 6.0028e-08 -4.67079e-20 2.21552e-05 5.75815e-06 1.98283e-20 1.27415e-08 -9.91415e-21 6.00481e-05 1.32332e-05
3.58 6.03975e-20 5.31362e-08 -3.01987e-20 2.19225e-05 5.67236e-06 1.21956e-20 1.07294e-08 -6.09781e-21 5.97999e-05 1.31347e-05
3.6 3.89417e-20 4.69883e-08 -1.94709e-20 2.17771e-05 5.58748e-06 7.46674e-21 9.0096e-09 -3.73337e-21 5.9371e-05 1.30208e-05
3.62 2.50902e-20 4.15953e-08 -1.25451e-20 2.14553e-05 5.52128e-06 4.54984e-21 7.54287e-09 -2.27492e-21 5.91067e-05 1.29068e-05
3.64 1.61023e-20 3.67417e-08 -8.05114e-21 2.12915e-05 5.44407e-06 2.75879e-21 6.29493e-09 -1.3794e-21 5.86402e-05 1.28089e-05
3.66 1.03141e-20 3.24488e-08 -5.15705e-21 2.09973e-05 5.36495e-06 1.66423e-21 5.23576e-09 -8.32113e-22 5.81371e-05 1.27013e-05
3.68 6.58237e-21 2.86028e-08 -3.29118e-21 2.08132e-05 5.28267e-06 9.98569e-22 4.33916e-09 -4.99284e-22 5.79372e-05 1.26173e-05
3.7 4.20298e-21 2.52702e-08 -2.10149e-21 2.05949e-05 5.21692e-06 5.95807e-22 3.58225e-09 -2.97903e-22 5.76649e-05 1.25226e-05
3.72 2.66898e-21 2.22426e-08 -1.33449e-21 2.02102e-05 5.14382e-06 3.53402e-22 2.94516e-09 -1.76701e-22 5.73023e-05 1.24096e-05
3.74 1.69362e-21 1.95978e-08 -8.46808e-22 1.99797e-05 5.0757e-06 2.08318e-22 2.41057e-09 -1.04159e-22 5.70466e-05 1.23199e-05
3.76 1.07228e-21 1.72591e-08 -5.36142e-22 1.99175e-05 5.01516e-06 1.21988e-22 1.96348e-09 -6.09938e-23 5.65692e-05 1.22229e-05
3.78 6.77829e-22 1.52024e-08 -3.38914e-22 1.9668e-05 4.9375e-06 7.09334e-23 1.5909e-09 -3.54667e-23 5.6236e-05 1.2147e-05
3.8 4.266e-22 1.33554e-08 -2.133e-22 1.94453e-05 4.8734e-06 4.09368e-23 1.2816e-09 -2.04684e-23 5.57707e-05 1.20331e-05
3.82 2.68125e-22 1.17377e-08 -1.34062e-22 1.91918e-05 4.80149e-06 2.34345e-23 1.02589e-09 -1.17172e-23 5.53448e-05 1.19473e-05
3.84 1.68251e-22 1.03176e-08 -8.41256e-23 1.90685e-05 4.73861e-06 1.32977e-23 8.15453e-10 -6.64886e-24 5.52575e-05 1.18691e-05
3.86 1.05224e-22 9.05472e-09 -5.26119e-23 1.87988e-05 4.67336e-06 7.47356e-24 6.43115e-10 -3.73678e-24 5.50176e-05 1.17645e-05
3.88 6.56449e-23 7.94082e-09 -3.28224e-23 1.85876e-05 4.60725e-06 4.1561e-24 5.02748e-10 -2.07805e-24 5.44799e-05 1.16789e-05
3.9 4.09127e-23 6.96932e-09 -2.04564e-23 1.83378e-05 4.546e-06 2.28423e-24 3.89109e-10 -1.14211e-24 5.42718e-05 1.16082e-05
3.92 2.53946e-23 6.10247e-09 -1.26973e-23 1.82135e-05 4.48108e-06 1.23897e-24 2.9773e-10 -6.19483e-25 5.39899e-05 1.15061e-05
3.94 1.57414e-23 5.34571e-09 -7.87072e-24 1.79729e-05 4.42347e-06 6.62e-25 2.24811e-10 -3.31e-25 5.35591e-05 1.1424e-05
3.96 9.73927e-24 4.68217e-09 -4.86963e-24 1.77772e-05 4.35626e-06 3.47645e-25 1.67131e-10 -1.73822e-25 5.3199e-05 1.1336e-05
3.98 6.00979e-24 4.09738e-09 -3.0049e-24 1.75883e-05 4.30658e-06 1.78892e-25 1.21966e-10 -8.94462e-26 5.30287e-05 1.12479e-05
4 3.69645e-24 3.58031e-09 -1.84822e-24 1.74582e-05 4.24998e-06 8.98456e-26 8.70227e-11 -4.49228e-26 5.2732e-05 1.11606e-05
4.02 2.27069e-24 3.13002e-09 -1.13535e-24 1.72304e-05 4.1963e-06 4.37997e-26 6.03755e-11 -2.18998e-26 5.2289e-05 1.10818e-05
4.04 1.38991e-24 2.73146e-09 -6.94957e-25 1.6997e-05 4.13566e-06 2.05646e-26 4.04137e-11 -1.02823e-26 5.19863e-05 1.10066e-05
4.06 8.50397e-25 2.38678e-09 -4.25198e-25 1.67964e-05 4.08009e-06 9.19089e-27 2.57957e-11 -4.59545e-27 5.15736e-05 1.09286e-05
4.08 5.17772e-25 2.0791e-09 -2.58886e-25 1.66258e-05 4.01915e-06 3.83751e-27 1.54094e-11 -1.91876e-27 5.15164e-05 1.08497e-05
4.1 3.14656e-25 1.81086e-09 -1.57328e-25 1.65004e-05 3.96934e-06 1.44864e-27 8.337e-12 -7.24321e-28 5.10494e-05 1.07751e-05
4.12 1.91452e-25 1.58192e-09 -9.5726e-26 1.62649e-05 3.9104e-06 4.62961e-28 3.82533e-12 -2.31481e-28 5.08132e-05 1.06922e-05
4.14 1.15765e-25 1.37576e-09 -5.78825e-26 1.60584e-05 3.86592e-06 1.06047e-28 1.26027e-12 -5.30236e-29 5.05632e-05 1.06192e-05
4.16 6.99149e-26 1.19712e-09 -3.49574e-26 1.58477e-05 3.81498e-06 8.43256e-30 1.44387e-13 -4.21628e-30 5.01547e-05 1.05341e-05
4.18 4.20839e-26 1.04005e-09 -2.10419e-26 1.56593e-05 3.75777e-06 3.15596e-30 7.79953e-14 -1.57798e-30 5.00692e-05 1.0479e-05
4.2 2.5383e-26 9.07014e-10 -1.26915e-26 1.5535e-05 3.70598e-06 2.07898e-29 7.42883e-13 -1.03949e-29 4.98159e-05 1.04e-05
4.22 1.51859e-26 7.85973e-10 -7.59294e-27 1.53654e-05 3.66189e-06 3.64869e-29 1.88844e-12 -1.82434e-29 4.93044e-05 1.03107e-05
4.24 9.09145e-27 6.82752e-10 -4.54573e-27 1.51994e-05 3.60746e-06 4.42072e-29 3.31988e-12 -2.21036e-29 4.90492e-05 1.02233e-05
4.26 5.42343e-27 5.92011e-10 -2.71171e-27 1.50719e-05 3.5602e-06 4.47808e-29 4.88818e-12 -2.23904e-29 4.87452e-05 1.01703e-05
4.28 3.22846e-27 5.13147e-10 -1.61423e-27 1.48928e-05 3.51013e-06 4.07796e-29 6.4817e-12 -2.03898e-29 4.85551e-05 1.01042e-05
4.3 1.92209e-27 4.45631e-10 -9.61046e-28 1.46671e-05 3.46852e-06 3.45875e-29 8.01901e-12 -1.72938e-29 4.82821e-05 1.00326e-05
4.32 1.13796e-27 3.8552e-10 -5.6898e-28 1.45311e-05 3.41608e-06 2.78732e-29 9.44293e-12 -1.39366e-29 4.7915e-05 9.96032e-06
4.34 6.74289e-28 3.34387e-10 -3.37144e-28 1.4391e-05 3.37923e-06 2.16079e-29 1.07156e-11 -1.08039e-29 4.76731e-05 9.91149e-06
4.36 3.97714e-28 2.89216e-10 -1.98857e-28 1.42067e-05 3.32663e-06 1.62463e-29 1.18142e-11 -8.12314e-30 4.75843e-05 9.83283e-06
4.38 2.33636e-28 2.49576e-10 -1.16818e-28 1.40227e-05 3.28525e-06 1.19149e-29 1.27278e-11 -5.95744e-30 4.70673e-05 9.75121e-06
4.4 1.36966e-28 2.15304e-10 -6.84829e-29 1.38807e-05 3.24398e-06 8.5589e-30 1.34542e-11 -4.27945e-30 4.68671e-05 9.70327e-06
4.42 8.03378e-29 1.86167e-10 -4.01689e-29 1.37497e-05 3.19848e-06 6.04061e-30 1.39979e-11 -3.02031e-30 4.6729e-05 9.64205e-06
4.44 4.69132e-29 1.6054e-10 -2.34566e-29 1.35448e-05 3.15844e-06 4.19867e-30 1.43681e-11 -2.09934e-30 4.63481e-05 9.57734e-06
4.46 2.7357e-29 1.38492e-10 -1.36785e-29 1.34323e-05 3.11477e-06 2.87952e-30 1.45773e-11 -1.43976e-30 4.62073e-05 9.49051e-06
4.48 1.59003e-29 1.19288e-10 -7.95016e-30 1.32951e-05 3.08147e-06 1.95142e-30 1.464e-11 -9.75708e-31 4.59062e-05 9.44129e-06
4.5 9.22955e-30 1.02794e-10 -4.61478e-30 1.31261e-05 3.03477e-06 1.30836e-30 1.45719e-11 -6.54181e-31 4.55374e-05 9.35889e-06
4.52 5.34349e-30 8.85068e-11 -2.67174e-30 1.29633e-05 2.99324e-06 8.68731e-31 1.43892e-11 -4.34366e-31 4.53659e-05 9.32064e-06
4.54 3.08388e-30 7.60985e-11 -1.54194e-30 1.28498e-05 2.95627e-06 5.71717e-31 1.41078e-11 -2.85859e-31 4.50501e-05 9.24535e-06
4.56 1.77556e-30 6.53891e-11 -8.87779e-31 1.26595e-05 2.91606e-06 3.7318e-31 1.37432e-11 -1.8659e-31 4.48443e-05 9.1879e-06
4.58 1.02033e-30 5.61783e-11 -5.10167e-31 1.2551e-05 2.87789e-06 2.41742e-31 1.331e-11 -1.20871e-31 4.47257e-05 9.12214e-06
4.6 5.8529e-31 4.82634e-11 -2.92645e-31 1.23899e-05 2.83985e-06 1.55491e-31 1.28219e-11 -7.77453e-32 4.44477e-05 9.08019e-06
4.62 3.34192e-31 4.13454e-11 -1.67096e-31 1.22409e-05 2.80152e-06 9.93489e-32 1.22912e-11 -4.96745e-32 4.40816e-05 9.01237e-06
4.64 1.9124e-31 3.55598e-11 -9.562e-32 1.21367e-05 2.76488e-06 6.30804e-32 1.17294e-11 -3.15402e-32 4.39089e-05 8.95048e-06
4.66 1.08673e-31 3.04239e-11 -5.43365e-32 1.19903e-05 2.73016e-06 3.98146e-32 1.11464e-11 -1.99073e-32 4.37535e-05 8.8985e-06
4.68 6.18236e-32 2.61051e-11 -3.09118e-32 1.18195e-05 2.69697e-06 2.49881e-32 1.05513e-11 -1.24941e-32 4.33822e-05 8.83569e-06
4.7 3.49966e-32 2.23274e-11 -1.74983e-32 1.17158e-05 2.65561e-06 1.55984e-32 9.95163e-12 -7.79922e-33 4.29874e-05 8.7872e-06
4.72 1.979e-32 1.91102e-11 -9.89502e-33 1.1592e-05 2.62198e-06 9.68687e-33 9.35413e-12 -4.84344e-33 4.30964e-05 8.72475e-06
4.74 1.1169e-32 1.63533e-11 -5.58452e-33 1.14587e-05 2.59001e-06 5.98592e-33 8.76438e-12 -2.99296e-33 4.28164e-05 8.67478e-06
4.76 6.28828e-33 1.39848e-11 -3.14414e-33 1.13651e-05 2.55728e-06 3.68131e-33 8.18705e-12 -1.84065e-33 4.24854e-05 8.6096e-06
4.78 3.53046e-33 1.19469e-11 -1.76523e-33 1.12104e-05 2.51945e-06 2.25356e-33 7.62595e-12 -1.12678e-33 4.22908e-05 8.55516e-06
4.8 1.96959e-33 1.01593e-11 -9.84795e-34 1.10433e-05 2.48768e-06 1.3734e-33 7.08412e-12 -6.86701e-34 4.21058e-05 8.5073e-06
4.82 1.10743e-33 8.72234e-12 -5.53715e-34 1.09363e-05 2.45683e-06 8.33384e-34 6.5639e-12 -4.16692e-34 4.18698e-05 8.44907e-06
4.84 6.15058e-34 7.41012e-12 -3.07529e-34 1.08371e-05 2.42411e-06 5.03576e-34 6.06701e-12 -2.51788e-34 4.17362e-05 8.39627e-06
4.86 3.412e-34 6.29904e-12 -1.706e-34 1.07378e-05 2.39036e-06 3.03045e-34 5.59466e-12 -1.51522e-34 4.13851e-05 8.34051e-06
4.88 1.89144e-34 5.36018e-12 -9.45718e-35 1.05614e-05 2.36374e-06 1.81641e-34 5.14757e-12 -9.08207e-35 4.11476e-05 8.29137e-06
4.9 1.04916e-34 4.57209e-12 -5.2458e-35 1.0464e-05 2.33433e-06 1.0845e-34 4.72609e-12 -5.4225e-35 4.10045e-05 8.22655e-06
4.92 5.80924e-35 3.8998e-12 -2.90462e-35 1.03353e-05 2.30157e-06 6.45042e-35 4.33023e-12 -3.22521e-35 4.07614e-05 8.18837e-06
4.94 3.20074e-35 3.3158e-12 -1.60037e-35 1.02306e-05 2.27278e-06 3.8223e-35 3.9597e-12 -1.91115e-35 4.05182e-05 8.14407e-06
4.96 1.75659e-35 2.81311e-12 -8.78297e-36 1.01528e-05 2.24323e-06 2.25669e-35 3.614e-12 -1.12835e-35 4.03939e-05 8.08704e-06
4.98 9.59944e-36 2.3807e-12 -4.79972e-36 1.00101e-05 2.2146e-06 1.32758e-35 3.29245e-12 -6.63788e-36 4.01114e-05 8.03999e-06
5 5.24825e-36 2.01921e-12 -2.62412e-36 9.91596e-06 2.18677e-06 7.7824e-36 2.9942e-12 -3.8912e-36 3.98003e-05 7.9854e-06
5.02 2.85447e-36 1.70673e-12 -1.42724e-36 9.80599e-06 2.1561e-06 4.54632e-36 2.71831e-12 -2.27316e-36 3.97959e-05 7.92667e-06
5.04 1.55412e-36 1.44664e-12 -7.77061e-37 9.69761e-06 2.13188e-06 2.64681e-36 2.46375e-12 -1.3234e-36 3.95742e-05 7.87776e-06
5.06 8.43295e-37 1.22421e-12 -4.21647e-37 9.57177e-06 2.10131e-06 1.53576e-36 2.22945e-12 -7.67879e-37 3.93604e-05 7.84902e-06
5.08 4.5797e-37 1.03867e-12 -2.28985e-37 9.44439e-06 2.07004e-06 8.88139e-37 2.01428e-12 -4.44069e-37 3.9085e-05 7.80221e-06
5.1 2.46444e-37 8.74755e-13 -1.23222e-37 9.36949e-06 2.04496e-06 5.11937e-37 1.81713e-12 -2.55969e-37 3.89446e-05 7.74471e-06
5.12 1.33219e-37 7.41361e-13 -6.66097e-38 9.2675e-06 2.02236e-06 2.94135e-37 1.63685e-12 -1.47068e-37 3.88101e-05 7.70298e-06
5.14 7.16491e-38 6.26226e-13 -3.58246e-38 9.15991e-06 1.99398e-06 1.68457e-37 1.47235e-12 -8.42287e-38 3.85536e-05 7.65563e-06
5.16 3.84129e-38 5.28226e-13 -1.92065e-38 9.06063e-06 1.96823e-06 9.61747e-38 1.32252e-12 -4.80874e-38 3.84083e-05 7.60242e-06
5.18 2.06421e-38 4.47388e-13 -1.03211e-38 8.93689e-06 1.94146e-06 5.47361e-38 1.18632e-12 -2.73681e-38 3.81773e-05 7.57885e-06
5.2 1.10411e-38 3.77826e-13 -5.52055e-39 8.84394e-06 1.91593e-06 3.10559e-38 1.06273e-12 -1.55279e-38 3.79289e-05 7.51633e-06
5.22 5.86425e-39 3.17401e-13 0 8.76676e-06 1.89382e-06 1.75664e-38 9.50776e-13 0 3.77311e-05 7.48235e-06
5.24 3.11159e-39 2.66844e-13 0 8.65334e-06 1.86698e-06 9.90613e-39 8.49531e-13 0 3.75676e-05 7.42865e-06
5.26 1.64636e-39 2.24101e-13 0 8.56432e-06 1.843e-06 5.56953e-39 7.5812e-13 0 3.72731e-05 7.38441e-06
5.28 8.73664e-40 1.89092e-13 0 8.4723e-06 1.82297e-06 3.12204e-39 6.75718e-13 0 3.71238e-05 7.35209e-06
5.3 4.6005e-40 1.58601e-13 0 8.35992e-06 1.79426e-06 1.74491e-39 6.01552e-13 0 3.6983e-05 7.28488e-06
5.32 2.41312e-40 1.32744e-13 0 8.27467e-06 1.77375e-06 9.72371e-40 5.34896e-13 0 3.68146e-05 7.25985e-06
5.34 1.27819e-40 1.12392e-13 0 8.17656e-06 1.75059e-06 5.40289e-40 4.75078e-13 0 3.67033e-05 7.22761e-06
5.36 6.65542e-41 9.37088e-14 0 8.08862e-06 1.73133e-06 2.99339e-40 4.21471e-13 0 3.64041e-05 7.17664e-06
5.38 3.47688e-41 7.8528e-14 0 7.97968e-06 1.70818e-06 1.65368e-40 3.73497e-13 0 3.62618e-05 7.15176e-06
5.4 1.81665e-41 6.59327e-14 0 7.90136e-06 1.68397e-06 9.10962e-41 3.30621e-13 0 3.60727e-05 7.09601e-06
5.42 9.43237e-42 5.51073e-14 0 7.79155e-06 1.66078e-06 5.00399e-41 2.92351e-13 0 3.59257e-05 7.0587e-06
5.44 4.90374e-42 4.61997e-14 0 7.72717e-06 1.64395e-06 2.74099e-41 2.58237e-13 0 3.56227e-05 7.01528e-06
5.46 2.53799e-42 3.86269e-14 0 7.64674e-06 1.62003e-06 1.4972e-41 2.27866e-13 0 3.53772e-05 6.96928e-06
5.48 1.31187e-42 3.23103e-14 0 7.56895e-06 1.60107e-06 8.1553e-42 2.00859e-13 0 3.53866e-05 6.94345e-06
5.5 6.74801e-43 2.69428e-14 0 7.48499e-06 1.58136e-06 4.42991e-42 1.76873e-13 0 3.51552e-05 6.89041e-06
5.52 3.48282e-43 2.25829e-14 0 7.3718e-06 1.55943e-06 2.39966e-42 1.55596e-13 0 3.51133e-05 6.86523e-06
5.54 1.78462e-43 1.88252e-14 0 7.3038e-06 1.54076e-06 1.29632e-42 1.36743e-13 0 3.48314e-05 6.82921e-06
5.56 9.09026e-44 1.56271e-14 0 7.23096e-06 1.5205e-06 6.98372e-43 1.20058e-13 0 3.46435e-05 6.777e-06
5.58 4.64444e-44 1.3035e-14 0 7.11972e-06 1.50152e-06 3.75213e-43 1.05306e-13 0 3.45476e-05 6.74795e-06
5.6 2.36928e-44 1.08751e-14 0 7.05805e-06 1.48355e-06 2.01044e-43 9.22796e-14 0 3.43251e-05 6.69316e-06
5.62 1.20148e-44 9.03513e-15 0 6.96297e-06 1.46483e-06 1.07431e-43 8.07883e-14 0 3.42073e-05 6.67484e-06
5.64 6.06283e-45 7.48272e-15 0 6.89031e-06 1.44375e-06 5.72536e-44 7.06622e-14 0 3.40454e-05 6.62193e-06
5.66 3.076e-45 6.24169e-15 0 6.81625e-06 1.42649e-06 3.04306e-44 6.17485e-14 0 3.3842e-05 6.60703e-06
5.68 1.54686e-45 5.16967e-15 0 6.7522e-06 1.40634e-06 1.61309e-44 5.39101e-14 0 3.37131e-05 6.56422e-06
5.7 7.79217e-46 4.29665e-15 0 6.66845e-06 1.3908e-06 8.52809e-45 4.70244e-14 0 3.35353e-05 6.52228e-06
5.72 3.90321e-46 3.55728e-15 0 6.59986e-06 1.3716e-06 4.49669e-45 4.09816e-14 0 3.34384e-05 6.48298e-06
5.74 1.95277e-46 2.9467e-15 0 6.51798e-06 1.35503e-06 2.36476e-45 3.56838e-14 0 3.31947e-05 6.45496e-06
5.76 9.74813e-47 2.43982e-15 0 6.44107e-06 1.33871e-06 1.24033e-45 3.10437e-14 0 3.30355e-05 6.42949e-06
5.78 4.86302e-47 2.02237e-15 0 6.37211e-06 1.32184e-06 6.4885e-46 2.69835e-14 0 3.28958e-05 6.37174e-06
5.8 2.40737e-47 1.6664e-15 0 6.31111e-06 1.30749e-06 3.38545e-46 2.34343e-14 0 3.26984e-05 6.3401e-06
5.82 1.19082e-47 1.37445e-15 0 6.24062e-06 1.28888e-06 1.76179e-46 2.03346e-14 0 3.26201e-05 6.31935e-06
5.84 5.89344e-48 1.13622e-15 0 6.18359e-06 1.26995e-06 9.14449e-47 1.763e-14 0 3.24606e-05 6.26272e-06
5.86 2.90935e-48 9.38562e-16 0 6.09083e-06 1.25739e-06 4.73411e-47 1.52723e-14 0 3.23757e-05 6.24691e-06
5.88 1.42984e-48 7.73201e-16 0 6.03495e-06 1.24021e-06 2.44451e-47 1.3219e-14 0 3.21587e-05 6.21881e-06
5.9 7.03632e-49 6.38933e-16 0 5.94715e-06 1.22527e-06 1.25899e-47 1.14323e-14 0 3.20429e-05 6.1756e-06
5.92 3.44969e-49 5.26937e-16 0 5.88802e-06 1.21073e-06 6.46748e-48 9.87899e-15 0 3.18596e-05 6.13956e-06
5.94 1.68494e-49 4.33704e-16 0 5.82855e-06 1.1953e-06 3.31383e-48 8.52982e-15 0 3.17088e-05 6.10934e-06
5.96 8.19289e-50 3.55995e-16 0 5.756e-06 1.18057e-06 1.6936e-48 7.35897e-15 0 3.16218e-05 6.08141e-06
5.98 3.986e-50 2.9289e-16 0 5.68809e-06 1.16525e-06 8.63335e-49 6.34377e-15 0 3.14161e-05 6.04537e-06
6 1.9366e-50 2.41065e-16 0 5.61456e-06 1.15103e-06 4.38974e-49 5.46427e-15 0 3.12056e-05 6.02517e-06
6.02 9.33592e-51 1.97215e-16 0 5.56474e-06 1.13713e-06 2.22634e-49 4.70299e-15 0 3.10923e-05 5.99617e-06
6.04 4.49086e-51 1.61275e-16 0 5.49913e-06 1.12138e-06 1.12626e-49 4.04459e-15 0 3.09401e-05 5.95586e-06
6.06 2.17202e-51 1.32837e-16 0 5.43731e-06 1.10928e-06 5.68306e-50 3.47566e-15 0 3.08641e-05 5.9276e-06
6.08 1.04252e-51 1.08773e-16 0 5.37833e-06 1.09303e-06 2.8604e-50 2.98445e-15 0 3.06507e-05 5.89315e-06
6.1 4.98959e-52 8.89712e-17 0 5.32741e-06 1.07905e-06 1.43605e-50 2.56068e-15 0 3.05379e-05 5.86884e-06
6.12 2.38321e-52 7.27543e-17 0 5.25199e-06 1.06555e-06 7.19149e-51 2.19541e-15 0 3.04318e-05 5.8484e-06
6.14 1.13262e-52 5.93002e-17 0 5.19876e-06 1.05239e-06 3.59229e-51 1.8808e-15 0 3.02813e-05 5.80362e-06
6.16 5.38254e-53 4.84172e-17 0 5.1356e-06 1.0398e-06 1.78991e-51 1.61007e-15 0 3.01168e-05 5.77726e-06
6.18 2.55786e-53 3.95998e-17 0 5.08987e-06 1.02713e-06 8.8961e-52 1.37726e-15 0 2.99559e-05 5.73079e-06
6.2 1.21069e-53 3.23161e-17 0 5.03044e-06 1.01392e-06 4.41041e-52 1.17724e-15 0 2.9898e-05 5.71248e-06
6.22 5.68926e-54 2.62286e-17 0 4.96541e-06 1.00191e-06 2.18107e-52 1.00551e-15 0 2.98517e-05 5.6776e-06
6.24 2.67836e-54 2.13641e-17 0 4.92408e-06 9.88569e-07 1.0759e-52 8.58204e-16 0 2.96104e-05 5.65516e-06
6.26 1.26563e-54 1.74978e-17 0 4.8664e-06 9.76764e-07 5.29412e-53 7.31934e-16 0 2.94946e-05 5.6331e-06
6.28 5.91047e-55 1.41882e-17 0 4.80183e-06 9.66397e-07 2.59854e-53 6.23785e-16 0 2.9284e-05 5.60782e-06
6.3 2.75753e-55 1.15137e-17 0 4.75001e-06 9.53628e-07 1.27228e-53 5.31227e-16 0 2.91526e-05 5.56641e-06
6.32 1.28989e-55 9.38434e-18 0 4.69612e-06 9.41603e-07 6.21382e-54 4.52074e-16 0 2.91255e-05 5.54465e-06
6.34 5.98799e-56 7.60416e-18 0 4.64665e-06 9.29968e-07 3.02729e-54 3.84436e-16 0 2.89743e-05 5.51865e-06
6.36 2.77089e-56 6.15281e-18 0 4.59342e-06 9.17449e-07 1.4712e-54 3.26682e-16 0 2.88878e-05 5.49159e-06
6.38 1.28067e-56 4.98124e-18 0 4.55463e-06 9.04869e-07 7.13203e-55 2.77405e-16 0 2.87431e-05 5.46019e-06
6.4 5.90646e-57 4.03127e-18 0 4.49814e-06 8.94491e-07 3.44889e-55 2.35393e-16 0 2.85832e-05 5.44139e-06
6.42 2.71396e-57 3.25607e-18 0 4.4464e-06 8.83645e-07 1.66369e-55 1.99601e-16 0 2.84278e-05 5.40154e-06
6.44 1.25111e-57 2.64318e-18 0 4.3861e-06 8.72198e-07 8.00557e-56 1.69132e-16 0 2.83626e-05 5.38571e-06
6.46 5.71807e-58 2.13102e-18 0 4.34321e-06 8.62061e-07 3.84274e-56 1.43212e-16 0 2.81041e-05 5.35686e-06
6.48 2.61392e-58 1.72147e-18 0 4.29691e-06 8.52329e-07 1.84001e-56 1.21179e-16 0 2.80097e-05 5.32736e-06
6.5 1.19144e-58 1.38904e-18 0 4.26473e-06 8.41816e-07 8.7888e-57 1.02464e-16 0 2.79121e-05 5.3117e-06
6.52 5.42916e-59 1.12247e-18 0 4.20307e-06 8.31827e-07 4.18766e-57 8.65789e-17 0 2.78502e-05 5.27449e-06
6.54 2.45681e-59 9.02352e-19 0 4.15869e-06 8.21352e-07 1.99043e-57 7.31055e-17 0 2.76348e-05 5.26095e-06
6.56 1.10448e-59 7.21919e-19 0 4.11105e-06 8.11694e-07 9.43746e-58 6.16859e-17 0 2.75869e-05 5.22919e-06
6.58 4.99557e-60 5.82114e-19 0 4.06443e-06 8.01868e-07 4.46374e-58 5.20142e-17 0 2.74556e-05 5.20066e-06
6.6 2.25584e-60 4.69448e-19 0 4.00435e-06 7.90801e-07 2.1061e-58 4.38287e-17 0 2.73543e-05 5.1739e-06
6.62 1.01041e-60 3.76181e-19 0 3.9727e-06 7.80577e-07 9.91281e-59 3.69059e-17 0 2.72795e-05 5.15371e-06
6.64 4.52128e-61 3.01679e-19 0 3.93428e-06 7.72365e-07 4.65428e-59 3.10553e-17 0 2.70925e-05 5.13385e-06
6.66 2.01214e-61 2.41041e-19 0 3.88242e-06 7.63356e-07 2.17995e-59 2.61144e-17 0 2.69568e-05 5.10225e-06
6.68 8.98407e-62 1.93562e-19 0 3.83618e-06 7.53118e-07 1.01855e-59 2.19446e-17 0 2.69599e-05 5.07074e-06
6.7 3.98962e-62 1.54866e-19 0 3.79891e-06 7.43183e-07 4.7474e-60 1.84281e-17 0 2.67789e-05 5.05601e-06
6.72 1.76622e-62 1.2374e-19 0 3.75558e-06 7.35183e-07 2.20736e-60 1.54646e-17 0 2.66759e-05 5.03007e-06
6.74 7.77848e-63 9.85299e-20 0 3.70784e-06 7.23999e-07 1.02384e-60 1.2969e-17 0 2.65226e-05 5.00524e-06
6.76 3.4309e-63 7.87141e-20 0 3.67302e-06 7.18034e-07 4.73733e-61 1.08687e-17 0 2.64714e-05 4.98957e-06
6.78 1.51405e-63 6.30259e-20 0 3.63339e-06 7.0792e-07 2.18665e-61 9.10248e-18 0 2.63837e-05 4.95533e-06
6.8 6.60756e-64 4.99943e-20 0 3.58462e-06 6.99679e-07 1.00686e-61 7.61816e-18 0 2.62134e-05 4.94463e-06
6.82 2.90133e-64 3.99705e-20 0 3.54703e-06 6.90874e-07 4.62496e-62 6.37163e-18 0 2.60816e-05 4.91384e-06
6.84 1.25828e-64 3.1619e-20 0 3.51568e-06 6.82871e-07 2.11929e-62 5.32552e-18 0 2.60285e-05 4.88433e-06
6.86 5.48825e-65 2.51998e-20 0 3.47135e-06 6.74025e-07 9.6877e-63 4.4482e-18 0 2.59122e-05 4.872e-06
6.88 2.38931e-65 2.00814e-20 0 3.43699e-06 6.66894e-07 4.41772e-63 3.71295e-18 0 2.58215e-05 4.83616e-06
6.9 1.03512e-65 1.59526e-20 0 3.40177e-06 6.57442e-07 2.00967e-63 3.09718e-18 0 2.56724e-05 4.8226e-06
6.92 4.45437e-66 1.261e-20 0 3.37005e-06 6.50109e-07 9.12009e-64 2.58183e-18 0 2.56053e-05 4.78828e-06
6.94 1.92944e-66 1.0051e-20 0 3.32454e-06 6.4294e-07 4.1288e-64 2.15081e-18 0 2.54486e-05 4.77764e-06
6.96 8.25584e-67 7.92783e-21 0 3.29553e-06 6.34558e-07 1.86466e-64 1.79057e-18 0 2.53532e-05 4.75973e-06
6.98 3.54772e-67 6.29103e-21 0 3.25494e-06 6.27225e-07 8.4009e-65 1.4897e-18 0 2.52431e-05 4.73269e-06
7 1.51333e-67 4.96418e-21 0 3.21633e-06 6.19535e-07 3.77575e-65 1.23856e-18 0 2.50844e-05 4.70654e-06
7.02 6.46352e-68 3.92909e-21 0 3.17996e-06 6.10926e-07 1.69291e-65 1.0291e-18 0 2.50292e-05 4.68288e-06
7.04 2.72434e-68 3.07437e-21 0 3.15032e-06 6.04161e-07 7.5721e-66 8.54498e-19 0 2.49288e-05 4.66975e-06
7.06 1.15427e-68 2.42235e-21 0 3.11266e-06 5.96762e-07 3.37873e-66 7.09062e-19 0 2.47988e-05 4.64713e-06
7.08 4.87568e-69 1.90619e-21 0 3.07185e-06 5.88862e-07 1.50398e-66 5.87997e-19 0 2.46998e-05 4.6231e-06
7.1 2.05303e-69 1.49793e-21 0 3.03963e-06 5.83684e-07 6.67864e-67 4.87287e-19 0 2.46568e-05 4.60747e-06
7.12 8.62486e-70 1.17646e-21 0 3.00099e-06 5.76221e-07 2.95861e-67 4.03566e-19 0 2.45123e-05 4.57904e-06
7.14 3.62894e-70 9.27043e-22 0 2.97486e-06 5.67528e-07 1.30751e-67 3.34013e-19 0 2.44738e-05 4.55836e-06
7.16 1.51247e-70 7.24876e-22 0 2.93567e-06 5.60952e-07 5.76441e-68 2.7627e-19 0 2.43418e-05 4.5398e-06
7.18 6.30497e-71 5.67915e-22 0 2.90343e-06 5.54869e-07 2.53527e-68 2.28362e-19 0 2.42277e-05 4.52629e-06
7.2 2.6146e-71 4.43396e-22 0 2.8776e-06 5.48259e-07 1.11237e-68 1.88641e-19 0 2.41373e-05 4.50555e-06
7.22 1.08624e-71 3.47428e-22 0 2.8532e-06 5.41016e-07 4.86891e-69 1.55729e-19 0 2.41084e-05 4.48293e-06
7.24 4.49271e-72 2.71495e-22 0 2.8181e-06 5.34523e-07 2.12605e-69 1.28477e-19 0 2.39897e-05 4.45789e-06
7.26 1.84263e-72 2.10752e-22 0 2.78255e-06 5.28511e-07 9.26132e-70 1.05927e-19 0 2.38297e-05 4.45032e-06
7.28 7.59195e-73 1.64638e-22 0 2.75475e-06 5.22791e-07 4.02468e-70 8.72789e-20 0 2.37569e-05 4.42131e-06
7.3 3.1051e-73 1.27898e-22 0 2.72242e-06 5.16919e-07 1.74482e-70 7.18681e-20 0 2.3627e-05 4.40574e-06
7.32 1.26476e-73 9.91212e-23 0 2.68151e-06 5.11314e-07 7.54619e-71 5.91408e-20 0 2.35408e-05 4.38389e-06
7.34 5.13815e-74 7.67544e-23 0 2.6692e-06 5.0427e-07 3.25587e-71 4.86366e-20 0 2.34961e-05 4.36772e-06
7.36 2.08537e-74 5.94816e-23 0 2.63699e-06 4.98027e-07 1.40141e-71 3.99728e-20 0 2.33637e-05 4.3505e-06
7.38 8.48696e-75 4.63038e-23 0 2.60974e-06 4.91732e-07 6.01764e-72 3.28315e-20 0 2.33029e-05 4.34001e-06
7.4 0 3.56117e-23 0 2.58366e-06 4.86218e-07 0 2.6949e-20 0 2.32288e-05 4.30843e-06
7.42 0 2.7599e-23 0 2.5455e-06 4.80927e-07 0 2.21066e-20 0 2.30984e-05 4.2921e-06
7.44 0 2.12226e-23 0 2.52863e-06 4.75071e-07 0 1.81229e-20 0 2.3028e-05 4.26862e-06
7.46 0 1.64077e-23 0 2.49517e-06 4.69104e-07 0 1.48478e-20 0 2.2986e-05 4.25655e-06
7.48 0 1.26005e-23 0 2.46891e-06 4.63413e-07 0 1.21569e-20 0 2.28512e-05 4.23847e-06
7.5 0 9.61914e-24 0 2.44344e-06 4.57807e-07 0 9.9474e-21 0 2.2736e-05 4.21659e-06
7.52 0 7.41234e-24 0 2.41679e-06 4.525e-07 0 8.13441e-21 0 2.26803e-05 4.19663e-06
7.54 0 5.7013e-24 0 2.38831e-06 4.46977e-07 0 6.6477e-21 0 2.25585e-05 4.18066e-06
7.56 0 4.32216e-24 0 2.35959e-06 4.41616e-07 0 5.42932e-21 0 2.2463e-05 4.15134e-06
7.58 0 3.31562e-24 0 2.33438e-06 4.36863e-07 0 4.43149e-21 0 2.23942e-05 4.15198e-06
7.6 0 2.51925e-24 0 2.31229e-06 4.31424e-07 0 3.61479e-21 0 2.2285e-05 4.12759e-06
7.62 0 1.9294e-24 0 2.28629e-06 4.26336e-07 0 2.94677e-21 0 2.22029e-05 4.10526e-06
7.64 0 1.45516e-24 0 2.25668e-06 4.21749e-07 0 2.40071e-21 0 2.21853e-05 4.09832e-06
7.66 0 1.10803e-24 0 2.23074e-06 4.1659e-07 0 1.95463e-21 0 2.2049e-05 4.07966e-06
7.68 0 8.37514e-25 0 2.21311e-06 4.11523e-07 0 1.59045e-21 0 2.19339e-05 4.0587e-06
7.7 0 6.35732e-25 0 2.18619e-06 4.06896e-07 0 1.29332e-21 0 2.18735e-05 4.04475e-06
7.72 0 4.76534e-25 0 2.16602e-06 4.01622e-07 0 1.05105e-21 0 2.17814e-05 4.0234e-06
7.74 0 3.6106e-25 0 2.14049e-06 3.96914e-07 0 8.53639e-22 0 2.17977e-05 4.00332e-06
7.76 0 2.69798e-25 0 2.11679e-06 3.92515e-07 0 6.92878e-22 0 2.15691e-05 3.99904e-06
7.78 0 2.00596e-25 0 2.09311e-06 3.88009e-07 0 5.62045e-22 0 2.16166e-05 3.97616e-06
7.8 0 1.50347e-25 0 2.07323e-06 3.83222e-07 0 4.55637e-22 0 2.14878e-05 3.9559e-06
7.82 0 1.12135e-25 0 2.04601e-06 3.78996e-07 0 3.69147e-22 0 2.13393e-05 3.94128e-06
7.84 0 8.25713e-26 0 2.02607e-06 3.74512e-07 0 2.98892e-22 0 2.1317e-05 3.92141e-06
7.86 0 6.13734e-26 0 2.00662e-06 3.70295e-07 0 2.41858e-22 0 2.12852e-05 3.91444e-06
7.88 0 4.54672e-26 0 1.97987e-06 3.65719e-07 0 1.95588e-22 0 2.11419e-05 3.89103e-06
7.9 0 3.31584e-26 0 1.965e-06 3.61073e-07 0 1.58073e-22 0 2.1078e-05 3.87233e-06
7.92 0 2.44755e-26 0 1.93664e-06 3.5689e-07 0 1.27676e-22 0 2.09667e-05 3.8621e-06
7.94 0 1.81551e-26 0 1.91741e-06 3.52911e-07 0 1.03061e-22 0 2.09247e-05 3.84667e-06
7.96 0 1.3095e-26 0 1.89566e-06 3.49044e-07 0 8.31405e-23 0 2.08677e-05 3.83063e-06
7.98 0 9.50733e-27 0 1.87609e-06 3.45131e-07 0 6.70297e-23 0 2.07839e-05 3.81115e-06
8 0 7.00197e-27 0 1.85942e-06 3.4087e-07 0 5.40079e-23 0 2.0686e-05 3.80011e-06
8.02 0 4.88966e-27 0 1.83388e-06 3.36928e-07 0 4.34894e-23 0 2.05919e-05 3.78345e-06
8.04 0 3.51389e-27 0 1.82025e-06 3.32816e-07 0 3.49981e-23 0 2.05238e-05 3.77025e-06
8.06 0 2.51939e-27 0 1.79845e-06 3.28999e-07 0 2.81477e-23 0 2.03811e-05 3.75351e-06
8.08 0 1.75901e-27 0 1.77496e-06 3.2532e-07 0 2.26244e-23 0 2.03415e-05 3.742e-06
8.1 0 1.23518e-27 0 1.76102e-06 3.21418e-07 0 1.81739e-23 0 2.02943e-05 3.73076e-06
8.12 0 8.8016e-28 0 1.73837e-06 3.17621e-07 0 1.459e-23 0 2.01989e-05 3.71381e-06
8.14 0 6.1517e-28 0 1.72109e-06 3.13947e-07 0 1.17057e-23 0 2.0141e-05 3.69608e-06
8.16 0 4.06044e-28 0 1.7005e-06 3.10892e-07 0 9.386e-24 0 2.01012e-05 3.67908e-06
8.18 0 2.78312e-28 0 1.68213e-06 3.06482e-07 0 7.52141e-24 0 2.00188e-05 3.66196e-06
8.2 0 1.84143e-28 0 1.66588e-06 3.03265e-07 0 6.0236e-24 0 1.99755e-05 3.6451e-06
8.22 0 1.21482e-28 0 1.64877e-06 2.99584e-07 0 4.82115e-24 0 1.98631e-05 3.63729e-06
8.24 0 8.05963e-29 0 1.63422e-06 2.96121e-07 0 3.85641e-24 0 1.97917e-05 3.62009e-06
8.26 0 4.93547e-29 0 1.61396e-06 2.92251e-07 0 3.08286e-24 0 1.97018e-05 3.60261e-06
8.28 0 3.11872e-29 0 1.59314e-06 2.88667e-07 0 2.46299e-24 0 1.96447e-05 3.59225e-06
8.3 0 1.85475e-29 0 1.57799e-06 2.8604e-07 0 1.96657e-24 0 1.96104e-05 3.57668e-06
8.32 0 1.07306e-29 0 1.56012e-06 2.82699e-07 0 1.56926e-24 0 1.94551e-05 3.56745e-06
8.34 0 5.82943e-30 0 1.54171e-06 2.79637e-07 0 1.25147e-24 0 1.94554e-05 3.55325e-06
8.36 0 2.88023e-30 0 1.52768e-06 2.76159e-07 0 9.97438e-25 0 1.93806e-05 3.53911e-06
8.38 0 1.22135e-30 0 1.5103e-06 2.7276e-07 0 7.94493e-25 0 1.93199e-05 3.52213e-06
8.4 0 4.58289e-31 0 1.49803e-06 2.70157e-07 0 6.3246e-25 0 1.92512e-05 3.51068e-06
8.42 0 9.23478e-32 0 1.47766e-06 2.66867e-07 0 5.03172e-25 0 1.91654e-05 3.50129e-06
8.44 0 7.62391e-34 0 1.46435e-06 2.6372e-07 0 4.00073e-25 0 1.90823e-05 3.4831e-06
8.46 0 5.87394e-32 0 1.445e-06 2.61152e-07 0 3.17908e-25 0 1.90342e-05 3.46887e-06
8.48 0 1.91513e-31 0 1.4303e-06 2.58304e-07 0 2.52467e-25 0 1.8951e-05 3.45314e-06
8.5 0 3.53928e-31 0 1.41605e-06 2.54974e-07 0 2.00377e-25 0 1.89193e-05 3.44304e-06
8.52 0 4.1533e-31 0 1.40379e-06 2.52451e-07 0 1.5894e-25 0 1.88345e-05 3.43487e-06
8.54 0 5.3568e-31 0 1.38706e-06 2.49176e-07 0 1.25996e-25 0 1.87347e-05 3.42308e-06
8.56 0 5.65566e-31 0 1.36961e-06 2.46654e-07 0 9.98212e-26 0 1.87278e-05 3.3975e-06
8.58 0 6.05114e-31 0 1.35873e-06 2.43419e-07 0 7.90368e-26 0 1.86605e-05 3.38413e-06
8.6 0 5.92342e-31 0 1.34204e-06 2.4045e-07 0 6.25427e-26 0 1.86449e-05 3.37512e-06
8.62 0 5.92091e-31 0 1.32796e-06 2.37737e-07 0 4.94613e-26 0 1.85552e-05 3.36203e-06
8.64 0 5.76925e-31 0 1.31345e-06 2.35167e-07 0 3.90928e-26 0 1.85101e-05 3.34946e-06
8.66 0 5.30374e-31 0 1.30163e-06 2.32558e-07 0 3.08794e-26 0 1.83529e-05 3.33941e-06
8.68 0 4.84395e-31 0 1.28936e-06 2.30056e-07 0 2.43771e-26 0 1.83517e-05 3.32969e-06
8.7 0 4.50102e-31 0 1.27357e-06 2.27196e-07 0 1.92326e-26 0 1.82732e-05 3.31878e-06
8.72 0 3.98458e-31 0 1.2595e-06 2.24987e-07 0 1.51648e-26 0 1.82319e-05 3.29604e-06
8.74 0 3.56213e-31 0 1.24923e-06 2.21952e-07 0 1.19502e-26 0 1.81597e-05 3.28793e-06
8.76 0 3.14295e-31 0 1.23407e-06 2.19413e-07 0 9.41147e-27 0 1.80888e-05 3.27104e-06
8.78 0 2.7573e-31 0 1.22048e-06 2.16946e-07 0 7.40768e-27 0 1.80632e-05 3.25448e-06
8.8 0 2.39587e-31 0 1.20225e-06 2.14799e-07 0 5.82706e-27 0 1.79539e-05 3.2541e-06
8.82 0 2.05622e-31 0 1.19175e-06 2.1222e-07 0 4.58099e-27 0 1.79066e-05 3.23299e-06
8.84 0 1.744e-31 0 1.18108e-06 2.09783e-07 0 3.59925e-27 0 1.78633e-05 3.22224e-06
8.86 0 1.52253e-31 0 1.16943e-06 2.0758e-07 0 2.82623e-27 0 1.77712e-05 3.21213e-06
8.88 0 1.23322e-31 0 1.15536e-06 2.05051e-07 0 2.21792e-27 0 1.77052e-05 3.20342e-06
8.9 0 1.06904e-31 0 1.14501e-06 2.02686e-07 0 1.73952e-27 0 1.75944e-05 3.18809e-06
8.92 0 8.93025e-32 0 1.13305e-06 2.00864e-07 0 1.3635e-27 0 1.7556e-05 3.18143e-06
8.94 0 7.30106e-32 0 1.12035e-06 1.98371e-07 0 1.06813e-27 0 1.75331e-05 3.16473e-06
8.96 0 6.19416e-32 0 1.10812e-06 1.96054e-07 0 8.36249e-28 0 1.74503e-05 3.16204e-06
8.98 0 5.07987e-32 0 1.09894e-06 1.93931e-07 0 6.54323e-28 0 1.74171e-05 3.14243e-06
9 0 4.18213e-32 0 1.08384e-06 1.91768e-07 0 5.11672e-28 0 1.73488e-05 3.13732e-06
9.02 0 3.41565e-32 0 1.07512e-06 1.89631e-07 0 3.99886e-28 0 1.72611e-05 3.12289e-06
9.04 0 2.80707e-32 0 1.06234e-06 1.8722e-07 0 3.12337e-28 0 1.72159e-05 3.11828e-06
9.06 0 2.31757e-32 0 1.05134e-06 1.85535e-07 0 2.43813e-28 0 1.72198e-05 3.10049e-06
9.08 0 1.90378e-32 0 1.04087e-06 1.83098e-07 0 1.9021e-28 0 1.71709e-05 3.09402e-06
9.1 0 1.52482e-32 0 1.0289e-06 1.80993e-07 0 1.48304e-28 0 1.70835e-05 3.0795e-06
9.12 0 1.25354e-32 0 1.01664e-06 1.78962e-07 0 1.15563e-28 0 1.69637e-05 3.06151e-06
9.14 0 1.02681e-32 0 1.00727e-06 1.77363e-07 0 8.99972e-29 0 1.69468e-05 3.05444e-06
9.16 0 8.31102e-33 0 9.96951e-07 1.75076e-07 0 7.0046e-29 0 1.68513e-05 3.04157e-06
9.18 0 6.70812e-33 0 9.85794e-07 1.73232e-07 0 5.44858e-29 0 1.68294e-05 3.04078e-06
9.2 0 5.39092e-33 0 9.77231e-07 1.71358e-07 0 4.23572e-29 0 1.67708e-05 3.01836e-06
9.22 0 4.31816e-33 0 9.66085e-07 1.69182e-07 0 3.29092e-29 0 1.67041e-05 3.01267e-06
9.24 0 3.45848e-33 0 9.54407e-07 1.67583e-07 0 2.55536e-29 0 1.67216e-05 2.99818e-06
9.26 0 2.75982e-33 0 9.45878e-07 1.65801e-07 0 1.98304e-29 0 1.66357e-05 2.99124e-06
9.28 0 2.21327e-33 0 9.35208e-07 1.63699e-07 0 1.538e-29 0 1.65052e-05 2.98375e-06
9.3 0 1.77966e-33 0 9.27023e-07 1.62068e-07 0 1.19214e-29 0 1.64616e-05 2.96242e-06
9.32 0 1.41658e-33 0 9.18435e-07 1.60057e-07 0 9.23514e-30 0 1.64948e-05 2.96469e-06
9.34 0 1.12265e-33 0 9.05789e-07 1.58213e-07 0 7.14998e-30 0 1.63775e-05 2.94831e-06
9.36 0 9.04035e-34 0 8.98808e-07 1.56539e-07 0 5.53239e-30 0 1.6322e-05 2.94346e-06
9.38 0 7.13548e-34 0 8.88467e-07 1.54784e-07 0 4.27824e-30 0 1.6286e-05 2.93122e-06
9.4 0 5.68553e-34 0 8.8017e-07 1.53163e-07 0 3.30647e-30 0 1.62782e-05 2.92136e-06
9.42 0 4.47849e-34 0 8.69108e-07 1.51517e-07 0 2.55393e-30 0 1.6201e-05 2.90619e-06
9.44 0 3.52669e-34 0 8.60996e-07 1.49752e-07 0 1.97152e-30 0 1.61114e-05 2.8981e-06
9.46 0 2.79639e-34 0 8.51343e-07 1.4825e-07 0 1.52103e-30 0 1.60909e-05 2.88403e-06
9.48 0 2.20997e-34 0 8.44361e-07 1.46444e-07 0 1.17279e-30 0 1.5979e-05 2.87277e-06
9.5 0 1.74365e-34 0 8.3396e-07 1.44839e-07 0 9.03757e-31 0 1.59878e-05 2.86904e-06
9.52 0 1.37245e-34 0 8.2521e-07 1.43384e-07 0 6.9603e-31 0 1.59118e-05 2.85874e-06
9.54 0 1.068e-34 0 8.17203e-07 1.41763e-07 0 5.35736e-31 0 1.58554e-05 2.85322e-06
9.56 0 8.3817e-35 0 8.0924e-07 1.39995e-07 0 4.12117e-31 0 1.58327e-05 2.84138e-06
9.58 0 6.63943e-35 0 8.01004e-07 1.38608e-07 0 3.16837e-31 0 1.5774e-05 2.82594e-06
9.6 0 5.13552e-35 0 7.92875e-07 1.37111e-07 0 2.43444e-31 0 1.57212e-05 2.81102e-06
9.62 0 4.01481e-35 0 7.83228e-07 1.35742e-07 0 1.86943e-31 0 1.56541e-05 2.80885e-06
9.64 0 3.15703e-35 0 7.7616e-07 1.34253e-07 0 1.43471e-31 0 1.56395e-05 2.79651e-06
9.66 0 2.45875e-35 0 7.68018e-07 1.32694e-07 0 1.10045e-31 0 1.56292e-05 2.78932e-06
9.68 0 1.90412e-35 0 7.60883e-07 1.31144e-07 0 8.43567e-32 0 1.55687e-05 2.77521e-06
9.7 0 1.49376e-35 0 7.51773e-07 1.2963e-07 0 6.46275e-32 0 1.54853e-05 2.77414e-06
9.72 0 1.15242e-35 0 7.43764e-07 1.28402e-07 0 4.94837e-32 0 1.54448e-05 2.76358e-06
9.74 0 8.93182e-36 0 7.37038e-07 1.26851e-07 0 3.78664e-32 0 1.53814e-05 2.75322e-06
9.76 0 6.92807e-36 0 7.29852e-07 1.25815e-07 0 2.89597e-32 0 1.54033e-05 2.74377e-06
9.78 0 5.39719e-36 0 7.22324e-07 1.24326e-07 0 2.21351e-32 0 1.53062e-05 2.73582e-06
9.8 0 4.14803e-36 0 7.13575e-07 1.22948e-07 0 1.69089e-32 0 1.52477e-05 2.72553e-06
9.82 0 3.23268e-36 0 7.07973e-07 1.21693e-07 0 1.29092e-32 0 1.51952e-05 2.71989e-06
9.84 0 2.51271e-36 0 6.99747e-07 1.20209e-07 0 9.84981e-33 0 1.51388e-05 2.69993e-06
9.86 0 1.92234e-36 0 6.9297e-07 1.18823e-07 0 7.51113e-33 0 1.51058e-05 2.69627e-06
9.88 0 1.48859e-36 0 6.85921e-07 1.17722e-07 0 5.72441e-33 0 1.50613e-05 2.68657e-06
9.9 0 1.14442e-36 0 6.78635e-07 1.16511e-07 0 4.36018e-33 0 1.49955e-05 2.67582e-06
9.92 0 8.83688e-37 0 6.71115e-07 1.14918e-07 0 3.31914e-33 0 1.49548e-05 2.66823e-06
9.94 0 6.79432e-37 0 6.63273e-07 1.13773e-07 0 2.52519e-33 0 1.49161e-05 2.66018e-06
9.96 0 5.22949e-37 0 6.58151e-07 1.12625e-07 0 1.92005e-33 0 1.48594e-05 2.65087e-06
9.98 0 4.02947e-37 0 6.51496e-07 1.11451e-07 0 1.45907e-33 0 1.48691e-05 2.64561e-06
10 0 3.07085e-37 0 6.43252e-07 1.10211e-07 0 1.10813e-33 0 1.47909e-05 2.63958e-06


==> anc/Bottom/SmallerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.02176 Rh 0.41833 Qsp 4102.5 mass 0.22 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0995794 3.62002e-05 -3.61706e-05 0.00339159 0.000858801 0.0983919 3.57685e-05 -3.57393e-05 0.00418154 0.000928108
0.04 0.0989126 0.000144067 -0.000143596 0.00338125 0.000851865 0.0977208 0.000142331 -0.000141866 0.00417377 0.000920297
0.06 0.0978126 0.000321421 -0.000319064 0.00334336 0.000839975 0.0966166 0.000317491 -0.000315163 0.00413963 0.00090891
0.08 0.0962986 0.000564726 -0.000557382 0.00331743 0.000822514 0.0950999 0.000557696 -0.000550444 0.00410481 0.000890814
0.1 0.0943274 0.000868588 -0.000850997 0.00327112 0.00080227 0.0931983 0.000858191 -0.00084081 0.00405558 0.000870749
0.12 0.0920715 0.00122824 -0.00119256 0.00320865 0.000778484 0.0909451 0.00121321 -0.00117797 0.00397664 0.000846612
0.14 0.0894946 0.00163662 -0.00157222 0.00314842 0.000751864 0.088378 0.0016162 -0.0015526 0.00392103 0.000819942
0.16 0.0866471 0.00208677 -0.0019801 0.00307603 0.000724107 0.0855376 0.00206005 -0.00195474 0.00384164 0.000790345
0.18 0.0835246 0.00256991 -0.00240466 0.00299908 0.000694161 0.082466 0.00253734 -0.00237419 0.00376925 0.000759195
0.2 0.0802265 0.00307969 -0.00283689 0.00292278 0.00066236 0.079206 0.00304051 -0.0028008 0.00366524 0.000727799
0.22 0.0768149 0.00360986 -0.0032681 0.00284118 0.000630086 0.0757991 0.00356212 -0.00322488 0.00359417 0.000694604
0.24 0.0732677 0.00415059 -0.0036868 0.00275236 0.000598178 0.0722856 0.00409495 -0.00363738 0.00350271 0.00066342
0.26 0.0696318 0.00469477 -0.00408463 0.00266795 0.000566772 0.0687031 0.00463215 -0.00403015 0.00338832 0.000630625
0.28 0.0659991 0.00523982 -0.00445769 0.00258281 0.000537033 0.0650865 0.00516737 -0.00439605 0.00330429 0.000600641
0.3 0.0623458 0.00577614 -0.00479666 0.00249184 0.000508002 0.0614675 0.00569477 -0.00472909 0.00320937 0.000570325
0.32 0.0587182 0.00629969 -0.0050977 0.00239985 0.000479253 0.0578743 0.00620915 -0.00502443 0.00310154 0.000541533
0.34 0.0551217 0.00680336 -0.00535516 0.00231129 0.00045302 0.0543318 0.00670587 -0.00527842 0.00300887 0.000513535
0.36 0.0516183 0.0072878 -0.00557024 0.00223049 0.000427362 0.0508615 0.00718095 -0.00548858 0.00292065 0.00048812
0.38 0.048202 0.00774677 -0.00573925 0.00213251 0.000404282 0.0474816 0.007631 -0.00565348 0.00282338 0.000463887
0.4 0.0449255 0.00818406 -0.00586651 0.00205363 0.00038077 0.0442074 0.00805324 -0.00577273 0.00273839 0.000440139
0.42 0.0417182 0.00858269 -0.00594188 0.00197569 0.000360174 0.041051 0.00844542 -0.00584685 0.00263495 0.000419936
0.44 0.038661 0.00895379 -0.0059759 0.00189722 0.00034117 0.0380223 0.00880585 -0.00587716 0.00255589 0.000399545
0.46 0.0357137 0.00928549 -0.0059634 0.00182444 0.000323239 0.0351284 0.00913332 -0.00586567 0.00246106 0.000381061
0.48 0.0329222 0.0095865 -0.00591332 0.00174348 0.000308141 0.0323746 0.00942705 -0.00581497 0.00238081 0.000364643
0.5 0.0303021 0.00986179 -0.00583163 0.0016755 0.000292733 0.0297641 0.0096867 -0.0057281 0.00229322 0.000348341
0.52 0.0277964 0.0100931 -0.00571074 0.00160713 0.000278222 0.0272985 0.00991228 -0.00560844 0.0022339 0.00033396
0.54 0.025449 0.0102948 -0.00556266 0.00154793 0.00026633 0.0249777 0.0101041 -0.00545964 0.00214481 0.000321382
0.56 0.0232485 0.0104645 -0.0053893 0.00147531 0.00025437 0.0228006 0.0102628 -0.00528546 0.0020853 0.000309005
0.58 0.0211769 0.0105955 -0.00519076 0.00141363 0.000243969 0.0207648 0.0103893 -0.00508974 0.00200536 0.000297577
0.6 0.0192495 0.0106971 -0.0049751 0.0013608 0.000234385 0.0188672 0.0104846 -0.00487628 0.00193262 0.000287212
0.62 0.0174636 0.0107721 -0.00474664 0.00130054 0.000225041 0.0171037 0.01055 -0.00464879 0.00187875 0.000278232
0.64 0.0158041 0.0108158 -0.00450619 0.00124216 0.0002175 0.0154696 0.0105869 -0.00441083 0.00180825 0.000269363
0.66 0.0142703 0.0108324 -0.00425836 0.00119376 0.000209232 0.0139599 0.0105968 -0.00416576 0.00175157 0.000261417
0.68 0.0128578 0.0108244 -0.00400665 0.00114006 0.00020288 0.0125691 0.0105814 -0.00391669 0.00169142 0.000253765
0.7 0.0115571 0.0107903 -0.00375278 0.00109611 0.000196651 0.0112913 0.0105421 -0.00366648 0.0016337 0.000247229
0.72 0.0103697 0.0107388 -0.00350181 0.00104964 0.000189893 0.0101207 0.0104809 -0.0034177 0.00157353 0.000240733
0.74 0.00928035 0.0106629 -0.00325301 0.00100702 0.000185351 0.00905099 0.0103993 -0.00317261 0.00153233 0.000234525
0.76 0.00828572 0.0105663 -0.00300928 0.000968376 0.000179815 0.00807624 0.0102991 -0.0029332 0.00147866 0.000229159
0.78 0.00738446 0.0104569 -0.00277405 0.000922824 0.000175312 0.00719034 0.0101821 -0.00270112 0.00143764 0.000223805
0.8 0.00656609 0.010331 -0.00254714 0.000881405 0.000171256 0.00638729 0.0100497 -0.00247778 0.00139012 0.000219353
0.82 0.00582191 0.0101848 -0.00232854 0.000845441 0.000166906 0.00566124 0.00990373 -0.00226427 0.00133967 0.000214735
0.84 0.00515445 0.0100337 -0.00212238 0.000817357 0.000162816 0.0050065 0.00974566 -0.00206146 0.0013104 0.000210631
0.86 0.0045534 0.00987147 -0.00192744 0.000774799 0.000159352 0.00441757 0.00957701 -0.00186994 0.00126705 0.00020647
0.88 0.00401352 0.00969963 -0.00174414 0.000747639 0.00015604 0.00388921 0.0093992 -0.00169012 0.00122249 0.000202703
0.9 0.00352861 0.00951628 -0.00157219 0.000719888 0.000152872 0.00341637 0.00921358 -0.00152218 0.00120134 0.000198818
0.92 0.00309519 0.00932543 -0.00141219 0.000689479 0.000149353 0.00299429 0.00902142 -0.00136616 0.001153 0.00019602
0.94 0.00271132 0.00913679 -0.00126525 0.000663621 0.000146925 0.00261847 0.00882391 -0.00122192 0.00112403 0.000192423
0.96 0.00236697 0.0089327 -0.00112844 0.000636394 0.000143715 0.00228469 0.00862217 -0.00108921 0.00107693 0.000189587
0.98 0.00206421 0.00873559 -0.00100429 0.000608981 0.000141243 0.00198897 0.0084172 -0.000967684 0.00105503 0.000186393
1 0.00179396 0.00852515 -0.000889781 0.000587863 0.000138947 0.00172764 0.00820996 -0.000856884 0.00102461 0.000183417
1.02 0.0015569 0.00832003 -0.000786433 0.000565763 0.000136767 0.00149726 0.00800131 -0.000756306 0.000995061 0.000180804
1.04 0.00134781 0.00811183 -0.000692702 0.000537609 0.000133824 0.00129467 0.00779202 -0.000665392 0.000963276 0.000178194
1.06 0.00116493 0.0079084 -0.000608606 0.000518196 0.000131496 0.00111697 0.00758282 -0.000583551 0.000942432 0.000175594
1.08 0.001004 0.00770041 -0.000532731 0.00049834 0.000129193 0.000961482 0.00737433 -0.000510172 0.000919581 0.000173054
1.1 0.000863805 0.0074973 -0.000465122 0.000480147 0.00012709 0.000825764 0.00716713 -0.000444638 0.00088956 0.000170575
1.12 0.000740757 0.00728798 -0.000404441 0.000464687 0.000125008 0.000707595 0.00696171 -0.000386335 0.000865978 0.000168096
1.14 0.000634592 0.00708957 -0.000351051 0.000443518 0.000122912 0.000604959 0.00675852 -0.000334658 0.000840786 0.000165821
1.16 0.000541907 0.00688672 -0.000303514 0.000426557 0.000121053 0.000516035 0.00655794 -0.000289024 0.000813952 0.000163577
1.18 0.000462082 0.00669198 -0.000261848 0.000410969 0.000118984 0.00043918 0.0063603 -0.00024887 0.000799187 0.000161518
1.2 0.000392839 0.00649526 -0.000225077 0.000395015 0.000117105 0.000372918 0.00616589 -0.000213663 0.000777541 0.000159496
1.22 0.000333496 0.00630713 -0.000193071 0.00038006 0.000115114 0.000315931 0.00597495 -0.000182902 0.000763941 0.000156919
1.24 0.000282417 0.00612092 -0.000165106 0.00036563 0.000113338 0.00026704 0.00578767 -0.000156117 0.000738807 0.00015501
1.26 0.00023851 0.00593549 -0.000140726 0.000351982 0.000111722 0.000225198 0.00560421 -0.000132872 0.000719617 0.000153137
1.28 0.000201035 0.00575562 -0.000119645 0.00033887 0.000109999 0.000189477 0.00542471 -0.000112767 0.0006997 0.000151012
1.3 0.000169104 0.00558087 -0.000101463 0.00032608 0.00010797 0.000159056 0.00524926 -9.54338e-05 0.000685751 0.000149165
1.32 0.000141956 0.00541129 -8.58264e-05 0.000315645 0.000106392 0.000133211 0.00507793 -8.05391e-05 0.000668679 0.000147061
1.34 0.000118892 0.00524531 -7.23978e-05 0.000302034 0.000104641 0.000111309 0.00491076 -6.77803e-05 0.000658737 0.00014533
1.36 9.92784e-05 0.00507957 -6.08608e-05 0.000293121 0.000102923 9.27939e-05 0.00474779 -5.68856e-05 0.000644811 0.000143328
1.38 8.27407e-05 0.00491968 -5.10419e-05 0.000281047 0.000101436 7.71796e-05 0.00458902 -4.76113e-05 0.000622931 0.000141427
1.4 6.88068e-05 0.00476421 -4.26961e-05 0.000272149 0.000100007 6.40441e-05 0.00443444 -3.97408e-05 0.000610329 0.000139845
1.42 5.71385e-05 0.00461671 -3.56507e-05 0.000262434 9.81897e-05 5.30211e-05 0.00428403 -3.30817e-05 0.000594759 0.000138077
1.44 4.72957e-05 0.00446866 -2.96609e-05 0.000253468 9.65749e-05 4.37934e-05 0.00413776 -2.74646e-05 0.000581987 0.000136318
1.46 3.90808e-05 0.00432697 -2.46265e-05 0.000243756 9.51788e-05 3.60877e-05 0.00399558 -2.27404e-05 0.000572171 0.000134514
1.48 3.21996e-05 0.0041865 -2.03809e-05 0.000237442 9.37559e-05 2.96686e-05 0.00385743 -1.87789e-05 0.000559876 0.000132631
1.5 2.64837e-05 0.0040521 -1.68326e-05 0.000227255 9.21749e-05 2.43345e-05 0.00372326 -1.54666e-05 0.000552691 0.000131051
1.52 2.17312e-05 0.00392112 -1.38654e-05 0.000219799 9.06511e-05 1.99128e-05 0.003593 -1.27051e-05 0.000535759 0.000129423
1.54 1.77809e-05 0.00379167 -1.13857e-05 0.000213486 8.91772e-05 1.62564e-05 0.00346658 -1.04095e-05 0.000523713 0.000128061
1.56 1.4526e-05 0.00366862 -9.33244e-06 0.000206239 8.79478e-05 1.32404e-05 0.00334393 -8.50647e-06 0.00051405 0.000126507
1.58 1.18417e-05 0.0035496 -7.63133e-06 0.000198371 8.65527e-05 1.07587e-05 0.00322496 -6.93339e-06 0.000500677 0.000124787
1.6 9.63274e-06 0.00343448 -6.22556e-06 0.00019312 8.52059e-05 8.72155e-06 0.0031096 -5.63667e-06 0.000494928 0.000123323
1.62 7.80458e-06 0.00331696 -5.0574e-06 0.000185907 8.39803e-05 7.05355e-06 0.00299777 -4.57073e-06 0.000485617 0.000121928
1.64 6.32285e-06 0.00321011 -4.10726e-06 0.000181402 8.24991e-05 5.69112e-06 0.00288939 -3.6969e-06 0.000473645 0.000120307
1.66 5.107e-06 0.00310404 -3.32495e-06 0.000175274 8.12886e-05 4.58103e-06 0.00278436 -2.98252e-06 0.000465822 0.000118725
1.68 4.11233e-06 0.00299878 -2.68295e-06 0.000169376 7.99088e-05 3.67876e-06 0.00268261 -2.40009e-06 0.000458342 0.000117449
1.7 3.30772e-06 0.00290014 -2.16216e-06 0.000163437 7.8787e-05 2.94722e-06 0.00258407 -1.92651e-06 0.000449433 0.000116064
1.72 2.65196e-06 0.00280178 -1.73657e-06 0.000159534 7.74751e-05 2.35555e-06 0.00248863 -1.54248e-06 0.000440285 0.000114604
1.74 2.1221e-06 0.0027074 -1.39187e-06 0.000154373 7.62664e-05 1.8782e-06 0.00239623 -1.2319e-06 0.000432988 0.000113197
1.76 1.69453e-06 0.00261635 -1.11309e-06 0.000149377 7.51828e-05 1.49403e-06 0.00230679 -9.81389e-07 0.000425395 0.000111925
1.78 1.34919e-06 0.00252653 -8.87458e-07 0.000144896 7.39575e-05 1.18561e-06 0.00222022 -7.79864e-07 0.000417556 0.000110577
1.8 1.07312e-06 0.00244259 -7.06757e-07 0.000140581 7.28318e-05 9.38621e-07 0.00213644 -6.18175e-07 0.000410653 0.000109327
1.82 8.50344e-07 0.0023577 -5.60681e-07 0.000136991 7.16326e-05 7.41311e-07 0.00205539 -4.88789e-07 0.000402875 0.000108059
1.84 6.72933e-07 0.00227774 -4.4417e-07 0.000132621 7.06709e-05 5.84079e-07 0.00197699 -3.85522e-07 0.000397924 0.000106626
1.86 5.30809e-07 0.00219814 -3.50698e-07 0.000129537 6.9555e-05 4.59094e-07 0.00190116 -3.03317e-07 0.000390203 0.000105667
1.88 4.18126e-07 0.00212301 -2.76492e-07 0.000126472 6.84117e-05 3.5999e-07 0.00182783 -2.38049e-07 0.000382874 0.000104241
1.9 3.2853e-07 0.00204972 -2.17419e-07 0.000122513 6.73339e-05 2.81602e-07 0.00175693 -1.86362e-07 0.000380233 0.000103064
1.92 2.57777e-07 0.00198054 -1.7072e-07 0.000119469 6.63867e-05 2.19753e-07 0.0016884 -1.45537e-07 0.000372005 0.000101765
1.94 2.01564e-07 0.00191126 -1.33579e-07 0.000116792 6.53745e-05 1.71075e-07 0.00162216 -1.13374e-07 0.000367924 0.000100831
1.96 1.57123e-07 0.00184272 -1.0419e-07 0.000113701 6.42423e-05 1.32859e-07 0.00155815 -8.81006e-08 0.000361325 9.96621e-05
1.98 1.22385e-07 0.00177911 -8.1199e-08 0.000110652 6.32595e-05 1.02931e-07 0.00149631 -6.82919e-08 0.00035789 9.84475e-05
2 9.50833e-08 0.00171706 -6.31166e-08 0.000107792 6.23075e-05 7.95512e-08 0.00143657 -5.28063e-08 0.00035084 9.74625e-05
2.02 7.36994e-08 0.0016569 -4.89437e-08 0.000104986 6.14232e-05 6.1333e-08 0.00137888 -4.07312e-08 0.000345744 9.62439e-05
2.04 5.69819e-08 0.00159833 -3.7857e-08 0.000102918 6.04772e-05 4.71722e-08 0.00132317 -3.13397e-08 0.000340842 9.52235e-05
2.06 4.39729e-08 0.00154226 -2.92249e-08 0.000100169 5.94785e-05 3.61926e-08 0.00126939 -2.4054e-08 0.000334956 9.41058e-05
2.08 3.38346e-08 0.00148705 -2.24943e-08 9.84473e-05 5.87011e-05 2.7701e-08 0.00121747 -1.84164e-08 0.000332361 9.30468e-05
2.1 2.59807e-08 0.00143401 -1.72779e-08 9.60129e-05 5.77988e-05 2.11499e-08 0.00116737 -1.40653e-08 0.000327423 9.21123e-05
2.12 1.9907e-08 0.0013829 -1.32423e-08 9.4228e-05 5.69539e-05 1.61086e-08 0.00111904 -1.07156e-08 0.000321638 9.0973e-05
2.14 1.52086e-08 0.00133262 -1.01193e-08 9.16361e-05 5.6063e-05 1.22389e-08 0.00107241 -8.14338e-09 0.000318894 9.0033e-05
2.16 1.15933e-08 0.0012841 -7.71543e-09 8.99777e-05 5.51695e-05 9.27603e-09 0.00102744 -6.17329e-09 0.000314694 8.90687e-05
2.18 8.81652e-09 0.00123713 -5.86862e-09 8.78965e-05 5.42899e-05 7.01312e-09 0.000984075 -4.6682e-09 0.000311914 8.81732e-05
2.2 6.69976e-09 0.00119357 -4.4604e-09 8.58305e-05 5.34512e-05 5.28918e-09 0.000942272 -3.5213e-09 0.000307673 8.71347e-05
2.22 5.07435e-09 0.00115023 -3.3788e-09 8.44751e-05 5.27068e-05 3.97917e-09 0.000901982 -2.64956e-09 0.000304174 8.61762e-05
2.24 3.83211e-09 0.00110766 -2.552e-09 8.28594e-05 5.1935e-05 2.98622e-09 0.000863159 -1.98867e-09 0.000298455 8.53536e-05
2.26 2.88844e-09 0.00106695 -1.9238e-09 8.13074e-05 5.11293e-05 2.23549e-09 0.000825757 -1.48891e-09 0.000297029 8.43e-05
2.28 2.17258e-09 0.00102781 -1.44717e-09 7.92279e-05 5.03746e-05 1.66933e-09 0.000789734 -1.11195e-09 0.000292627 8.35578e-05
2.3 1.63034e-09 0.000989965 -1.08609e-09 7.83286e-05 4.96874e-05 1.24346e-09 0.000755046 -8.28358e-10 0.00029186 8.26125e-05
2.32 1.22085e-09 0.000953574 -8.13367e-10 7.70849e-05 4.88794e-05 9.2392e-10 0.000721652 -6.15545e-10 0.000287412 8.18402e-05
2.34 9.11632e-10 0.000917932 -6.07405e-10 7.56547e-05 4.81492e-05 6.84779e-10 0.000689512 -4.56257e-10 0.000284936 8.09081e-05
2.36 6.79274e-10 0.00088365 -4.5262e-10 7.42202e-05 4.74363e-05 5.06264e-10 0.000658586 -3.37338e-10 0.000280425 8.00645e-05
2.38 5.05096e-10 0.000850748 -3.36581e-10 7.3196e-05 4.67009e-05 3.73345e-10 0.000628836 -2.48786e-10 0.000279608 7.92942e-05
2.4 3.74557e-10 0.000818621 -2.49607e-10 7.21253e-05 4.59966e-05 2.74631e-10 0.000600226 -1.83016e-10 0.000276787 7.84533e-05
2.42 2.77256e-10 0.000788008 -1.84774e-10 7.07153e-05 4.52926e-05 2.01507e-10 0.000572717 -1.34292e-10 0.000271433 7.76171e-05
2.44 2.04567e-10 0.000757732 -1.36337e-10 6.97021e-05 4.47196e-05 1.47479e-10 0.000546276 -9.829e-11 0.000270906 7.66835e-05
2.46 1.50796e-10 0.000729538 -1.00504e-10 6.87914e-05 4.40603e-05 1.07663e-10 0.000520868 -7.17567e-11 0.000267215 7.60373e-05
2.48 1.10863e-10 0.000702058 -7.38919e-11 6.7661e-05 4.33385e-05 7.83968e-11 0.000496458 -5.22525e-11 0.00026325 7.52137e-05
2.5 8.12773e-11 0.00067519 -5.4174e-11 6.70506e-05 4.26763e-05 5.69402e-11 0.000473016 -3.79525e-11 0.000262813 7.44083e-05
2.52 5.95012e-11 0.000649832 -3.96606e-11 6.56895e-05 4.20473e-05 4.12503e-11 0.000450507 -2.74954e-11 0.000260051 7.37533e-05
2.54 4.34173e-11 0.000624746 -2.89405e-11 6.48042e-05 4.14559e-05 2.9807e-11 0.000428903 -1.98683e-11 0.00025713 7.29052e-05
2.56 3.15928e-11 0.000600261 -2.1059e-11 6.4321e-05 4.08878e-05 2.14828e-11 0.000408173 -1.432e-11 0.000255574 7.22448e-05
2.58 2.29509e-11 0.000577046 -1.52988e-11 6.36478e-05 4.02005e-05 1.54433e-11 0.000388286 -1.02944e-11 0.000254599 7.15248e-05
2.6 1.66373e-11 0.000554753 -1.10904e-11 6.25101e-05 3.96446e-05 1.10729e-11 0.000369216 -7.38123e-12 0.000250814 7.07603e-05
2.62 1.20332e-11 0.000533276 -8.02146e-12 6.18785e-05 3.90847e-05 7.91874e-12 0.000350934 -5.2787e-12 0.000249375 7.01405e-05
2.64 8.69276e-12 0.000513129 -5.79474e-12 6.07571e-05 3.85988e-05 5.64825e-12 0.000333414 -3.76522e-12 0.000247257 6.95088e-05
2.66 6.251e-12 0.000492566 -4.16706e-12 6.03144e-05 3.79455e-05 4.01823e-12 0.000316628 -2.67864e-12 0.000243903 6.86727e-05
2.68 4.48877e-12 0.000473189 -2.99234e-12 5.95697e-05 3.74785e-05 2.8511e-12 0.000300552 -1.90062e-12 0.00024192 6.8141e-05
2.7 3.21393e-12 0.000454237 -2.14251e-12 5.88894e-05 3.68443e-05 2.01764e-12 0.000285161 -1.34503e-12 0.000239036 6.75802e-05
2.72 2.2986e-12 0.000436514 -1.53234e-12 5.84161e-05 3.63059e-05 1.42404e-12 0.000270431 -9.49322e-13 0.000237846 6.67633e-05
2.74 1.63889e-12 0.000419099 -1.09255e-12 5.78101e-05 3.57242e-05 1.00241e-12 0.000256338 -6.68252e-13 0.00023684 6.61054e-05
2.76 1.16729e-12 0.000402834 -7.78172e-13 5.68198e-05 3.5267e-05 7.03737e-13 0.00024286 -4.69143e-13 0.000235611 6.55161e-05
2.78 8.27751e-13 0.000386342 -5.51819e-13 5.6369e-05 3.47506e-05 4.92729e-13 0.000229975 -3.28477e-13 0.000232599 6.49795e-05
2.8 5.87034e-13 0.000371372 -3.91347e-13 5.61197e-05 3.42954e-05 3.4406e-13 0.000217661 -2.29368e-13 0.000231236 6.44004e-05
2.82 4.14321e-13 0.000356043 -2.76208e-13 5.54147e-05 3.37151e-05 2.39599e-13 0.000205897 -1.59729e-13 0.000229474 6.37094e-05
2.84 2.92127e-13 0.000341747 -1.94748e-13 5.491e-05 3.32582e-05 1.664e-13 0.000194664 -1.10931e-13 0.000229363 6.3141e-05
2.86 2.05416e-13 0.000327854 -1.36942e-13 5.45028e-05 3.28409e-05 1.15248e-13 0.000183941 -7.68307e-14 0.000226475 6.25017e-05
2.88 1.44092e-13 0.000314446 -9.606e-14 5.39338e-05 3.23904e-05 7.96008e-14 0.00017371 -5.30666e-14 0.00022498 6.19804e-05
2.9 1.0087e-13 0.000301631 -6.72459e-14 5.34394e-05 3.18865e-05 5.4828e-14 0.000163952 -3.65516e-14 0.000224245 6.14227e-05
2.92 7.04808e-14 0.000289427 -4.69868e-14 5.31937e-05 3.14441e-05 3.76599e-14 0.000154649 -2.51064e-14 0.000221938 6.08542e-05
2.94 4.90765e-14 0.000277359 -3.27174e-14 5.25241e-05 3.09785e-05 2.57954e-14 0.000145784 -1.71968e-14 0.000220199 6.01983e-05
2.96 3.41166e-14 0.000265939 -2.27443e-14 5.19121e-05 3.04778e-05 1.7619e-14 0.00013734 -1.1746e-14 0.000219299 5.972e-05
2.98 2.36408e-14 0.000254725 -1.57604e-14 5.15364e-05 3.0057e-05 1.20003e-14 0.000129301 -8.00017e-15 0.000218963 5.91333e-05
3 1.63674e-14 0.000244304 -1.09116e-14 5.10871e-05 2.96351e-05 8.15014e-15 0.000121651 -5.4334e-15 0.000216856 5.87363e-05
3.02 1.12989e-14 0.00023414 -7.53258e-15 5.05901e-05 2.92252e-05 5.51938e-15 0.000114375 -3.67957e-15 0.000215733 5.81524e-05
3.04 7.78329e-15 0.000224407 -5.18884e-15 5.03078e-05 2.88246e-05 3.72701e-15 0.000107457 -2.48466e-15 0.000213504 5.77052e-05
3.06 5.34599e-15 0.000214923 -3.56398e-15 4.99946e-05 2.84144e-05 2.50937e-15 0.000100883 -1.67291e-15 0.000211115 5.71215e-05
3.08 3.65948e-15 0.00020559 -2.43965e-15 4.97266e-05 2.80205e-05 1.68459e-15 9.46404e-05 -1.12306e-15 0.000211789 5.66648e-05
3.1 2.50375e-15 0.000196991 -1.66916e-15 4.93605e-05 2.76379e-05 1.12756e-15 8.87145e-05 -7.51702e-16 0.000209276 5.60472e-05
3.12 1.70627e-15 0.00018842 -1.13751e-15 4.87917e-05 2.71921e-05 7.52462e-16 8.30927e-05 -5.0164e-16 0.00020927 5.5688e-05
3.14 1.16244e-15 0.000180559 -7.74961e-16 4.87966e-05 2.68616e-05 5.00636e-16 7.77623e-05 -3.33757e-16 0.000207113 5.5122e-05
3.16 7.89058e-16 0.000172771 -5.26038e-16 4.80517e-05 2.64527e-05 3.32077e-16 7.2711e-05 -2.21384e-16 0.000206014 5.46313e-05
3.18 5.35532e-16 0.000165657 -3.57021e-16 4.76285e-05 2.61027e-05 2.19594e-16 6.79273e-05 -1.46396e-16 0.000205077 5.41474e-05
3.2 3.61797e-16 0.000158452 -2.41198e-16 4.74763e-05 2.56927e-05 1.44762e-16 6.33996e-05 -9.65079e-17 0.000204631 5.37611e-05
3.22 2.43847e-16 0.000151532 -1.62564e-16 4.7054e-05 2.53797e-05 9.51317e-17 5.9117e-05 -6.34211e-17 0.00020467 5.33273e-05
3.24 1.64061e-16 0.000144976 -1.09374e-16 4.67955e-05 2.49674e-05 6.23184e-17 5.50688e-05 -4.15456e-17 0.000201966 5.28519e-05
3.26 1.10054e-16 0.000138594 -7.33695e-17 4.64761e-05 2.46159e-05 4.06923e-17 5.12448e-05 -2.71282e-17 0.000200331 5.2404e-05
3.28 7.37293e-17 0.000132609 -4.91529e-17 4.58139e-05 2.43263e-05 2.64846e-17 4.76351e-05 -1.76564e-17 0.000199855 5.1867e-05
3.3 4.92729e-17 0.000126848 -3.28486e-17 4.58917e-05 2.39861e-05 1.71808e-17 4.42302e-05 -1.14538e-17 0.000199604 5.16e-05
3.32 3.2809e-17 0.00012116 -2.18727e-17 4.55915e-05 2.36261e-05 1.11081e-17 4.10207e-05 -7.40537e-18 0.000197791 5.0985e-05
3.34 2.18435e-17 0.000115964 -1.45624e-17 4.51453e-05 2.33187e-05 7.15745e-18 3.79979e-05 -4.77163e-18 0.000196159 5.05769e-05
3.36 1.44939e-17 0.000110858 -9.66258e-18 4.50376e-05 2.30038e-05 4.596e-18 3.51531e-05 -3.064e-18 0.000196816 5.02228e-05
3.38 9.5841e-18 0.000105844 -6.3894e-18 4.47939e-05 2.27162e-05 2.94088e-18 3.24781e-05 -1.96059e-18 0.000194777 4.98054e-05
3.4 6.32805e-18 0.000101125 -4.2187e-18 4.44106e-05 2.23513e-05 1.8751e-18 2.99649e-05 -1.25006e-18 0.000194082 4.93065e-05
3.42 4.1651e-18 9.65245e-05 -2.77673e-18 4.4177e-05 2.20324e-05 1.19121e-18 2.76059e-05 -7.94142e-19 0.000192241 4.89779e-05
3.44 2.73771e-18 9.22081e-05 -1.82514e-18 4.36549e-05 2.17304e-05 7.53951e-19 2.53937e-05 -5.02634e-19 0.00019034 4.85661e-05
3.46 1.7951e-18 8.80615e-05 -1.19673e-18 4.36632e-05 2.14411e-05 4.75391e-19 2.33211e-05 -3.16927e-19 0.000190819 4.81384e-05
3.48 1.1752e-18 8.4154e-05 -7.83469e-19 4.32491e-05 2.11307e-05 2.9859e-19 2.13814e-05 -1.9906e-19 0.000189932 4.77438e-05
3.5 7.67194e-19 8.03668e-05 -5.11462e-19 4.29324e-05 2.08508e-05 1.86799e-19 1.9568e-05 -1.24533e-19 0.000188048 4.73297e-05
3.52 4.99224e-19 7.66697e-05 -3.32816e-19 4.27852e-05 2.05564e-05 1.16388e-19 1.78745e-05 -7.75917e-20 0.000187613 4.70084e-05
3.54 3.24341e-19 7.3187e-05 -2.16228e-19 4.23993e-05 2.02959e-05 7.22141e-20 1.6295e-05 -4.81427e-20 0.000187588 4.67557e-05
3.56 2.10185e-19 6.98368e-05 -1.40124e-19 4.22839e-05 2.00166e-05 4.46137e-20 1.48235e-05 -2.97424e-20 0.000186889 4.6297e-05
3.58 1.35894e-19 6.66316e-05 -9.05962e-20 4.18893e-05 1.9722e-05 2.74402e-20 1.34544e-05 -1.82934e-20 0.000186243 4.58839e-05
3.6 8.76189e-20 6.35361e-05 -5.84126e-20 4.18065e-05 1.94827e-05 1.68002e-20 1.21825e-05 -1.12001e-20 0.000184386 4.55623e-05
3.62 5.64528e-20 6.06735e-05 -3.76352e-20 4.1391e-05 1.92096e-05 1.02371e-20 1.10025e-05 -6.82475e-21 0.000183858 4.52281e-05
3.64 3.62301e-20 5.78389e-05 -2.41534e-20 4.10107e-05 1.89189e-05 6.20728e-21 9.9095e-06 -4.13819e-21 0.000182923 4.48885e-05
3.66 2.32067e-20 5.51504e-05 -1.54712e-20 4.09444e-05 1.86631e-05 3.74451e-21 8.89876e-06 -2.49634e-21 0.000181505 4.44359e-05
3.68 1.48103e-20 5.25086e-05 -9.87355e-21 4.0633e-05 1.84457e-05 2.24678e-21 7.96574e-06 -1.49785e-21 0.000180857 4.41495e-05
3.7 9.45671e-21 5.01283e-05 -6.30447e-21 4.05056e-05 1.81456e-05 1.34056e-21 7.10609e-06 -8.9371e-22 0.000180503 4.38063e-05
3.72 6.00521e-21 4.76975e-05 -4.00347e-21 4.01728e-05 1.79349e-05 7.95154e-22 6.31566e-06 -5.30103e-22 0.000179719 4.34768e-05
3.74 3.81064e-21 4.54502e-05 -2.54042e-21 3.97682e-05 1.76775e-05 4.68715e-22 5.59046e-06 -3.12477e-22 0.00017809 4.31576e-05
3.76 2.41264e-21 4.3306e-05 -1.60843e-21 3.9822e-05 1.74353e-05 2.74472e-22 4.92668e-06 -1.82982e-22 0.000177436 4.2835e-05
3.78 1.52511e-21 4.1288e-05 -1.01674e-21 3.95887e-05 1.71686e-05 1.596e-22 4.3207e-06 -1.064e-22 0.000176415 4.25019e-05
3.8 9.5985e-22 3.92767e-05 -6.399e-22 3.92403e-05 1.69314e-05 9.21079e-23 3.76903e-06 -6.14053e-23 0.000176667 4.22137e-05
3.82 6.0328e-22 3.73947e-05 -4.02187e-22 3.90031e-05 1.67178e-05 5.27276e-23 3.26835e-06 -3.51517e-23 0.000176734 4.18634e-05
3.84 3.78565e-22 3.56235e-05 -2.52377e-22 3.86251e-05 1.65217e-05 2.99198e-23 2.8155e-06 -1.99466e-23 0.000175004 4.15128e-05
3.86 2.36754e-22 3.38956e-05 -1.57836e-22 3.84298e-05 1.62772e-05 1.68155e-23 2.40745e-06 -1.12103e-23 0.000174245 4.11779e-05
3.88 1.47701e-22 3.22425e-05 -9.84673e-23 3.84055e-05 1.60729e-05 9.35123e-24 2.04133e-06 -6.23415e-24 0.000174253 4.0966e-05
3.9 9.20537e-23 3.07066e-05 -6.13691e-23 3.79516e-05 1.58332e-05 5.13952e-24 1.7144e-06 -3.42634e-24 0.000173011 4.06495e-05
3.92 5.71379e-23 2.91882e-05 -3.8092e-23 3.78353e-05 1.56238e-05 2.78767e-24 1.42405e-06 -1.85845e-24 0.000172438 4.02924e-05
3.94 3.54183e-23 2.77683e-05 -2.36122e-23 3.73955e-05 1.54178e-05 1.4895e-24 1.16778e-06 -9.93e-25 0.000170251 3.9991e-05
3.96 2.19133e-23 2.6425e-05 -1.46089e-23 3.72533e-05 1.52084e-05 7.822e-25 9.43246e-07 -5.21467e-25 0.00017123 3.97345e-05
3.98 1.3522e-23 2.51351e-05 -9.01469e-24 3.70957e-05 1.5017e-05 4.02508e-25 7.48193e-07 -2.68339e-25 0.000170022 3.94099e-05
4 8.31701e-24 2.38828e-05 -5.54467e-24 3.70461e-05 1.47861e-05 2.02153e-25 5.80494e-07 -1.34768e-25 0.000169655 3.91654e-05
4.02 5.10905e-24 2.27135e-05 -3.40604e-24 3.65436e-05 1.46004e-05 9.85493e-26 4.38124e-07 -6.56995e-26 0.000167825 3.89372e-05
4.04 3.12731e-24 2.15718e-05 -2.08487e-24 3.63574e-05 1.44131e-05 4.62704e-26 3.19168e-07 -3.08469e-26 0.000168546 3.85872e-05
4.06 1.91339e-24 2.0523e-05 -1.2756e-24 3.60839e-05 1.42205e-05 2.06795e-26 2.21807e-07 -1.37863e-26 0.000167153 3.82733e-05
4.08 1.16499e-24 1.94725e-05 -7.76657e-25 3.58628e-05 1.40255e-05 8.6344e-27 1.44322e-07 -5.75627e-27 0.000165384 3.8007e-05
4.1 7.07976e-25 1.84813e-05 -4.71984e-25 3.55349e-05 1.38195e-05 3.25944e-27 8.5086e-08 -2.17296e-27 0.000166454 3.77631e-05
4.12 4.30767e-25 1.76002e-05 -2.87178e-25 3.53723e-05 1.36491e-05 1.04166e-27 4.256e-08 -6.94442e-28 0.000164353 3.75125e-05
4.14 2.60471e-25 1.66932e-05 -1.73647e-25 3.52612e-05 1.34905e-05 2.38606e-28 1.52919e-08 -1.59071e-28 0.000164322 3.71994e-05
4.16 1.57308e-25 1.58484e-05 -1.04872e-25 3.52602e-05 1.32716e-05 1.89733e-29 1.91151e-09 -1.26488e-29 0.000164428 3.69401e-05
4.18 9.46887e-26 1.50291e-05 -6.31258e-26 3.47636e-05 1.30896e-05 7.10091e-30 1.12706e-09 -4.73394e-30 0.000162931 3.6629e-05
4.2 5.71118e-26 1.43122e-05 -3.80746e-26 3.4509e-05 1.29432e-05 4.6777e-29 1.17223e-08 -3.11847e-29 0.000162221 3.64445e-05
4.22 3.41682e-26 1.35487e-05 -2.27788e-26 3.44867e-05 1.2773e-05 8.20954e-29 3.25531e-08 -5.47303e-29 0.000161642 3.6204e-05
4.24 2.04558e-26 1.28626e-05 -1.36372e-26 3.41671e-05 1.25899e-05 9.94661e-29 6.25445e-08 -6.63107e-29 0.000160604 3.59561e-05
4.26 1.22027e-26 1.21943e-05 -8.13514e-27 3.3869e-05 1.24435e-05 1.00757e-28 1.00687e-07 -6.71712e-29 0.000160531 3.56772e-05
4.28 7.26404e-27 1.15615e-05 -4.8427e-27 3.35379e-05 1.2277e-05 9.17541e-29 1.46036e-07 -6.11694e-29 0.000159549 3.54164e-05
4.3 4.32471e-27 1.09868e-05 -2.88314e-27 3.36692e-05 1.20849e-05 7.7822e-29 1.97705e-07 -5.18813e-29 0.000159141 3.51038e-05
4.32 2.56041e-27 1.04052e-05 -1.70694e-27 3.3366e-05 1.19563e-05 6.27147e-29 2.54866e-07 -4.18098e-29 0.000158346 3.49435e-05
4.34 1.51715e-27 9.88426e-06 -1.01143e-27 3.3058e-05 1.17795e-05 4.86178e-29 3.16746e-07 -3.24118e-29 0.000158018 3.46932e-05
4.36 8.94857e-28 9.36679e-06 -5.96572e-28 3.27938e-05 1.1632e-05 3.65541e-29 3.82625e-07 -2.43694e-29 0.000156613 3.45123e-05
4.38 5.25681e-28 8.85985e-06 -3.50454e-28 3.25334e-05 1.14725e-05 2.68085e-29 4.51832e-07 -1.78723e-29 0.000157255 3.42566e-05
4.4 3.08173e-28 8.38133e-06 -2.05449e-28 3.21315e-05 1.1342e-05 1.92575e-29 5.23744e-07 -1.28383e-29 0.000156312 3.40116e-05
4.42 1.8076e-28 7.95028e-06 -1.20507e-28 3.21825e-05 1.1163e-05 1.35914e-29 5.97782e-07 -9.06092e-30 0.000156212 3.37366e-05
4.44 1.05555e-28 7.52428e-06 -7.03698e-29 3.18359e-05 1.10349e-05 9.44701e-30 6.73413e-07 -6.29801e-30 0.000154263 3.34917e-05
4.46 6.15533e-29 7.12677e-06 -4.10355e-29 3.15369e-05 1.08719e-05 6.47891e-30 7.50142e-07 -4.31927e-30 0.000154455 3.33201e-05
4.48 3.57757e-29 6.74267e-06 -2.38505e-29 3.14886e-05 1.07541e-05 4.39069e-30 8.27514e-07 -2.92712e-30 0.000153281 3.31563e-05
4.5 2.07665e-29 6.3849e-06 -1.38443e-29 3.13538e-05 1.05926e-05 2.94382e-30 9.05111e-07 -1.96254e-30 0.000153591 3.28856e-05
4.52 1.20228e-29 6.04357e-06 -8.01523e-30 3.09914e-05 1.04643e-05 1.95465e-30 9.82549e-07 -1.3031e-30 0.00015325 3.26927e-05
4.54 6.93873e-30 5.71488e-06 -4.62582e-30 3.06791e-05 1.033e-05 1.28636e-30 1.05948e-06 -8.57576e-31 0.000153037 3.24496e-05
4.56 3.99501e-30 5.40298e-06 -2.66334e-30 3.06684e-05 1.01806e-05 8.39655e-31 1.13558e-06 -5.5977e-31 0.000151892 3.22296e-05
4.58 2.29575e-30 5.10947e-06 -1.5305e-30 3.02231e-05 1.0042e-05 5.4392e-31 1.21056e-06 -3.62613e-31 0.000150863 3.20346e-05
4.6 1.3169e-30 4.83378e-06 -8.77935e-31 3.00111e-05 9.9247e-06 3.49854e-31 1.28416e-06 -2.33236e-31 0.000150298 3.18703e-05
4.62 7.51931e-31 4.56184e-06 -5.01288e-31 2.99689e-05 9.7913e-06 2.23535e-31 1.35615e-06 -1.49023e-31 0.000149681 3.16792e-05
4.64 4.3029e-31 4.32413e-06 -2.8686e-31 2.96295e-05 9.6731e-06 1.41931e-31 1.42631e-06 -9.46206e-32 0.000148877 3.14397e-05
4.66 2.44514e-31 4.07909e-06 -1.6301e-31 2.94088e-05 9.54609e-06 8.95829e-32 1.49446e-06 -5.97219e-32 0.000148979 3.11961e-05
4.68 1.39103e-31 3.86069e-06 -9.27355e-32 2.9191e-05 9.42303e-06 5.62233e-32 1.56043e-06 -3.74822e-32 0.000147148 3.1022e-05
4.7 7.87423e-32 3.64378e-06 -5.24949e-32 2.91777e-05 9.28728e-06 3.50965e-32 1.62408e-06 -2.33977e-32 0.000147778 3.07903e-05
4.72 4.45276e-32 3.44299e-06 -2.96851e-32 2.89039e-05 9.18679e-06 2.17955e-32 1.68528e-06 -1.45303e-32 0.000146343 3.06281e-05
4.74 2.51303e-32 3.25397e-06 -1.67536e-32 2.86267e-05 9.05663e-06 1.34683e-32 1.74393e-06 -8.97888e-33 0.000147286 3.04062e-05
4.76 1.41486e-32 3.07458e-06 -9.43241e-33 2.85215e-05 8.93664e-06 8.28294e-33 1.79993e-06 -5.52196e-33 0.00014564 3.02501e-05
4.78 7.94353e-33 2.90327e-06 -5.29569e-33 2.81833e-05 8.83658e-06 5.07051e-33 1.85322e-06 -3.38034e-33 0.000145396 3.0053e-05
4.8 4.43158e-33 2.73012e-06 -2.95439e-33 2.80508e-05 8.71125e-06 3.09015e-33 1.90372e-06 -2.0601e-33 0.000144675 2.98934e-05
4.82 2.49172e-33 2.5931e-06 -1.66115e-33 2.78454e-05 8.57893e-06 1.87511e-33 1.9514e-06 -1.25008e-33 0.000143823 2.96676e-05
4.84 1.38388e-33 2.43815e-06 -9.22587e-34 2.76662e-05 8.48894e-06 1.13305e-33 1.99623e-06 -7.55364e-34 0.0001435 2.95233e-05
4.86 7.67699e-34 2.29479e-06 -5.11799e-34 2.74205e-05 8.37974e-06 6.81851e-34 2.03818e-06 -4.54567e-34 0.000143548 2.93765e-05
4.88 4.25573e-34 2.16303e-06 -2.83715e-34 2.71336e-05 8.26698e-06 4.08693e-34 2.07724e-06 -2.72462e-34 0.000142287 2.91077e-05
4.9 2.36061e-34 2.04455e-06 -1.57374e-34 2.69608e-05 8.15034e-06 2.44012e-34 2.11341e-06 -1.62675e-34 0.000140853 2.89384e-05
4.92 1.30708e-34 1.93332e-06 -8.71385e-35 2.67772e-05 8.05239e-06 1.45134e-34 2.14671e-06 -9.67563e-35 0.000142042 2.87695e-05
4.94 7.20166e-35 1.82311e-06 -4.80111e-35 2.66092e-05 7.9488e-06 8.60018e-35 2.17714e-06 -5.73345e-35 0.000140813 2.86056e-05
4.96 3.95233e-35 1.71616e-06 -2.63489e-35 2.63177e-05 7.84528e-06 5.07756e-35 2.20474e-06 -3.38504e-35 0.000140964 2.84062e-05
4.98 2.15987e-35 1.61214e-06 -1.43992e-35 2.62402e-05 7.74631e-06 2.98705e-35 2.22954e-06 -1.99136e-35 0.000140101 2.81875e-05
5 1.18086e-35 1.5184e-06 -7.87237e-36 2.60038e-05 7.64852e-06 1.75104e-35 2.25158e-06 -1.16736e-35 0.000140105 2.80651e-05
5.02 6.42256e-36 1.42581e-06 -4.28171e-36 2.58072e-05 7.5495e-06 1.02292e-35 2.27089e-06 -6.81948e-36 0.000138879 2.79433e-05
5.04 3.49677e-36 1.34317e-06 -2.33118e-36 2.55887e-05 7.45729e-06 5.95532e-36 2.28755e-06 -3.97021e-36 0.000138185 2.77481e-05
5.06 1.89741e-36 1.26382e-06 -1.26494e-36 2.53355e-05 7.35296e-06 3.45545e-36 2.30159e-06 -2.30364e-36 0.000138294 2.76055e-05
5.08 1.03043e-36 1.19274e-06 -6.86956e-37 2.52333e-05 7.26815e-06 1.99831e-36 2.31308e-06 -1.33221e-36 0.000137281 2.7423e-05
5.1 5.54498e-37 1.11783e-06 -3.69665e-37 2.51603e-05 7.16064e-06 1.15186e-36 2.32208e-06 -7.67906e-37 0.000137376 2.72162e-05
5.12 2.99744e-37 1.05469e-06 -1.99829e-37 2.48442e-05 7.08018e-06 6.61805e-37 2.32865e-06 -4.41203e-37 0.000137082 2.70612e-05
5.14 1.61211e-37 9.92231e-07 -1.07474e-37 2.45713e-05 6.98487e-06 3.79029e-37 2.33288e-06 -2.52686e-37 0.000136356 2.68939e-05
5.16 8.6429e-38 9.32546e-07 -5.76194e-38 2.44439e-05 6.8904e-06 2.16393e-37 2.33482e-06 -1.44262e-37 0.000136363 2.67562e-05
5.18 4.64448e-38 8.80412e-07 -3.09632e-38 2.43668e-05 6.81045e-06 1.23156e-37 2.33456e-06 -8.21042e-38 0.000134516 2.65955e-05
5.2 2.48425e-38 8.2914e-07 -1.65616e-38 2.40198e-05 6.70988e-06 6.98757e-38 2.33217e-06 -4.65838e-38 0.000135213 2.64758e-05
5.22 1.31946e-38 7.7707e-07 0 2.39035e-05 6.63052e-06 3.95244e-38 2.32772e-06 0 0.000134098 2.62808e-05
5.24 7.00107e-39 7.29135e-07 0 2.35508e-05 6.54899e-06 2.22888e-38 2.32129e-06 0 0.000133087 2.61321e-05
5.26 3.70432e-39 6.83717e-07 0 2.35794e-05 6.46507e-06 1.25314e-38 2.31297e-06 0 0.000133003 2.59953e-05
5.28 1.96574e-39 6.44417e-07 0 2.32959e-05 6.38774e-06 7.02458e-39 2.30282e-06 0 0.000132254 2.58426e-05
5.3 1.03511e-39 6.04013e-07 0 2.30313e-05 6.28536e-06 3.92604e-39 2.29094e-06 0 0.000132237 2.56734e-05
5.32 5.42952e-40 5.65178e-07 0 2.29176e-05 6.21324e-06 2.18783e-39 2.27739e-06 0 0.000131611 2.54911e-05
5.34 2.87593e-40 5.35197e-07 0 2.28301e-05 6.14197e-06 1.21565e-39 2.26227e-06 0 0.000130907 2.5386e-05
5.36 1.49747e-40 4.9929e-07 0 2.24492e-05 6.06516e-06 6.73512e-40 2.24564e-06 0 0.000131014 2.52391e-05
5.38 7.82298e-41 4.68352e-07 0 2.2417e-05 5.98062e-06 3.72078e-40 2.22759e-06 0 0.000130326 2.50949e-05
5.4 4.08746e-41 4.40358e-07 0 2.2042e-05 5.8945e-06 2.04966e-40 2.20818e-06 0 0.000129835 2.49663e-05
5.42 2.12228e-41 4.1234e-07 0 2.20221e-05 5.82818e-06 1.1259e-40 2.18751e-06 0 0.00013004 2.47849e-05
5.44 1.10334e-41 3.87443e-07 0 2.17451e-05 5.7596e-06 6.16722e-41 2.16564e-06 0 0.000128884 2.47153e-05
5.46 5.71048e-42 3.63214e-07 0 2.17278e-05 5.67827e-06 3.3687e-41 2.14265e-06 0 0.000128263 2.45158e-05
5.48 2.9517e-42 3.40802e-07 0 2.14712e-05 5.60481e-06 1.83494e-41 2.11861e-06 0 0.000128071 2.43688e-05
5.5 1.5183e-42 3.18914e-07 0 2.12505e-05 5.53838e-06 9.9673e-42 2.0936e-06 0 0.000127739 2.42731e-05
5.52 7.83634e-43 3.00097e-07 0 2.10232e-05 5.47561e-06 5.39925e-42 2.06767e-06 0 0.000127426 2.41352e-05
5.54 4.0154e-43 2.80968e-07 0 2.09437e-05 5.40409e-06 2.91672e-42 2.04091e-06 0 0.000126765 2.3997e-05
5.56 2.04531e-43 2.62068e-07 0 2.07424e-05 5.33621e-06 1.57134e-42 2.01337e-06 0 0.000125977 2.38533e-05
5.58 1.045e-43 2.45722e-07 0 2.06306e-05 5.26962e-06 8.44229e-43 1.98513e-06 0 0.000125842 2.37049e-05
5.6 5.33088e-44 2.3054e-07 0 2.03806e-05 5.20492e-06 4.52349e-43 1.95624e-06 0 0.000125669 2.35859e-05
5.62 2.70333e-44 2.15484e-07 0 2.01029e-05 5.1387e-06 2.41721e-43 1.92676e-06 0 0.000124495 2.34306e-05
5.64 1.36414e-44 2.00857e-07 0 2.00661e-05 5.0708e-06 1.28821e-43 1.89677e-06 0 0.000124925 2.33458e-05
5.66 6.921e-45 1.8865e-07 0 2.00325e-05 5.00292e-06 6.84689e-44 1.8663e-06 0 0.000124181 2.32014e-05
5.68 3.48044e-45 1.76007e-07 0 1.98019e-05 4.94084e-06 3.62946e-44 1.83543e-06 0 0.000123787 2.30549e-05
5.7 1.75324e-45 1.64851e-07 0 1.96686e-05 4.88277e-06 1.91882e-44 1.8042e-06 0 0.000123351 2.29147e-05
5.72 8.78223e-46 1.5387e-07 0 1.9454e-05 4.82566e-06 1.01176e-44 1.77266e-06 0 0.000122687 2.28467e-05
5.74 4.39374e-46 1.43758e-07 0 1.92461e-05 4.75077e-06 5.3207e-45 1.74087e-06 0 0.000122863 2.26784e-05
5.76 2.19333e-46 1.34306e-07 0 1.89383e-05 4.6931e-06 2.79073e-45 1.70887e-06 0 0.000122195 2.2575e-05
5.78 1.09418e-46 1.25667e-07 0 1.89928e-05 4.64369e-06 1.45991e-45 1.67671e-06 0 0.000121732 2.2442e-05
5.8 5.41659e-47 1.16935e-07 0 1.88322e-05 4.58479e-06 7.61725e-46 1.64444e-06 0 0.000120629 2.23411e-05
5.82 2.67934e-47 1.08964e-07 0 1.86112e-05 4.52457e-06 3.96402e-46 1.61209e-06 0 0.000120743 2.22375e-05
5.84 1.32602e-47 1.01809e-07 0 1.84584e-05 4.47472e-06 2.05751e-46 1.57971e-06 0 0.000120392 2.21224e-05
5.86 6.54603e-48 9.50914e-08 0 1.83558e-05 4.41537e-06 1.06517e-46 1.54733e-06 0 0.000119691 2.19976e-05
5.88 3.21713e-48 8.86148e-08 0 1.80868e-05 4.36612e-06 5.50014e-47 1.515e-06 0 0.000119187 2.18979e-05
5.9 1.58317e-48 8.2868e-08 0 1.79903e-05 4.30051e-06 2.83273e-47 1.48274e-06 0 0.000118783 2.17692e-05
5.92 7.76181e-49 7.73731e-08 0 1.78189e-05 4.25156e-06 1.45518e-47 1.45059e-06 0 0.000118724 2.16314e-05
5.94 3.79111e-49 7.21287e-08 0 1.7685e-05 4.19714e-06 7.45611e-48 1.41858e-06 0 0.000117769 2.15326e-05
5.96 1.8434e-49 6.70847e-08 0 1.74003e-05 4.14472e-06 3.8106e-48 1.38675e-06 0 0.000117395 2.13847e-05
5.98 8.96849e-50 6.2565e-08 0 1.72708e-05 4.08959e-06 1.9425e-48 1.35511e-06 0 0.000116789 2.13063e-05
6 4.35736e-50 5.8397e-08 0 1.72059e-05 4.04449e-06 9.87692e-49 1.3237e-06 0 0.000117 2.12095e-05
6.02 2.10058e-50 5.42012e-08 0 1.71387e-05 3.99281e-06 5.00926e-49 1.29254e-06 0 0.000116586 2.10519e-05
6.04 1.01044e-50 5.03072e-08 0 1.67988e-05 3.94391e-06 2.53408e-49 1.26165e-06 0 0.000115967 2.0942e-05
6.06 4.88704e-51 4.705e-08 0 1.68909e-05 3.8891e-06 1.27869e-49 1.23106e-06 0 0.000115632 2.08392e-05
6.08 2.34566e-51 4.37644e-08 0 1.65566e-05 3.84285e-06 6.43589e-50 1.20078e-06 0 0.000115673 2.07365e-05
6.1 1.12266e-51 4.0681e-08 0 1.64908e-05 3.79548e-06 3.23112e-50 1.17084e-06 0 0.000115087 2.06822e-05
6.12 5.36222e-52 3.78203e-08 0 1.63769e-05 3.74651e-06 1.61808e-50 1.14125e-06 0 0.000114282 2.05461e-05
6.14 2.54839e-52 3.50614e-08 0 1.60759e-05 3.69838e-06 8.08266e-51 1.11203e-06 0 0.000114304 2.04956e-05
6.16 1.21107e-52 3.25733e-08 0 1.61287e-05 3.65958e-06 4.0273e-51 1.08319e-06 0 0.000113665 2.03003e-05
6.18 5.75518e-53 3.03269e-08 0 1.59723e-05 3.615e-06 2.00162e-51 1.05475e-06 0 0.000113725 2.02731e-05
6.2 2.72406e-53 2.81843e-08 0 1.58225e-05 3.56622e-06 9.92341e-52 1.02672e-06 0 0.000113294 2.0174e-05
6.22 1.28008e-53 2.60615e-08 0 1.57139e-05 3.52624e-06 4.9074e-52 9.99109e-07 0 0.000112086 2.0057e-05
6.24 6.0263e-54 2.41951e-08 0 1.54696e-05 3.47921e-06 2.42079e-52 9.71927e-07 0 0.000112343 1.99104e-05
6.26 2.84766e-54 2.25958e-08 0 1.537e-05 3.43261e-06 1.19118e-52 9.45184e-07 0 0.000110963 1.98537e-05
6.28 1.32985e-54 2.09004e-08 0 1.51725e-05 3.38947e-06 5.84672e-53 9.18888e-07 0 0.00011131 1.97046e-05
6.3 6.20445e-55 1.93558e-08 0 1.50079e-05 3.35047e-06 2.86264e-53 8.93046e-07 0 0.000110475 1.96174e-05
6.32 2.90226e-55 1.80113e-08 0 1.5075e-05 3.30947e-06 1.39811e-53 8.67664e-07 0 0.000110207 1.9506e-05
6.34 1.3473e-55 1.66696e-08 0 1.48277e-05 3.26557e-06 6.8114e-54 8.42747e-07 0 0.000110427 1.94273e-05
6.36 6.23451e-56 1.5412e-08 0 1.47014e-05 3.23409e-06 3.3102e-54 8.18298e-07 0 0.000110087 1.93102e-05
6.38 2.8815e-56 1.42633e-08 0 1.45745e-05 3.1927e-06 1.60471e-54 7.94322e-07 0 0.000109263 1.93122e-05
6.4 1.32895e-56 1.32008e-08 0 1.44087e-05 3.15117e-06 7.76e-55 7.70821e-07 0 0.000108864 1.917e-05
6.42 6.10641e-57 1.21987e-08 0 1.43144e-05 3.11296e-06 3.7433e-55 7.47797e-07 0 0.000108425 1.90437e-05
6.44 2.81499e-57 1.13342e-08 0 1.41595e-05 3.07479e-06 1.80125e-55 7.2525e-07 0 0.000108144 1.89502e-05
6.46 1.28657e-57 1.04635e-08 0 1.40578e-05 3.03544e-06 8.64617e-56 7.03181e-07 0 0.000108134 1.88674e-05
6.48 5.88132e-58 9.68268e-09 0 1.39066e-05 3.00023e-06 4.14002e-56 6.81591e-07 0 0.000107249 1.87746e-05
6.5 2.68074e-58 8.95366e-09 0 1.376e-05 2.9586e-06 1.97748e-56 6.60477e-07 0 0.000106891 1.8692e-05
6.52 1.22156e-58 8.29529e-09 0 1.36305e-05 2.92339e-06 9.42223e-57 6.39838e-07 0 0.000106955 1.85799e-05
6.54 5.52783e-59 7.64872e-09 0 1.35487e-05 2.88859e-06 4.47846e-57 6.19673e-07 0 0.000106705 1.85127e-05
6.56 2.48508e-59 7.02164e-09 0 1.34184e-05 2.85862e-06 2.12343e-57 5.99979e-07 0 0.000105904 1.84125e-05
6.58 1.124e-59 6.49947e-09 0 1.3334e-05 2.82041e-06 1.00434e-57 5.80753e-07 0 0.000106331 1.82964e-05
6.6 5.07565e-60 6.01949e-09 0 1.32448e-05 2.78506e-06 4.73873e-58 5.61992e-07 0 0.000105527 1.82471e-05
6.62 2.27342e-60 5.54182e-09 0 1.3043e-05 2.74983e-06 2.23038e-58 5.43691e-07 0 0.000105105 1.81484e-05
6.64 1.01729e-60 5.10821e-09 0 1.29953e-05 2.71987e-06 1.04721e-58 5.25847e-07 0 0.000104806 1.80057e-05
6.66 4.52731e-61 4.69313e-09 0 1.28007e-05 2.69018e-06 4.90489e-59 5.08455e-07 0 0.000104716 1.79805e-05
6.68 2.02142e-61 4.33534e-09 0 1.27313e-05 2.656e-06 2.29173e-59 4.91509e-07 0 0.000103994 1.78621e-05
6.7 8.97664e-62 3.99185e-09 0 1.25849e-05 2.62102e-06 1.06817e-59 4.75005e-07 0 0.000103469 1.77958e-05
6.72 3.974e-62 3.6722e-09 0 1.247e-05 2.58977e-06 4.96655e-60 4.58938e-07 0 0.000103513 1.77365e-05
6.74 1.75016e-62 3.36792e-09 0 1.24104e-05 2.557e-06 2.30364e-60 4.433e-07 0 0.00010285 1.76782e-05
6.76 7.71953e-63 3.10032e-09 0 1.22503e-05 2.52737e-06 1.0659e-60 4.28087e-07 0 0.000102663 1.75121e-05
6.78 3.40661e-63 2.86166e-09 0 1.21326e-05 2.49893e-06 4.91997e-61 4.13293e-07 0 0.000102199 1.74904e-05
6.8 1.4867e-63 2.61785e-09 0 1.20543e-05 2.46527e-06 2.26545e-61 3.98909e-07 0 0.000101815 1.73919e-05
6.82 6.52798e-64 2.41475e-09 0 1.1916e-05 2.43879e-06 1.04062e-61 3.84931e-07 0 0.000101829 1.73208e-05
6.84 2.83113e-64 2.20481e-09 0 1.18369e-05 2.40664e-06 4.76841e-62 3.71352e-07 0 0.000101435 1.72457e-05
6.86 1.23486e-64 2.02906e-09 0 1.17169e-05 2.3756e-06 2.17973e-62 3.58164e-07 0 0.000101048 1.71408e-05
6.88 5.37595e-65 1.86787e-09 0 1.15802e-05 2.34562e-06 9.93987e-63 3.4536e-07 0 0.000100662 1.70655e-05
6.9 2.32902e-65 1.71484e-09 0 1.14456e-05 2.32223e-06 4.52175e-63 3.32933e-07 0 0.000100285 1.69702e-05
6.92 1.00223e-65 1.5672e-09 0 1.13632e-05 2.29096e-06 2.05202e-63 3.20877e-07 0 0.000100042 1.69403e-05
6.94 4.34124e-66 1.44485e-09 0 1.13164e-05 2.2639e-06 9.28981e-64 3.09184e-07 0 9.97978e-05 1.68165e-05
6.96 1.85756e-66 1.31872e-09 0 1.12055e-05 2.23618e-06 4.19548e-64 2.97846e-07 0 9.92184e-05 1.67606e-05
6.98 7.98238e-67 1.2114e-09 0 1.1112e-05 2.20824e-06 1.8902e-64 2.86856e-07 0 9.90221e-05 1.66771e-05
7 3.40498e-67 1.10704e-09 0 1.10086e-05 2.18502e-06 8.49544e-65 2.76208e-07 0 9.8294e-05 1.66323e-05
7.02 1.45429e-67 1.01518e-09 0 1.08317e-05 2.15659e-06 3.80905e-65 2.65892e-07 0 9.82159e-05 1.65372e-05
7.04 6.12976e-68 9.20704e-10 0 1.08419e-05 2.13097e-06 1.70372e-65 2.55903e-07 0 9.85965e-05 1.64721e-05
7.06 2.5971e-68 8.41198e-10 0 1.06908e-05 2.10488e-06 7.60213e-66 2.46233e-07 0 9.80964e-05 1.63914e-05
7.08 1.09703e-68 7.67905e-10 0 1.05472e-05 2.07992e-06 3.38396e-66 2.36873e-07 0 9.75034e-05 1.63001e-05
7.1 4.61932e-69 7.00318e-10 0 1.05783e-05 2.05984e-06 1.50269e-66 2.27818e-07 0 9.73743e-05 1.626e-05
7.12 1.94059e-69 6.38596e-10 0 1.03758e-05 2.03044e-06 6.65688e-67 2.19059e-07 0 9.69079e-05 1.61643e-05
7.14 8.16512e-70 5.84487e-10 0 1.03471e-05 2.00912e-06 2.94189e-67 2.1059e-07 0 9.68049e-05 1.60984e-05
7.16 3.40305e-70 5.31065e-10 0 1.02043e-05 1.98618e-06 1.29699e-67 2.02403e-07 0 9.59971e-05 1.60023e-05
7.18 1.41862e-70 4.83681e-10 0 1.01396e-05 1.95884e-06 5.70435e-68 1.94491e-07 0 9.61052e-05 1.59453e-05
7.2 5.88285e-71 4.39179e-10 0 1.00106e-05 1.93553e-06 2.50283e-68 1.86847e-07 0 9.53577e-05 1.58616e-05
7.22 2.44404e-71 4.00378e-10 0 9.90143e-06 1.91058e-06 1.09551e-68 1.79464e-07 0 9.52979e-05 1.58475e-05
7.24 1.01086e-71 3.64173e-10 0 9.8598e-06 1.89002e-06 4.78361e-69 1.72334e-07 0 9.47707e-05 1.57424e-05
7.26 4.14591e-72 3.29183e-10 0 9.75418e-06 1.868e-06 2.0838e-69 1.65452e-07 0 9.4433e-05 1.56754e-05
7.28 1.70819e-72 2.99572e-10 0 9.62395e-06 1.84515e-06 9.05553e-70 1.58811e-07 0 9.42782e-05 1.55751e-05
7.3 6.98648e-73 2.71218e-10 0 9.53904e-06 1.8191e-06 3.92584e-70 1.52403e-07 0 9.40663e-05 1.55488e-05
7.32 2.8457e-73 2.45071e-10 0 9.48747e-06 1.80022e-06 1.69789e-70 1.46222e-07 0 9.37027e-05 1.54889e-05
7.34 1.15608e-73 2.2135e-10 0 9.3552e-06 1.77907e-06 7.3257e-71 1.40262e-07 0 9.35469e-05 1.53813e-05
7.36 4.69209e-74 2.00167e-10 0 9.28774e-06 1.75724e-06 3.15318e-71 1.34516e-07 0 9.30635e-05 1.5341e-05
7.38 1.90957e-74 1.81904e-10 0 9.19156e-06 1.73623e-06 1.35397e-71 1.28978e-07 0 9.2928e-05 1.52666e-05
7.4 0 1.63387e-10 0 9.19099e-06 1.71748e-06 0 1.23642e-07 0 9.29976e-05 1.52292e-05
7.42 0 1.47944e-10 0 9.02529e-06 1.69518e-06 0 1.18502e-07 0 9.27496e-05 1.51229e-05
7.44 0 1.32973e-10 0 8.96924e-06 1.67491e-06 0 1.13552e-07 0 9.20547e-05 1.50608e-05
7.46 0 1.20215e-10 0 8.90528e-06 1.6544e-06 0 1.08786e-07 0 9.18043e-05 1.49772e-05
7.48 0 1.08001e-10 0 8.80714e-06 1.63807e-06 0 1.04198e-07 0 9.14809e-05 1.49037e-05
7.5 0 9.64909e-11 0 8.69626e-06 1.61839e-06 0 9.97837e-08 0 9.12701e-05 1.48831e-05
7.52 0 8.70559e-11 0 8.63593e-06 1.5985e-06 0 9.55364e-08 0 9.11015e-05 1.48322e-05
7.54 0 7.84317e-11 0 8.54737e-06 1.57859e-06 0 9.14511e-08 0 9.08533e-05 1.47181e-05
7.56 0 6.96748e-11 0 8.47672e-06 1.56138e-06 0 8.75227e-08 0 9.04472e-05 1.46923e-05
7.58 0 6.26584e-11 0 8.39265e-06 1.54314e-06 0 8.3746e-08 0 8.98837e-05 1.46215e-05
7.6 0 5.58352e-11 0 8.32265e-06 1.52161e-06 0 8.01161e-08 0 8.99217e-05 1.45743e-05
7.62 0 5.01723e-11 0 8.26791e-06 1.50587e-06 0 7.6628e-08 0 8.92353e-05 1.45145e-05
7.64 0 4.4416e-11 0 8.14116e-06 1.48686e-06 0 7.32771e-08 0 8.8958e-05 1.44473e-05
7.66 0 3.97144e-11 0 8.06485e-06 1.4697e-06 0 7.00587e-08 0 8.87378e-05 1.43964e-05
7.68 0 3.52649e-11 0 7.9979e-06 1.45029e-06 0 6.69683e-08 0 8.8307e-05 1.43075e-05
7.7 0 3.146e-11 0 7.93936e-06 1.43727e-06 0 6.40015e-08 0 8.83117e-05 1.42715e-05
7.72 0 2.77264e-11 0 7.87505e-06 1.42039e-06 0 6.1154e-08 0 8.80098e-05 1.41886e-05
7.74 0 2.47104e-11 0 7.79623e-06 1.4033e-06 0 5.84217e-08 0 8.77948e-05 1.41625e-05
7.76 0 2.1728e-11 0 7.71062e-06 1.38576e-06 0 5.58005e-08 0 8.75885e-05 1.40754e-05
7.78 0 1.90181e-11 0 7.63518e-06 1.36939e-06 0 5.32864e-08 0 8.68673e-05 1.40461e-05
7.8 0 1.67874e-11 0 7.61797e-06 1.3534e-06 0 5.08757e-08 0 8.72326e-05 1.39435e-05
7.82 0 1.47524e-11 0 7.56122e-06 1.33885e-06 0 4.85646e-08 0 8.66305e-05 1.3904e-05
7.84 0 1.28044e-11 0 7.42219e-06 1.32157e-06 0 4.63495e-08 0 8.63988e-05 1.38585e-05
7.86 0 1.12229e-11 0 7.37798e-06 1.30853e-06 0 4.42268e-08 0 8.57283e-05 1.38107e-05
7.88 0 9.80841e-12 0 7.31113e-06 1.29042e-06 0 4.21933e-08 0 8.58074e-05 1.37343e-05
7.9 0 8.44213e-12 0 7.22874e-06 1.27631e-06 0 4.02455e-08 0 8.58953e-05 1.36491e-05
7.92 0 7.3575e-12 0 7.17121e-06 1.26137e-06 0 3.83802e-08 0 8.51774e-05 1.36319e-05
7.94 0 6.44647e-12 0 7.09206e-06 1.24728e-06 0 3.65945e-08 0 8.50242e-05 1.36011e-05
7.96 0 5.49456e-12 0 7.02686e-06 1.23117e-06 0 3.48851e-08 0 8.48952e-05 1.35175e-05
7.98 0 4.71601e-12 0 6.99108e-06 1.21776e-06 0 3.32493e-08 0 8.44462e-05 1.34717e-05
8 0 4.10777e-12 0 6.92024e-06 1.20249e-06 0 3.16843e-08 0 8.36129e-05 1.34146e-05
8.02 0 3.39404e-12 0 6.81626e-06 1.19015e-06 0 3.01871e-08 0 8.38649e-05 1.33549e-05
8.04 0 2.8871e-12 0 6.75624e-06 1.17689e-06 0 2.87554e-08 0 8.36729e-05 1.33048e-05
8.06 0 2.45124e-12 0 6.71312e-06 1.16474e-06 0 2.73863e-08 0 8.31046e-05 1.32288e-05
8.08 0 2.0275e-12 0 6.64467e-06 1.1497e-06 0 2.60776e-08 0 8.30423e-05 1.31586e-05
8.1 0 1.68735e-12 0 6.59255e-06 1.13614e-06 0 2.48268e-08 0 8.30312e-05 1.31354e-05
8.12 0 1.42561e-12 0 6.51112e-06 1.12285e-06 0 2.36316e-08 0 8.274e-05 1.30985e-05
8.14 0 1.1819e-12 0 6.45913e-06 1.10886e-06 0 2.24897e-08 0 8.26055e-05 1.30363e-05
8.16 0 9.25737e-13 0 6.42693e-06 1.09626e-06 0 2.13991e-08 0 8.2001e-05 1.30148e-05
8.18 0 7.53284e-13 0 6.33439e-06 1.08346e-06 0 2.03576e-08 0 8.22475e-05 1.29214e-05
8.2 0 5.91939e-13 0 6.28787e-06 1.07292e-06 0 1.93632e-08 0 8.16023e-05 1.28964e-05
8.22 0 4.63991e-13 0 6.2224e-06 1.05848e-06 0 1.8414e-08 0 8.14893e-05 1.28159e-05
8.24 0 3.65908e-13 0 6.1961e-06 1.04982e-06 0 1.75081e-08 0 8.12909e-05 1.27963e-05
8.26 0 2.66456e-13 0 6.1249e-06 1.03438e-06 0 1.66438e-08 0 8.06687e-05 1.27341e-05
8.28 0 2.00308e-13 0 6.05246e-06 1.02406e-06 0 1.58192e-08 0 8.07479e-05 1.26937e-05
8.3 0 1.4178e-13 0 6.00961e-06 1.01341e-06 0 1.50327e-08 0 8.02479e-05 1.26126e-05
8.32 0 9.76652e-14 0 5.9166e-06 1.00081e-06 0 1.42828e-08 0 8.00371e-05 1.259e-05
8.34 0 6.31996e-14 0 5.90101e-06 9.892e-07 0 1.35678e-08 0 7.98925e-05 1.25234e-05
8.36 0 3.72108e-14 0 5.82954e-06 9.7659e-07 0 1.28863e-08 0 7.92151e-05 1.24885e-05
8.38 0 1.88112e-14 0 5.75719e-06 9.66508e-07 0 1.22368e-08 0 7.95464e-05 1.24518e-05
8.4 0 8.41851e-15 0 5.70832e-06 9.55336e-07 0 1.16179e-08 0 7.93708e-05 1.24043e-05
8.42 0 2.02406e-15 0 5.67643e-06 9.44686e-07 0 1.10284e-08 0 7.88347e-05 1.23593e-05
8.44 0 1.99461e-17 0 5.61748e-06 9.32612e-07 0 1.04669e-08 0 7.87397e-05 1.23219e-05
8.46 0 1.83517e-15 0 5.55427e-06 9.22331e-07 0 9.93225e-09 0 7.82332e-05 1.22422e-05
8.48 0 7.14811e-15 0 5.51622e-06 9.12051e-07 0 9.4232e-09 0 7.88622e-05 1.22243e-05
8.5 0 1.57884e-14 0 5.45168e-06 9.00712e-07 0 8.93866e-09 0 7.79317e-05 1.21724e-05
8.52 0 2.21528e-14 0 5.41484e-06 8.90855e-07 0 8.47753e-09 0 7.79858e-05 1.2098e-05
8.54 0 3.41773e-14 0 5.36342e-06 8.80526e-07 0 8.03876e-09 0 7.73274e-05 1.20675e-05
8.56 0 4.3181e-14 0 5.30308e-06 8.70633e-07 0 7.62135e-09 0 7.74146e-05 1.2021e-05
8.58 0 5.53104e-14 0 5.25438e-06 8.60779e-07 0 7.22435e-09 0 7.71389e-05 1.19898e-05
8.6 0 6.48462e-14 0 5.2143e-06 8.51578e-07 0 6.84682e-09 0 7.71097e-05 1.194e-05
8.62 0 7.76649e-14 0 5.14962e-06 8.42416e-07 0 6.48787e-09 0 7.67755e-05 1.18619e-05
8.64 0 9.07116e-14 0 5.1307e-06 8.3258e-07 0 6.14667e-09 0 7.65363e-05 1.18254e-05
8.66 0 1.00003e-13 0 5.07141e-06 8.21211e-07 0 5.82239e-09 0 7.64265e-05 1.17934e-05
8.68 0 1.09573e-13 0 5.00924e-06 8.12572e-07 0 5.51426e-09 0 7.64377e-05 1.17383e-05
8.7 0 1.222e-13 0 4.98191e-06 8.04402e-07 0 5.22153e-09 0 7.60297e-05 1.17167e-05
8.72 0 1.29891e-13 0 4.91234e-06 7.94486e-07 0 4.94347e-09 0 7.55673e-05 1.16423e-05
8.74 0 1.39484e-13 0 4.87093e-06 7.85375e-07 0 4.67941e-09 0 7.5517e-05 1.16171e-05
8.76 0 1.47895e-13 0 4.81341e-06 7.77416e-07 0 4.42869e-09 0 7.5067e-05 1.15588e-05
8.78 0 1.55986e-13 0 4.77984e-06 7.67206e-07 0 4.19067e-09 0 7.46554e-05 1.15419e-05
8.8 0 1.63016e-13 0 4.76541e-06 7.60509e-07 0 3.96476e-09 0 7.48611e-05 1.14726e-05
8.82 0 1.68339e-13 0 4.68185e-06 7.51649e-07 0 3.75039e-09 0 7.46527e-05 1.14553e-05
8.84 0 1.71868e-13 0 4.64979e-06 7.43112e-07 0 3.54699e-09 0 7.47271e-05 1.1402e-05
8.86 0 1.80687e-13 0 4.61477e-06 7.34972e-07 0 3.35405e-09 0 7.40666e-05 1.13681e-05
8.88 0 1.76318e-13 0 4.55312e-06 7.25871e-07 0 3.17106e-09 0 7.36827e-05 1.13306e-05
8.9 0 1.84217e-13 0 4.52666e-06 7.17336e-07 0 2.99754e-09 0 7.36925e-05 1.12688e-05
8.92 0 1.8555e-13 0 4.47473e-06 7.09382e-07 0 2.83303e-09 0 7.35286e-05 1.12266e-05
8.94 0 1.82989e-13 0 4.44647e-06 7.00971e-07 0 2.67709e-09 0 7.29578e-05 1.11796e-05
8.96 0 1.87348e-13 0 4.4221e-06 6.93644e-07 0 2.52931e-09 0 7.32818e-05 1.11558e-05
8.98 0 1.85492e-13 0 4.36644e-06 6.87121e-07 0 2.38927e-09 0 7.26454e-05 1.11073e-05
9 0 1.84443e-13 0 4.31157e-06 6.78292e-07 0 2.25661e-09 0 7.28447e-05 1.10568e-05
9.02 0 1.82016e-13 0 4.27025e-06 6.71202e-07 0 2.13095e-09 0 7.27328e-05 1.1025e-05
9.04 0 1.80819e-13 0 4.2523e-06 6.63622e-07 0 2.01195e-09 0 7.24115e-05 1.10077e-05
9.06 0 1.80536e-13 0 4.19353e-06 6.56794e-07 0 1.89927e-09 0 7.23456e-05 1.09312e-05
9.08 0 1.79418e-13 0 4.15419e-06 6.48676e-07 0 1.7926e-09 0 7.1967e-05 1.09221e-05
9.1 0 1.73928e-13 0 4.12157e-06 6.42083e-07 0 1.69163e-09 0 7.15561e-05 1.08847e-05
9.12 0 1.73131e-13 0 4.07912e-06 6.348e-07 0 1.59609e-09 0 7.14489e-05 1.0845e-05
9.14 0 1.71789e-13 0 4.0423e-06 6.27181e-07 0 1.50568e-09 0 7.11939e-05 1.07995e-05
9.16 0 1.68503e-13 0 4.01093e-06 6.19939e-07 0 1.42016e-09 0 7.11209e-05 1.07535e-05
9.18 0 1.64887e-13 0 3.97098e-06 6.1252e-07 0 1.33927e-09 0 7.06826e-05 1.07134e-05
9.2 0 1.60718e-13 0 3.92186e-06 6.06614e-07 0 1.26278e-09 0 7.03223e-05 1.06877e-05
9.22 0 1.56205e-13 0 3.90273e-06 5.99437e-07 0 1.19046e-09 0 7.06061e-05 1.0685e-05
9.24 0 1.51866e-13 0 3.85042e-06 5.92961e-07 0 1.12209e-09 0 6.99508e-05 1.05964e-05
9.26 0 1.4717e-13 0 3.82476e-06 5.86721e-07 0 1.05748e-09 0 6.98504e-05 1.05614e-05
9.28 0 1.43389e-13 0 3.77537e-06 5.7925e-07 0 9.96413e-10 0 6.97121e-05 1.05259e-05
9.3 0 1.40135e-13 0 3.7408e-06 5.72686e-07 0 9.38721e-10 0 6.98131e-05 1.05071e-05
9.32 0 1.35631e-13 0 3.70898e-06 5.66397e-07 0 8.84223e-10 0 6.95568e-05 1.0458e-05
9.34 0 1.30753e-13 0 3.6808e-06 5.61422e-07 0 8.3275e-10 0 6.91818e-05 1.04239e-05
9.36 0 1.28135e-13 0 3.64496e-06 5.55393e-07 0 7.84144e-10 0 6.93925e-05 1.03852e-05
9.38 0 1.2313e-13 0 3.61928e-06 5.48507e-07 0 7.38253e-10 0 6.9064e-05 1.03524e-05
9.4 0 1.19495e-13 0 3.57707e-06 5.42254e-07 0 6.94933e-10 0 6.9048e-05 1.03325e-05
9.42 0 1.14691e-13 0 3.55992e-06 5.3594e-07 0 6.54047e-10 0 6.87424e-05 1.0289e-05
9.44 0 1.10096e-13 0 3.51934e-06 5.30577e-07 0 6.15465e-10 0 6.85959e-05 1.02495e-05
9.46 0 1.0646e-13 0 3.48976e-06 5.25392e-07 0 5.79064e-10 0 6.82982e-05 1.02072e-05
9.48 0 1.02646e-13 0 3.46168e-06 5.18993e-07 0 5.44726e-10 0 6.80837e-05 1.01738e-05
9.5 0 9.88473e-14 0 3.40505e-06 5.12841e-07 0 5.1234e-10 0 6.79999e-05 1.01216e-05
9.52 0 9.50031e-14 0 3.39722e-06 5.07928e-07 0 4.81801e-10 0 6.73753e-05 1.01179e-05
9.54 0 9.03079e-14 0 3.34723e-06 5.02247e-07 0 4.53008e-10 0 6.7322e-05 1.00719e-05
9.56 0 8.66133e-14 0 3.32084e-06 4.97307e-07 0 4.25866e-10 0 6.72621e-05 1.00084e-05
9.58 0 8.3881e-14 0 3.30926e-06 4.91137e-07 0 4.00285e-10 0 6.70624e-05 9.99427e-06
9.6 0 7.9356e-14 0 3.25922e-06 4.86651e-07 0 3.76179e-10 0 6.71745e-05 9.97264e-06
9.62 0 7.59112e-14 0 3.23368e-06 4.80505e-07 0 3.53467e-10 0 6.67006e-05 9.93055e-06
9.64 0 7.30713e-14 0 3.20004e-06 4.75022e-07 0 3.32073e-10 0 6.62495e-05 9.88677e-06
9.66 0 6.96935e-14 0 3.17486e-06 4.70571e-07 0 3.11922e-10 0 6.65097e-05 9.87197e-06
9.68 0 6.61248e-14 0 3.14336e-06 4.64758e-07 0 2.92947e-10 0 6.60313e-05 9.82408e-06
9.7 0 6.35808e-14 0 3.1193e-06 4.60258e-07 0 2.75082e-10 0 6.57033e-05 9.78576e-06
9.72 0 6.01467e-14 0 3.08124e-06 4.5501e-07 0 2.58264e-10 0 6.57208e-05 9.76381e-06
9.74 0 5.71848e-14 0 3.06445e-06 4.50632e-07 0 2.42435e-10 0 6.57216e-05 9.72829e-06
9.76 0 5.44346e-14 0 3.02359e-06 4.44796e-07 0 2.27539e-10 0 6.53334e-05 9.70359e-06
9.78 0 5.20637e-14 0 2.99742e-06 4.40897e-07 0 2.13525e-10 0 6.51785e-05 9.68067e-06
9.8 0 4.91468e-14 0 2.96974e-06 4.35881e-07 0 2.00341e-10 0 6.47648e-05 9.63923e-06
9.82 0 4.70636e-14 0 2.94272e-06 4.31089e-07 0 1.8794e-10 0 6.49085e-05 9.58192e-06
9.84 0 4.49693e-14 0 2.90515e-06 4.26643e-07 0 1.76279e-10 0 6.4702e-05 9.56123e-06
9.86 0 4.23095e-14 0 2.89229e-06 4.20959e-07 0 1.65315e-10 0 6.427e-05 9.54882e-06
9.88 0 4.03087e-14 0 2.85577e-06 4.17009e-07 0 1.55008e-10 0 6.46252e-05 9.49344e-06
9.9 0 3.81423e-14 0 2.84184e-06 4.11959e-07 0 1.4532e-10 0 6.42359e-05 9.45687e-06
9.92 0 3.62662e-14 0 2.80376e-06 4.07926e-07 0 1.36216e-10 0 6.41599e-05 9.42084e-06
9.94 0 3.43489e-14 0 2.78345e-06 4.04137e-07 0 1.27662e-10 0 6.38647e-05 9.39888e-06
9.96 0 3.25816e-14 0 2.75367e-06 3.99121e-07 0 1.19626e-10 0 6.34591e-05 9.38551e-06
9.98 0 3.0952e-14 0 2.72473e-06 3.95113e-07 0 1.12077e-10 0 6.3678e-05 9.33925e-06
10 0 2.90945e-14 0 2.7038e-06 3.90155e-07 0 1.04989e-10 0 6.35762e-05 9.33252e-06


==> anc/Bottom/generatePlots.txt <==
reset
reset session

load "plotDefault.txt"
load "plotDefaultLog.txt"
load "plotIncohAsymptotics.txt"
load "plotParameters.txt"
load "plotParametersLog.txt"

reset 
reset session

==> anc/Bottom/plotDefault.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'BottomDefault.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"

set xtics 0,1,5
set yrange [10**(0):5*10**(3)]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

set key top right vertical maxrows 3 width -4

f(x)= (x>2 && x<4) ? 130*exp(-x*0.7) : 1/0
g(x)= (x>0 && x<1.5) ? 1100*exp(-x*(0.7+3.3*(2.0/3.0))) : 1/0

plot "DefaultResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "black" lw 10 title "Coh.", \
"DefaultResults.txt" using ($1**2):(($5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "red" lw 10 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "red" lw 10 title "Hot spot fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines lt rgb "red" lw 10 title "Incoh.", \
g(x) lt rgb "gray" lw 10 title "∝exp(-|t|R_{coh}^{2})", \
f(x) lt rgb "forest-green" lw 10 title "∝exp(-|t|r_{H}^{2})"

unset logscale y

set key top right vertical maxrows 2 width 0

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0
set yrange [-2:3]
set ytics -2,1,2 format "%G"

set notitle

set xtics format "%g" font "Times-Roman, 50"

set label "m_{Q}=m_{b}" at graph 0.7, graph 0.1

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 10 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 10 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 10 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 10 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Bottom/plotDefaultLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'BottomDefaultLog.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"

set yrange [10**(-2):10**(3)]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

#set key top right vertical maxrows 3 width -10

plot "DefaultResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "black" lw 8 title "Coh.", \
"DefaultResults.txt" using ($1**2):(($5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "red" lw 8 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "red" lw 8 title "Hot spot fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines lt rgb "red" lw 8 title "Incoh.", \
-600*4*(1.275/4.18)*10**(-3)*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 title "∝-(1+log(m^2/|t|))/|t|"

unset logscale y

set key top right vertical maxrows 2 width 0

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0, char 0
set yrange [-0.2:1.5]
set ytics -0,0.5,1 format "%G"

set notitle

set xtics format "%g" font "Times-Roman, 50"

set label "m_{Q}=m_{b}" at graph 0.1, graph 0.9

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 8 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 8 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 8 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 8 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Bottom/plotIncohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'BottomIncohAsymptotics.pdf'

CoeffCoh=608.0
rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
CoeffFullRIncoh=8

set key font "Times-Roman, 45"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xrange [1:100]
set yrange [10**(-2):10**(2)]

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y
set logscale x

set key top right

set label "m_{Q}=m_{b}" at graph 0.1, graph 0.1

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=4.18
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

plot "DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines lt rgb "black" lw 12 title "Incoh., full r", \
"DefaultResults.txt" using ($1**2):(($8+$9+$10+$11)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "grey" lw 12 title "Incoh., small r", \
OneHS(x)*(mq/1.275)**7 lt rgb "black" dt 4 lw 12 title "∝-(1+log(m^2/|t|))/|t|"

unset output
unset terminal

reset
reset session

==> anc/Bottom/plotParameters.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'BottomParameters.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5}*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0

set xtics 0,5,25
set yrange [10**(0):5*10**(3)]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50" 0,1,5
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

set label "m_{Q}=m_{b}" at graph 0.1, graph 0.1

plot "DefaultResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" dt 2 lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" dt 4 lw 12 notitle, \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines lt rgb "black" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "blue" lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "blue" lw 12 notitle, \
"SmallerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "red" lw 12 notitle, \
"LargerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "red" lw 12 notitle, \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 notitle, \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 notitle

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Bottom/plotParametersLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'BottomParametersLog.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5}*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0

set yrange [10**(-2):2*10**(2)]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

set label "m_{Q}=m_{b}" at graph 0.1, graph 0.1

plot "DefaultResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" dt 2 lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($2*4*(4.18/1.275)**7) with lines lt rgb "grey50" dt 4 lw 12 notitle, \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines lt rgb "black" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "blue" lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "blue" lw 12 notitle, \
"SmallerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "red" lw 12 notitle, \
"LargerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 4 lt rgb "red" lw 12 notitle, \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 notitle, \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 notitle

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Charm/3DataH1CohQSq0.1W318.txt <==
# 1. t-bin center 2. Cross section nb/GeV^2 3. Error
0.02 336 18
0.08 240.5 12.9
0.14 161.2 9.3
0.21 111.4 7.0
0.30 70.4 5.1
0.41 41.2 3.7
0.58 18.0 2.7
0.90 4.83 1.75

==> anc/Charm/3DataH1IncohQSq0.1W318.txt <==
# 1. t-bin center 2. Cross section nb/GeV^2 3. Error
0.10 47.3 6.7
0.29 43.8 6.0
0.52 36.7 5.1
0.78 27.8 4.2
1.12 16.80 2.59
1.55 10.05 1.56
2.21 6.04 0.68
3.30 2.80 0.38
5.71 0.875 0.178

==> anc/Charm/4DataH1IncohQSq0.06W50to150.txt <==
# 1. t-bin center 2. Cross section nb/GeV^2 3. Error
2.43 5.10 0.71176
3.45 3.08 0.45277
4.46 1.47 0.23431
5.47 0.87 0.16279
6.47 0.610 0.12360
7.92 0.285 0.057201
10.4 0.151 0.031064
13.4 0.093 0.022361
17.7 0.0236 0.0072236
25.0 0.0045 0.0023537

==> anc/Charm/DefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 473.506 0.138956 -0.138865 15.5774 10.0349 410.743 0.120538 -0.120458 29.1724 15.313
0.04 468.909 0.551156 -0.549703 15.4468 9.92683 406.659 0.477988 -0.476727 29.0211 15.1957
0.06 461.725 1.22379 -1.21654 15.2425 9.74229 399.967 1.0601 -1.05382 28.7186 14.9907
0.08 451.692 2.13494 -2.1125 14.9154 9.50972 390.83 1.84727 -1.82785 28.3646 14.7276
0.1 439.303 3.25725 -3.2039 14.5852 9.19976 379.465 2.81358 -2.76749 27.9027 14.3704
0.12 424.702 4.55665 -4.44953 14.1791 8.85813 366.132 3.92825 -3.83589 27.2904 13.9969
0.14 408.2 5.99553 -5.8044 13.6793 8.47999 351.12 5.15716 -4.99275 26.69 13.5462
0.16 390.216 7.53588 -7.22348 13.1687 8.06881 334.736 6.46443 -6.19645 26.0222 13.076
0.18 371.175 9.14104 -8.66381 12.5893 7.62592 317.29 7.81399 -7.40605 25.2517 12.5522
0.2 351.008 10.7629 -10.073 12.0397 7.18669 299.089 9.17087 -8.58305 24.4577 12.0462
0.22 330.475 12.3769 -11.4229 11.3798 6.7406 280.424 10.5024 -9.69285 23.6924 11.5154
0.24 309.643 13.9442 -12.6736 10.7602 6.28439 261.565 11.7791 -10.7057 22.8839 10.9834
0.26 288.78 15.4351 -13.7965 10.1426 5.84667 242.755 12.9751 -11.5976 21.9991 10.4607
0.28 268.207 16.8298 -14.7739 9.57998 5.4262 224.21 14.069 -12.3504 21.1408 9.94186
0.3 248.068 18.1058 -15.5881 9.0051 5.01754 206.111 15.0435 -12.9516 20.366 9.43913
0.32 228.443 19.2405 -16.2237 8.40017 4.63124 188.611 15.8857 -13.3949 19.4778 8.95616
0.34 209.664 20.2385 -16.6903 7.85747 4.27017 171.832 16.5867 -13.6787 18.6199 8.52479
0.36 191.685 21.0804 -16.9788 7.28202 3.93562 155.869 17.1416 -13.8063 17.8695 8.07977
0.38 174.599 21.763 -17.0952 6.75315 3.6245 140.79 17.5489 -13.785 17.1369 7.66749
0.4 158.517 22.2933 -17.0546 6.30487 3.33579 126.64 17.8102 -13.625 16.3237 7.29682
0.42 143.437 22.6701 -16.8658 5.82163 3.06964 113.445 17.9298 -13.3392 15.6003 6.9438
0.44 129.342 22.8934 -16.5395 5.37106 2.83369 101.211 17.9143 -12.9423 14.9586 6.60481
0.46 116.306 22.9837 -16.1011 4.94841 2.6113 89.9323 17.7719 -12.45 14.3034 6.29664
0.48 104.272 22.9434 -15.5625 4.57726 2.41271 79.5892 17.5124 -11.8786 13.6226 6.01433
0.5 93.1631 22.7707 -14.9327 4.22277 2.23474 70.1526 17.1465 -11.2444 13.0356 5.75447
0.52 83.0076 22.4899 -14.2376 3.85779 2.07385 61.5855 16.6858 -10.5633 12.4558 5.52394
0.54 73.7804 22.1185 -13.497 3.53847 1.92915 53.8451 16.1421 -9.85016 11.9228 5.28978
0.56 65.3369 21.6386 -12.7081 3.25539 1.80298 46.8846 15.5275 -9.1191 11.4202 5.09251
0.58 57.7068 21.0842 -11.8989 3.0061 1.69089 40.6544 14.8538 -8.38275 10.9191 4.9063
0.6 50.8255 20.4625 -11.0797 2.7509 1.59007 35.1033 14.1327 -7.65236 10.4691 4.72869
0.62 44.641 19.7843 -10.262 2.52625 1.49528 30.1797 13.3753 -6.93765 9.99026 4.56627
0.64 39.1165 19.0675 -9.45913 2.29719 1.40957 25.8327 12.5922 -6.24683 9.58799 4.41943
0.66 34.1813 18.3133 -8.67513 2.10959 1.34259 22.0119 11.7934 -5.58658 9.20426 4.2875
0.68 29.7788 17.5264 -7.91495 1.93105 1.27394 18.6692 10.9878 -4.96212 8.81821 4.15712
0.7 25.8862 16.7294 -7.19065 1.77354 1.21904 15.7582 10.184 -4.3773 8.49188 4.04225
0.72 22.4147 15.9015 -6.49443 1.62886 1.1684 13.235 9.38922 -3.83471 8.11761 3.94424
0.74 19.3735 15.0843 -5.8441 1.48694 1.12221 11.0584 8.6102 -3.33583 7.8145 3.83988
0.76 16.7064 14.2752 -5.23752 1.35439 1.07851 9.19005 7.85264 -2.88111 7.49526 3.75262
0.78 14.379 13.4838 -4.67702 1.24925 1.04044 7.59423 7.12147 -2.47016 7.23749 3.67099
0.8 12.3252 12.6858 -4.15276 1.13985 1.00739 6.23827 6.42078 -2.10187 7.01207 3.58533
0.82 10.54 11.9095 -3.67296 1.04699 0.97241 5.09228 5.75391 -1.77454 6.72974 3.51261
0.84 9.0003 11.1676 -3.23909 0.962891 0.94554 4.12914 5.12346 -1.48602 6.49597 3.44116
0.86 7.65408 10.433 -2.8408 0.888099 0.917721 3.32438 4.53134 -1.23384 6.29594 3.37228
0.88 6.4932 9.7271 -2.48201 0.819276 0.894395 2.65605 3.97888 -1.01527 6.07841 3.31492
0.9 5.50374 9.066 -2.16391 0.756975 0.869709 2.10461 3.4668 -0.827468 5.8938 3.25678
0.92 4.64698 8.42205 -1.87694 0.700202 0.846547 1.65271 2.99533 -0.667538 5.67052 3.19381
0.94 3.91378 7.80939 -1.62202 0.650143 0.827011 1.28511 2.56425 -0.532599 5.52706 3.13994
0.96 3.28512 7.22203 -1.3954 0.604851 0.809796 0.988417 2.17294 -0.419845 5.34134 3.09205
0.98 2.75596 6.68048 -1.19849 0.56527 0.791002 0.75101 1.82046 -0.326594 5.22812 3.04292
1 2.30393 6.16302 -1.02468 0.528029 0.771243 0.562817 1.50554 -0.250314 5.05048 2.9971
1.02 1.92082 5.67532 -0.87282 0.492408 0.753466 0.415183 1.22671 -0.188659 4.90254 2.94612
1.04 1.5962 5.21412 -0.740325 0.465064 0.738453 0.300713 0.982302 -0.139472 4.76663 2.9105
1.06 1.32168 4.77794 -0.625105 0.439153 0.72372 0.213132 0.770485 -0.100804 4.66082 2.86502
1.08 1.09363 4.37989 -0.52699 0.415054 0.706803 0.147152 0.589328 -0.0709082 4.53897 2.81958
1.1 0.901733 4.00517 -0.442322 0.393632 0.68952 0.0983478 0.436825 -0.048242 4.4507 2.77943
1.12 0.741598 3.65726 -0.369999 0.376066 0.6767 0.0630473 0.310924 -0.0314556 4.32963 2.7447
1.14 0.608556 3.33614 -0.308573 0.358527 0.661104 0.0382263 0.209559 -0.0193829 4.21528 2.70128
1.16 0.498429 3.0411 -0.256657 0.344963 0.646221 0.0214167 0.130672 -0.0110282 4.14091 2.67027
1.18 0.406321 2.76266 -0.212321 0.33021 0.63236 0.0106241 0.0722352 -0.00555156 4.0436 2.63537
1.2 0.331298 2.51344 -0.175554 0.320855 0.621154 0.00425339 0.0322689 -0.00225386 3.9485 2.59809
1.22 0.268922 2.27951 -0.144408 0.310035 0.604847 0.0010446 0.00885455 -0.000560939 3.85734 2.56733
1.24 0.21775 2.06505 -0.118417 0.30026 0.5901 1.55608e-05 0.000147572 -8.46227e-06 3.81151 2.53028
1.26 0.175819 1.86809 -0.09677 0.292047 0.576887 0.00041289 0.00438699 -0.000227253 3.74334 2.49686
1.28 0.14152 1.68704 -0.0787864 0.284867 0.56378 0.00166954 0.0199023 -0.000929456 3.65115 2.46095
1.3 0.113696 1.52284 -0.0639859 0.278625 0.548952 0.00336859 0.0451188 -0.00189578 3.60886 2.43119
1.32 0.0909454 1.37066 -0.0517115 0.273444 0.537536 0.0052126 0.0785606 -0.00296388 3.53349 2.40276
1.34 0.0725731 1.23258 -0.0416696 0.268901 0.524685 0.00699792 0.118853 -0.00401802 3.46538 2.37006
1.36 0.0579399 1.11062 -0.0335767 0.262935 0.511958 0.00859334 0.164721 -0.00497991 3.42617 2.33915
1.38 0.0459739 0.996126 -0.0268766 0.259034 0.498809 0.00992251 0.214993 -0.00580077 3.35051 2.31517
1.4 0.036537 0.896247 -0.0215377 0.256645 0.487937 0.0109497 0.268594 -0.00645457 3.32278 2.28072
1.42 0.0287927 0.800852 -0.0171063 0.253003 0.474651 0.0116683 0.324546 -0.00693233 3.264 2.25383
1.44 0.0226938 0.716876 -0.0135832 0.249417 0.462799 0.0120917 0.381964 -0.00723737 3.21263 2.22263
1.46 0.0178569 0.641664 -0.0107633 0.247398 0.451105 0.0122463 0.440053 -0.00738147 3.18928 2.1952
1.48 0.0139942 0.572954 -0.00849109 0.24433 0.440549 0.012166 0.498103 -0.00738182 3.10427 2.17162
1.5 0.0109547 0.511858 -0.00668847 0.241228 0.429105 0.0118884 0.555487 -0.00725858 3.07513 2.14598
1.52 0.00852039 0.455096 -0.00523292 0.238105 0.418029 0.0114515 0.611652 -0.00703308 3.05284 2.11831
1.54 0.00659525 0.403357 -0.00407311 0.237207 0.407284 0.0108917 0.66612 -0.00672651 2.99894 2.09246
1.56 0.00511221 0.358597 -0.00317376 0.234018 0.396645 0.0102427 0.718479 -0.00635889 2.96989 2.06852
1.58 0.00395159 0.318448 -0.00246532 0.23183 0.385646 0.00953477 0.76838 -0.00594854 2.93728 2.04353
1.6 0.00304209 0.282123 -0.00190669 0.229504 0.374932 0.00879376 0.815533 -0.00551167 2.88432 2.01852
1.62 0.00234204 0.250379 -0.00147431 0.227971 0.365137 0.00804163 0.859702 -0.00506219 2.85323 1.9914
1.64 0.00179368 0.221425 -0.00113374 0.226054 0.355248 0.00729625 0.900699 -0.00461174 2.82989 1.97164
1.66 0.00136462 0.194854 -0.000865841 0.222823 0.344823 0.00657176 0.938382 -0.00416974 2.80467 1.94264
1.68 0.00103867 0.171845 -0.000661395 0.219882 0.336339 0.00587891 0.972652 -0.00374353 2.76843 1.92493
1.7 0.000791878 0.152065 -0.000505943 0.219452 0.326997 0.00522545 1.00344 -0.00333862 2.74831 1.90035
1.72 0.000597146 0.133324 -0.000382727 0.21667 0.317488 0.00461655 1.03073 -0.00295887 2.7053 1.87645
1.74 0.000450139 0.117053 -0.000289355 0.214886 0.308566 0.00405522 1.05451 -0.00260675 2.68175 1.85815
1.76 0.000338964 0.102837 -0.00021849 0.212461 0.299782 0.0035427 1.07481 -0.00228356 2.68272 1.83417
1.78 0.000254199 0.0901333 -0.000164272 0.210855 0.292206 0.00307882 1.09168 -0.00198964 2.6295 1.80908
1.8 0.000189324 0.0785937 -0.000122641 0.206697 0.283141 0.00266231 1.1052 -0.0017246 2.61535 1.79013
1.82 0.000141361 0.0688236 -9.17758e-05 0.203863 0.27491 0.00229108 1.11544 -0.00148744 2.58965 1.76815
1.84 0.000104901 0.0600023 -6.8246e-05 0.202319 0.267754 0.00196249 1.12253 -0.00127676 2.56281 1.74728
1.86 7.76568e-05 0.052277 -5.06195e-05 0.20017 0.259849 0.00167351 1.12657 -0.00109085 2.54468 1.72889
1.88 5.71796e-05 0.0453808 -3.73387e-05 0.197135 0.25207 0.0014209 1.1277 -0.000927859 2.52572 1.71152
1.9 4.20706e-05 0.0394339 -2.75182e-05 0.1946 0.245028 0.00120135 1.12606 -0.0007858 2.49528 1.68914
1.92 3.08858e-05 0.0342508 -2.02336e-05 0.191898 0.237816 0.00101157 1.12178 -0.000662692 2.4744 1.67144
1.94 2.24691e-05 0.029531 -1.47409e-05 0.18936 0.230588 0.000848384 1.11503 -0.000556583 2.45725 1.6516
1.96 1.63226e-05 0.0254698 -1.07227e-05 0.187033 0.224327 0.000708758 1.10594 -0.0004656 2.43989 1.63022
1.98 1.18393e-05 0.0219717 -7.78707e-06 0.183864 0.21746 0.000589865 1.09469 -0.000387974 2.41557 1.61173
2 8.5395e-06 0.0188815 -5.62311e-06 0.182177 0.210782 0.000489095 1.08143 -0.00032206 2.39259 1.59571
2.02 6.16624e-06 0.0162725 -4.06463e-06 0.179023 0.204991 0.000404064 1.06631 -0.000266349 2.38054 1.57743
2.04 4.40706e-06 0.0139051 -2.90784e-06 0.17622 0.198951 0.000332626 1.0495 -0.000219472 2.36336 1.55874
2.06 3.15273e-06 0.0119142 -2.08208e-06 0.173605 0.19326 0.00027286 1.03114 -0.000180198 2.33474 1.54409
2.08 2.22838e-06 0.0101038 -1.47285e-06 0.171013 0.187372 0.000223061 1.01139 -0.000147433 2.31811 1.52805
2.1 1.57765e-06 0.00859779 -1.04354e-06 0.168372 0.181634 0.000181734 0.990405 -0.000120208 2.30554 1.51249
2.12 1.11337e-06 0.00730566 -7.36953e-07 0.164881 0.176644 0.000147569 0.968317 -9.76784e-05 2.28147 1.49347
2.14 7.81628e-07 0.00618628 -5.17704e-07 0.161596 0.171176 0.000119434 0.945271 -7.91057e-05 2.27036 1.47664
2.16 5.45786e-07 0.00521943 -3.61709e-07 0.159956 0.166085 9.63489e-05 0.921399 -6.38534e-05 2.25298 1.46025
2.18 3.77025e-07 0.00436422 -2.50001e-07 0.157009 0.160927 7.74773e-05 0.896832 -5.13744e-05 2.23139 1.4463
2.2 2.61859e-07 0.00367539 -1.73722e-07 0.153354 0.156063 6.21051e-05 0.871693 -4.12016e-05 2.22313 1.42796
2.22 1.79971e-07 0.00306833 -1.1945e-07 0.151144 0.151317 4.96273e-05 0.846097 -3.29386e-05 2.19817 1.41677
2.24 1.22845e-07 0.00254849 -8.15682e-08 0.149022 0.146681 3.95339e-05 0.820157 -2.62503e-05 2.18197 1.39866
2.26 8.37114e-08 0.00211691 -5.5605e-08 0.144708 0.142362 3.13971e-05 0.793977 -2.08554e-05 2.15941 1.38547
2.28 5.64524e-08 0.00174324 -3.75113e-08 0.143129 0.138241 2.48595e-05 0.767654 -1.65185e-05 2.15671 1.37044
2.3 3.79433e-08 0.00143327 -2.52204e-08 0.14072 0.133861 1.96241e-05 0.741282 -1.30439e-05 2.13314 1.35669
2.32 2.52167e-08 0.00116726 -1.6766e-08 0.137486 0.12981 1.54453e-05 0.714946 -1.02692e-05 2.12661 1.34224
2.34 1.66813e-08 0.000947888 -1.10939e-08 0.135031 0.12592 1.21205e-05 0.688724 -8.06073e-06 2.10031 1.32858
2.36 1.0985e-08 0.000767604 -7.30731e-09 0.132342 0.122009 9.48357e-06 0.662691 -6.30857e-06 2.09373 1.31573
2.38 7.1678e-09 0.000617024 -4.76913e-09 0.129743 0.118517 7.39884e-06 0.636912 -4.92286e-06 2.08081 1.30058
2.4 4.61561e-09 0.000490327 -3.07162e-09 0.127193 0.114879 5.75578e-06 0.61145 -3.83039e-06 2.0642 1.28813
2.42 2.95509e-09 0.00038809 -1.96692e-09 0.12504 0.111409 4.46479e-06 0.586359 -2.97179e-06 2.05781 1.27506
2.44 1.86104e-09 0.000302683 -1.23892e-09 0.122064 0.107896 3.45354e-06 0.56169 -2.29906e-06 2.02861 1.26217
2.46 1.15881e-09 0.000233818 -7.71546e-10 0.119711 0.104732 2.6638e-06 0.537487 -1.77358e-06 2.01383 1.24916
2.48 7.13646e-10 0.000178957 -4.75216e-10 0.117259 0.101448 2.04889e-06 0.513788 -1.36435e-06 2.00888 1.23885
2.5 4.31225e-10 0.000134627 -2.87186e-10 0.114461 0.0982961 1.57154e-06 0.490629 -1.04661e-06 1.99583 1.22354
2.52 2.56041e-10 9.9693e-05 -1.70536e-10 0.112279 0.0954261 1.20206e-06 0.468039 -8.00635e-07 1.9817 1.21066
2.54 1.47462e-10 7.17344e-05 -9.82269e-11 0.109652 0.0925954 9.1692e-07 0.446044 -6.10774e-07 1.96996 1.2011
2.56 8.35651e-11 5.08776e-05 -5.56688e-11 0.107403 0.08971 6.97499e-07 0.424664 -4.64655e-07 1.95581 1.18962
2.58 4.50132e-11 3.43607e-05 -2.9989e-11 0.105014 0.0869095 5.29139e-07 0.403916 -3.52526e-07 1.93261 1.1766
2.6 2.36978e-11 2.27203e-05 -1.57892e-11 0.102766 0.0843186 4.00328e-07 0.383815 -2.66728e-07 1.92332 1.16358
2.62 1.16962e-11 1.41091e-05 -7.79337e-12 0.100168 0.0817462 3.02055e-07 0.364369 -2.01264e-07 1.90668 1.15424
2.64 5.33855e-12 8.11692e-06 -3.55737e-12 0.0981106 0.0792316 2.27294e-07 0.345586 -1.51458e-07 1.9062 1.14237
2.66 2.03194e-12 3.90083e-06 -1.35406e-12 0.0961208 0.0768793 1.70579e-07 0.327469 -1.13672e-07 1.88275 1.13011
2.68 5.78328e-13 1.4043e-06 -3.85409e-13 0.093786 0.0744974 1.27674e-07 0.31002 -8.50844e-08 1.87207 1.12158
2.7 8.28086e-14 2.54782e-07 -5.51876e-14 0.0916332 0.0720752 9.53068e-08 0.293236 -6.35169e-08 1.8621 1.10965
2.72 1.63443e-15 6.38307e-09 -1.0893e-15 0.089802 0.0701671 7.09568e-08 0.277114 -4.72907e-08 1.85015 1.09914
2.74 7.13648e-14 3.54391e-07 -4.75642e-14 0.0873686 0.0679866 5.26888e-08 0.261648 -3.51167e-08 1.83939 1.08868
2.76 1.87041e-13 1.18314e-06 -1.24665e-13 0.0857709 0.0658312 3.9021e-08 0.24683 -2.60081e-08 1.82151 1.07796
2.78 2.8949e-13 2.33666e-06 -1.92954e-13 0.083295 0.0638175 2.88231e-08 0.23265 -1.92115e-08 1.81054 1.06945
2.8 3.44774e-13 3.55733e-06 -2.29808e-13 0.0817511 0.0619168 2.12348e-08 0.219097 -1.4154e-08 1.79624 1.05877
2.82 3.79667e-13 5.01632e-06 -2.53071e-13 0.0795679 0.0600204 1.56035e-08 0.20616 -1.04007e-08 1.78478 1.04836
2.84 3.71197e-13 6.29135e-06 -2.4743e-13 0.0780679 0.0582226 1.14358e-08 0.193824 -7.62282e-09 1.77885 1.03808
2.86 3.48316e-13 7.58637e-06 -2.32182e-13 0.075744 0.0564426 8.35967e-09 0.182074 -5.57242e-09 1.76412 1.02929
2.88 3.12222e-13 8.75404e-06 -2.08125e-13 0.0744293 0.0547246 6.0952e-09 0.170897 -4.06302e-09 1.74595 1.01797
2.9 2.73706e-13 9.89645e-06 -1.82453e-13 0.0726446 0.0530753 4.4327e-09 0.160274 -2.95485e-09 1.73701 1.01084
2.92 2.29741e-13 1.07312e-05 -1.53148e-13 0.0708861 0.0515047 3.21538e-09 0.15019 -2.1434e-09 1.72755 1.00129
2.94 1.92387e-13 1.16296e-05 -1.28249e-13 0.0692213 0.0498903 2.32639e-09 0.140628 -1.55081e-09 1.71942 0.992111
2.96 1.54743e-13 1.21267e-05 -1.03155e-13 0.0674111 0.0484069 1.67889e-09 0.131569 -1.11919e-09 1.70384 0.982019
2.98 1.23289e-13 1.25477e-05 -8.21881e-14 0.065912 0.0469785 1.20852e-09 0.122996 -8.05635e-10 1.6881 0.973351
3 9.87055e-14 1.30693e-05 -6.58004e-14 0.0642419 0.0455778 8.67722e-10 0.114892 -5.78453e-10 1.68809 0.9678
3.02 7.6592e-14 1.32169e-05 -5.10591e-14 0.0629644 0.0442186 6.21447e-10 0.107238 -4.1428e-10 1.6793 0.958193
3.04 5.94059e-14 1.33837e-05 -3.96024e-14 0.0612492 0.0428433 4.43942e-10 0.100017 -2.9595e-10 1.66412 0.949959
3.06 4.50521e-14 1.32747e-05 -3.00337e-14 0.0598065 0.0415269 3.16338e-10 0.0932097 -2.10885e-10 1.65242 0.939608
3.08 3.40541e-14 1.31465e-05 -2.27021e-14 0.058368 0.0403034 2.24843e-10 0.0867996 -1.49891e-10 1.64403 0.932037
3.1 2.57549e-14 1.30495e-05 -1.71695e-14 0.056989 0.0390797 1.59409e-10 0.080769 -1.0627e-10 1.63053 0.924033
3.12 1.91219e-14 1.27386e-05 -1.27476e-14 0.0555414 0.0378911 1.12734e-10 0.0751007 -7.51541e-11 1.61826 0.916194
3.14 1.41342e-14 1.24018e-05 -9.42261e-15 0.0540968 0.0367722 7.95252e-11 0.0697778 -5.30157e-11 1.61133 0.907132
3.16 1.0379e-14 1.20158e-05 -6.91919e-15 0.053015 0.0356562 5.59587e-11 0.0647838 -3.73051e-11 1.59614 0.899743
3.18 7.56409e-15 1.15746e-05 -5.04265e-15 0.0517787 0.0346161 3.92775e-11 0.0601026 -2.61846e-11 1.59285 0.893602
3.2 5.51493e-15 1.11739e-05 -3.67657e-15 0.0503829 0.0335908 2.75002e-11 0.0557186 -1.83332e-11 1.58071 0.884499
3.22 3.95223e-15 1.06215e-05 -2.63479e-15 0.0491018 0.032603 1.92063e-11 0.0516164 -1.28041e-11 1.57273 0.878488
3.24 2.83032e-15 1.0107e-05 -1.88686e-15 0.048031 0.0316364 1.33805e-11 0.0477814 -8.92022e-12 1.55606 0.870779
3.26 2.03399e-15 9.6682e-06 -1.35598e-15 0.0466945 0.0307255 9.29862e-12 0.0441993 -6.19903e-12 1.55104 0.862713
3.28 1.45238e-15 9.20554e-06 -9.68246e-16 0.0455985 0.0297986 6.44596e-12 0.0408561 -4.29728e-12 1.54206 0.855933
3.3 1.01593e-15 8.60145e-06 -6.77286e-16 0.0445517 0.0289275 4.45739e-12 0.0377387 -2.97158e-12 1.53224 0.848531
3.32 7.16821e-16 8.12115e-06 -4.77878e-16 0.0434367 0.028067 3.07467e-12 0.0348342 -2.04977e-12 1.51497 0.840712
3.34 5.04231e-16 7.65777e-06 -3.36152e-16 0.0422899 0.0272331 2.11564e-12 0.0321303 -1.41042e-12 1.5097 0.834944
3.36 3.51477e-16 7.16804e-06 -2.34317e-16 0.0412802 0.0264025 1.45216e-12 0.0296153 -9.68101e-13 1.49642 0.827614
3.38 2.42649e-16 6.65696e-06 -1.61765e-16 0.040216 0.025641 9.94293e-13 0.0272779 -6.6286e-13 1.48937 0.819394
3.4 1.68054e-16 6.21306e-06 -1.12036e-16 0.0391919 0.0248949 6.79118e-13 0.0251074 -4.52744e-13 1.47773 0.813854
3.42 1.15991e-16 5.78902e-06 -7.73274e-17 0.0383751 0.0241651 4.62709e-13 0.0230933 -3.08472e-13 1.46933 0.806321
3.44 7.97752e-17 5.38436e-06 -5.31833e-17 0.0374641 0.0234711 3.14487e-13 0.0212261 -2.09658e-13 1.46277 0.799808
3.46 5.4411e-17 4.97514e-06 -3.6274e-17 0.0363 0.0227746 2.13222e-13 0.0194962 -1.42148e-13 1.45187 0.793654
3.48 3.69312e-17 4.58277e-06 -2.46207e-17 0.0355159 0.0221206 1.4421e-13 0.017895 -9.61401e-14 1.4409 0.786912
3.5 2.50903e-17 4.23274e-06 -1.67269e-17 0.0347377 0.0214432 9.72965e-14 0.0164139 -6.48642e-14 1.43416 0.781037
3.52 1.70188e-17 3.9101e-06 -1.13458e-17 0.033802 0.0208419 6.5484e-14 0.0150451 -4.3656e-14 1.42999 0.775887
3.54 1.14808e-17 3.59867e-06 -7.65388e-18 0.0329602 0.0202333 4.39655e-14 0.013781 -2.93103e-14 1.41756 0.76876
3.56 7.72369e-18 3.30878e-06 -5.14913e-18 0.0321331 0.0196674 2.94461e-14 0.0126145 -1.96307e-14 1.40699 0.762781
3.58 5.17374e-18 3.03448e-06 -3.44915e-18 0.0312921 0.0190921 1.96736e-14 0.0115389 -1.31157e-14 1.40118 0.756112
3.6 3.44909e-18 2.77452e-06 -2.29939e-18 0.0305657 0.0185528 1.31124e-14 0.0105479 -8.74159e-15 1.39113 0.751193
3.62 2.29031e-18 2.5313e-06 -1.52687e-18 0.0297741 0.0179967 8.71811e-15 0.00963546 -5.81207e-15 1.38493 0.743932
3.64 1.51385e-18 2.30283e-06 -1.00923e-18 0.0290883 0.0174745 5.78238e-15 0.00879604 -3.85492e-15 1.374 0.739418
3.66 1.00562e-18 2.10917e-06 -6.70416e-19 0.0283216 0.0169837 3.82591e-15 0.00802436 -2.5506e-15 1.36222 0.733275
3.68 6.61536e-19 1.91642e-06 -4.41024e-19 0.0275785 0.0164899 2.52527e-15 0.00731549 -1.68351e-15 1.35753 0.728101
3.7 4.33762e-19 1.73865e-06 -2.89175e-19 0.0269569 0.0160341 1.66275e-15 0.00666479 -1.1085e-15 1.35115 0.722599
3.72 2.85282e-19 1.58498e-06 -1.90188e-19 0.0263417 0.0155676 1.09218e-15 0.00606794 -7.28117e-16 1.34266 0.717134
3.74 1.85097e-19 1.42791e-06 -1.23398e-19 0.0256729 0.0151321 7.15659e-16 0.00552087 -4.77106e-16 1.33666 0.711823
3.76 1.20933e-19 1.29766e-06 -8.06218e-20 0.0249787 0.0146983 4.67809e-16 0.00501981 -3.11873e-16 1.32548 0.706037
3.78 7.87322e-20 1.17721e-06 -5.24881e-20 0.0244286 0.014264 3.05056e-16 0.00456121 -2.03371e-16 1.31767 0.700996
3.8 5.07155e-20 1.05849e-06 -3.38104e-20 0.0237996 0.013874 1.98445e-16 0.00414178 -1.32297e-16 1.30677 0.694918
3.82 3.27559e-20 9.55973e-07 -2.18373e-20 0.0231943 0.0134721 1.28781e-16 0.00375846 -8.58543e-17 1.29679 0.68938
3.84 2.10387e-20 8.60103e-07 -1.40258e-20 0.0226238 0.0130928 8.33713e-17 0.00340838 -5.55809e-17 1.29474 0.686013
3.86 1.35222e-20 7.75739e-07 -9.01478e-21 0.0220877 0.012731 5.38434e-17 0.00308889 -3.58956e-17 1.28912 0.679823
3.88 8.65356e-21 6.97859e-07 -5.76904e-21 0.0214871 0.0123774 3.46897e-17 0.00279752 -2.31265e-17 1.27652 0.675449
3.9 5.51523e-21 6.26332e-07 -3.67682e-21 0.0210265 0.0120212 2.22958e-17 0.002532 -1.48639e-17 1.27165 0.670031
3.92 3.50614e-21 5.61696e-07 -2.33742e-21 0.0204465 0.0116895 1.42955e-17 0.00229019 -9.53033e-18 1.26504 0.664918
3.94 2.21996e-21 5.02591e-07 -1.47997e-21 0.0199979 0.0113579 9.14387e-18 0.00207014 -6.09591e-18 1.25495 0.660578
3.96 1.41192e-21 4.52522e-07 -9.41278e-22 0.0194318 0.0110521 5.83467e-18 0.00187002 -3.88978e-18 1.24651 0.655484
3.98 8.88829e-22 4.03992e-07 -5.92552e-22 0.0190329 0.0107441 3.71414e-18 0.00168816 -2.4761e-18 1.24252 0.65089
4 5.56795e-22 3.59534e-07 -3.71196e-22 0.0185302 0.0104388 2.35862e-18 0.00152301 -1.57241e-18 1.23557 0.645103
4.02 3.49646e-22 3.21312e-07 -2.33097e-22 0.0180511 0.0101427 1.49422e-18 0.00137313 -9.96145e-19 1.22519 0.640947
4.04 2.18943e-22 2.86846e-07 -1.45962e-22 0.0176338 0.00987098 9.44338e-19 0.00123721 -6.29559e-19 1.2181 0.637148
4.06 1.3651e-22 2.55425e-07 -9.10067e-23 0.0172023 0.00960133 5.95388e-19 0.00111404 -3.96925e-19 1.20843 0.632368
4.08 8.51344e-23 2.27903e-07 -5.67562e-23 0.016784 0.00932615 3.74482e-19 0.00100248 -2.49655e-19 1.20709 0.626596
4.1 5.29124e-23 2.03009e-07 -3.52749e-23 0.016389 0.00906158 2.34975e-19 0.000901527 -1.5665e-19 1.19614 0.622551
4.12 3.27143e-23 1.80207e-07 -2.18095e-23 0.0160086 0.00882916 1.47086e-19 0.000810223 -9.80574e-20 1.19061 0.618265
4.14 2.01634e-23 1.59748e-07 -1.34423e-23 0.0156067 0.00858335 9.18507e-20 0.000727705 -6.12338e-20 1.18475 0.614428
4.16 1.24579e-23 1.42208e-07 -8.30528e-24 0.0152261 0.00835206 5.72208e-20 0.000653177 -3.81472e-20 1.17518 0.609341
4.18 7.62299e-24 1.25595e-07 -5.082e-24 0.0148214 0.00811892 3.55621e-20 0.000585913 -2.3708e-20 1.17318 0.605469
4.2 4.67882e-24 1.11459e-07 -3.11921e-24 0.0144771 0.00790196 2.20486e-20 0.000525244 -1.46991e-20 1.16724 0.600422
4.22 2.86109e-24 9.87206e-08 -1.90739e-24 0.0141566 0.00768215 1.36376e-20 0.00047056 -9.09175e-21 1.15526 0.59691
4.24 1.74105e-24 8.71665e-08 -1.1607e-24 0.0137742 0.0074804 8.41509e-21 0.000421305 -5.61006e-21 1.14928 0.593338
4.26 1.05539e-24 7.68025e-08 -7.03591e-25 0.013493 0.00726646 5.18014e-21 0.000376969 -3.45343e-21 1.14215 0.589376
4.28 6.41961e-25 6.80242e-08 -4.27974e-25 0.0131344 0.00708336 3.18118e-21 0.000337088 -2.12079e-21 1.1377 0.584611
4.3 3.87496e-25 5.98931e-08 -2.5833e-25 0.012805 0.00687999 1.94894e-21 0.000301238 -1.2993e-21 1.1313 0.580369
4.32 2.33845e-25 5.28151e-08 -1.55897e-25 0.0125094 0.00669878 1.19117e-21 0.000269032 -7.94115e-22 1.1227 0.576187
4.34 1.40695e-25 4.65149e-08 -9.3797e-26 0.0122039 0.00652106 7.26298e-22 0.000240119 -4.84199e-22 1.11703 0.573839
4.36 8.44923e-26 4.09617e-08 -5.63282e-26 0.0119173 0.00634299 4.41795e-22 0.000214181 -2.9453e-22 1.11495 0.567797
4.38 5.04891e-26 3.59559e-08 -3.36594e-26 0.0116074 0.00618006 2.68097e-22 0.000190926 -1.78731e-22 1.10284 0.564595
4.4 3.01535e-26 3.16e-08 -2.01023e-26 0.0113565 0.00600511 1.62304e-22 0.00017009 -1.08203e-22 1.09815 0.561229
4.42 1.79281e-26 2.76965e-08 -1.19521e-26 0.0110556 0.00585372 9.8024e-23 0.000151434 -6.53493e-23 1.09491 0.55735
4.44 1.06314e-26 2.42542e-08 -7.08762e-27 0.0107949 0.00569516 5.90613e-23 0.000134741 -3.93742e-23 1.08599 0.55416
4.46 6.3303e-27 2.13643e-08 -4.2202e-27 0.0105362 0.00554688 3.5501e-23 0.000119814 -2.36673e-23 1.08269 0.550197
4.48 3.75001e-27 1.87556e-08 -2.50001e-27 0.0102995 0.00540579 2.12885e-23 0.000106474 -1.41924e-23 1.07563 0.546805
4.5 2.20041e-27 1.63381e-08 -1.46694e-27 0.0100255 0.00525779 1.27356e-23 9.4562e-05 -8.49039e-24 1.06699 0.542817
4.52 1.29715e-27 1.43236e-08 -8.64768e-28 0.00978048 0.00511771 7.60081e-24 8.39307e-05 -5.06721e-24 1.06297 0.539447
4.54 7.56031e-28 1.24373e-08 -5.0402e-28 0.00957387 0.00498479 4.52553e-24 7.44488e-05 -3.01702e-24 1.05557 0.536118
4.56 4.42176e-28 1.08561e-08 -2.94784e-28 0.00933815 0.0048556 2.68812e-24 6.59976e-05 -1.79208e-24 1.05075 0.533021
4.58 2.59619e-28 9.52953e-09 -1.73079e-28 0.00912628 0.00472468 1.59293e-24 5.84698e-05 -1.06195e-24 1.04797 0.528654
4.6 1.50774e-28 8.28862e-09 -1.00516e-28 0.00891484 0.00460488 9.41702e-25 5.17689e-05 -6.27801e-25 1.04146 0.525429
4.62 8.73918e-29 7.20793e-09 -5.82612e-29 0.00867649 0.00448401 5.55393e-25 4.58079e-05 -3.70262e-25 1.03288 0.521762
4.64 5.0647e-29 6.27831e-09 -3.37647e-29 0.0084743 0.00436988 3.26782e-25 4.05086e-05 -2.17855e-25 1.02883 0.518545
4.66 2.93352e-29 5.4751e-09 -1.95568e-29 0.00830306 0.00425832 1.91816e-25 3.58004e-05 -1.27878e-25 1.02519 0.51531
4.68 1.69074e-29 4.75946e-09 -1.12716e-29 0.00808117 0.00414242 1.12327e-25 3.16201e-05 -7.48846e-26 1.01649 0.512437
4.7 9.7452e-30 4.14489e-09 -6.4968e-30 0.00790253 0.00403843 6.56226e-26 2.7911e-05 -4.37484e-26 1.00724 0.509035
4.72 5.59695e-30 3.60313e-09 -3.7313e-30 0.00771643 0.00393443 3.82467e-26 2.46219e-05 -2.54978e-26 1.0098 0.50536
4.74 3.18441e-30 3.10834e-09 -2.12294e-30 0.00752564 0.00383133 2.22385e-26 2.17073e-05 -1.48257e-26 1.00324 0.503149
4.76 1.82852e-30 2.71102e-09 -1.21901e-30 0.00734796 0.00373563 1.29e-26 1.9126e-05 -8.6e-27 0.99548 0.498883
4.78 1.0452e-30 2.35793e-09 -6.96798e-31 0.00718526 0.00363953 7.46527e-27 1.68414e-05 -4.97685e-27 0.990919 0.495921
4.8 5.91885e-31 2.03533e-09 -3.9459e-31 0.00700894 0.00354836 4.30997e-27 1.48208e-05 -2.87331e-27 0.986584 0.492481
4.82 3.34374e-31 1.75573e-09 -2.22916e-31 0.00684234 0.00345738 2.48242e-27 1.30347e-05 -1.65495e-27 0.981056 0.489292
4.84 1.89414e-31 1.52135e-09 -1.26276e-31 0.00669224 0.00336832 1.42642e-27 1.14569e-05 -9.50949e-28 0.977926 0.486655
4.86 1.06561e-31 1.31151e-09 -7.10406e-32 0.00653001 0.00328185 8.17703e-28 1.0064e-05 -5.45135e-28 0.969698 0.48301
4.88 6.01105e-32 1.13566e-09 -4.00737e-32 0.00638089 0.00320035 4.67644e-28 8.83511e-06 -3.11763e-28 0.964134 0.481005
4.9 3.3824e-32 9.82667e-10 -2.25493e-32 0.00622539 0.00311767 2.66814e-28 7.75159e-06 -1.77876e-28 0.96078 0.478775
4.92 1.89434e-32 8.47795e-10 -1.2629e-32 0.00607874 0.00303655 1.51872e-28 6.79686e-06 -1.01248e-28 0.955085 0.474999
4.94 1.05646e-32 7.29622e-10 -7.04305e-33 0.00594166 0.00296611 8.62419e-29 5.95613e-06 -5.74946e-29 0.949385 0.471429
4.96 5.88716e-33 6.28537e-10 -3.92478e-33 0.00580489 0.00289214 4.88578e-29 5.21625e-06 -3.25719e-29 0.946473 0.469049
4.98 3.26887e-33 5.40463e-10 -2.17925e-33 0.00567232 0.00281881 2.76137e-29 4.56554e-06 -1.84091e-29 0.939853 0.466633
5 1.81415e-33 4.65316e-10 -1.20943e-33 0.0055405 0.00274776 1.557e-29 3.9936e-06 -1.038e-29 0.932565 0.464222
5.02 1.00467e-33 4.00472e-10 -6.69783e-34 0.00542089 0.00267972 8.75848e-30 3.49121e-06 -5.83899e-30 0.932461 0.460483
5.04 5.54687e-34 3.44216e-10 -3.69791e-34 0.00527964 0.00260859 4.91523e-30 3.05019e-06 -3.27682e-30 0.927266 0.457319
5.06 3.04164e-34 2.94369e-10 -2.02776e-34 0.00517853 0.00255135 2.75191e-30 2.66328e-06 -1.8346e-30 0.922257 0.455131
5.08 1.68243e-34 2.54381e-10 -1.12162e-34 0.00505825 0.00248204 1.53709e-30 2.32406e-06 -1.02473e-30 0.915806 0.452714
5.1 9.21414e-35 2.18038e-10 -6.14276e-35 0.00493484 0.00242607 8.56527e-31 2.02684e-06 -5.71018e-31 0.912514 0.449088
5.12 5.0099e-35 1.85866e-10 -3.33993e-35 0.0048316 0.00236523 4.76166e-31 1.76656e-06 -3.17444e-31 0.909364 0.447526
5.14 2.7312e-35 1.59141e-10 -1.8208e-35 0.00470521 0.0023029 2.6409e-31 1.5388e-06 -1.7606e-31 0.903353 0.44431
5.16 1.48601e-35 1.3623e-10 -9.90671e-36 0.00461291 0.00224997 1.46124e-31 1.33959e-06 -9.7416e-32 0.899949 0.44157
5.18 8.06485e-36 1.16529e-10 -5.37656e-36 0.00450034 0.00219565 8.06618e-32 1.16548e-06 -5.37745e-32 0.894535 0.43956
5.2 4.39089e-36 1.00171e-10 -2.92726e-36 0.00440259 0.00214037 4.44213e-32 1.0134e-06 -2.96142e-32 0.888717 0.436303
5.22 2.37374e-36 8.56519e-11 0 0.00429726 0.00208985 2.44057e-32 8.80633e-07 0 0.884082 0.4348
5.24 1.27679e-36 7.2997e-11 0 0.00420329 0.00203847 1.33773e-32 7.64806e-07 0 0.88025 0.431644
5.26 6.84521e-37 6.21176e-11 0 0.00410975 0.00199174 7.31512e-33 6.63818e-07 0 0.873351 0.428423
5.28 3.66528e-37 5.28863e-11 0 0.00401503 0.00194298 3.99073e-33 5.75823e-07 0 0.869852 0.426709
5.3 1.95824e-37 4.50064e-11 0 0.00392647 0.00189472 2.17201e-33 4.99196e-07 0 0.866552 0.424716
5.32 1.0438e-37 3.82794e-11 0 0.0038359 0.00184861 1.17937e-33 4.32508e-07 0 0.862606 0.421363
5.34 5.59367e-38 3.27903e-11 0 0.00374939 0.00180424 6.3887e-34 3.74508e-07 0 0.859999 0.419905
5.36 2.96991e-38 2.78777e-11 0 0.00366628 0.00176202 3.45267e-34 3.24092e-07 0 0.852987 0.417314
5.38 1.5698e-38 2.36368e-11 0 0.00358525 0.00172005 1.86156e-34 2.80298e-07 0 0.849655 0.413552
5.4 8.27961e-39 2.00331e-11 0 0.00351068 0.00167784 1.00133e-34 2.42278e-07 0 0.845222 0.411668
5.42 4.38236e-39 1.70689e-11 0 0.00342392 0.00163689 5.37344e-35 2.09291e-07 0 0.841778 0.40912
5.44 2.31184e-39 1.45204e-11 0 0.00334893 0.00160023 2.8768e-35 1.80688e-07 0 0.834679 0.408246
5.46 1.21494e-39 1.23271e-11 0 0.00328195 0.00156153 1.53654e-35 1.55902e-07 0 0.828926 0.40537
5.48 6.36339e-40 1.04484e-11 0 0.00320671 0.00152634 8.18763e-36 1.34437e-07 0 0.829148 0.402883
5.5 3.33687e-40 8.88211e-12 0 0.00313454 0.00148957 4.35262e-36 1.15858e-07 0 0.823726 0.400563
5.52 1.73141e-40 7.48442e-12 0 0.00306522 0.00145378 2.30847e-36 9.97886e-08 0 0.822743 0.397887
5.54 8.99754e-41 6.32741e-12 0 0.00299175 0.00142009 1.22145e-36 8.58969e-08 0 0.816139 0.396952
5.56 4.66336e-41 5.34454e-12 0 0.00293617 0.00138618 6.44773e-37 7.38955e-08 0 0.811736 0.394767
5.58 2.41837e-41 4.52489e-12 0 0.00286542 0.00135429 3.39561e-37 6.35335e-08 0 0.809489 0.392213
5.6 1.25014e-41 3.82545e-12 0 0.00280624 0.00132316 1.78405e-37 5.45923e-08 0 0.804274 0.390118
5.62 6.4213e-42 3.21921e-12 0 0.00273958 0.00129186 9.35145e-38 4.68819e-08 0 0.801514 0.386988
5.64 3.31385e-42 2.72663e-12 0 0.00268089 0.00126112 4.89023e-38 4.02367e-08 0 0.797722 0.385292
5.66 1.69786e-42 2.29681e-12 0 0.00262411 0.00123304 2.55129e-38 3.45131e-08 0 0.792956 0.383504
5.68 8.67471e-43 1.93275e-12 0 0.00256603 0.00120439 1.32792e-38 2.95863e-08 0 0.789936 0.381086
5.7 4.44421e-43 1.63371e-12 0 0.00251204 0.00117804 6.89546e-39 2.53479e-08 0 0.785769 0.37949
5.72 2.25389e-43 1.36942e-12 0 0.00245661 0.00114922 3.57219e-39 2.1704e-08 0 0.783498 0.377045
5.74 1.14855e-43 1.15543e-12 0 0.0024014 0.00112307 1.84624e-39 1.85729e-08 0 0.777789 0.375376
5.76 5.80412e-44 9.68461e-13 0 0.00234993 0.00109862 9.51966e-40 1.58843e-08 0 0.774057 0.372819
5.78 2.93804e-44 8.14555e-13 0 0.00230363 0.0010735 4.89707e-40 1.35769e-08 0 0.770784 0.370968
5.8 1.48167e-44 6.83749e-13 0 0.00225229 0.00104935 2.51323e-40 1.15978e-08 0 0.766159 0.369058
5.82 7.48343e-45 5.75827e-13 0 0.00220612 0.0010255 1.28679e-40 9.90146e-09 0 0.764325 0.367286
5.84 3.75914e-45 4.83159e-13 0 0.0021554 0.00100246 6.57304e-41 8.44826e-09 0 0.760588 0.365519
5.86 1.87974e-45 4.04272e-13 0 0.00211028 0.000979036 3.3497e-41 7.20413e-09 0 0.758598 0.363139
5.88 9.38152e-46 3.38212e-13 0 0.00206594 0.000957559 1.70305e-41 6.13962e-09 0 0.753514 0.360732
5.9 4.68245e-46 2.8346e-13 0 0.00202047 0.000935089 8.63831e-42 5.22935e-09 0 0.7508 0.359445
5.92 2.31907e-46 2.36156e-13 0 0.00197934 0.000914218 4.37132e-42 4.45143e-09 0 0.746506 0.356874
5.94 1.14888e-46 1.97148e-13 0 0.00193744 0.00089349 2.20688e-42 3.78702e-09 0 0.742972 0.355875
5.96 5.72652e-47 1.65885e-13 0 0.00189483 0.000873841 1.11154e-42 3.21989e-09 0 0.740934 0.353495
5.98 2.8195e-47 1.38118e-13 0 0.00185714 0.000854205 5.58542e-43 2.7361e-09 0 0.736113 0.352017
6 1.3944e-47 1.15715e-13 0 0.00181634 0.000836639 2.80006e-43 2.32364e-09 0 0.731181 0.350064
6.02 6.83101e-48 9.62003e-14 0 0.00177866 0.000817148 1.40043e-43 1.97221e-09 0 0.728527 0.347959
6.04 3.36731e-48 8.06174e-14 0 0.00174282 0.000798913 6.98776e-44 1.67295e-09 0 0.724959 0.346792
6.06 1.64677e-48 6.71425e-14 0 0.00170453 0.000781646 3.47854e-44 1.41828e-09 0 0.723179 0.34493
6.08 8.02651e-49 5.58307e-14 0 0.00166963 0.000764526 1.72758e-44 1.20167e-09 0 0.71818 0.342499
6.1 3.91069e-49 4.64887e-14 0 0.00163372 0.000747205 8.55976e-45 1.01755e-09 0 0.715536 0.340598
6.12 1.89566e-49 3.85802e-14 0 0.00160188 0.000730644 4.23125e-45 8.61139e-10 0 0.713052 0.339444
6.14 9.21923e-50 3.21792e-14 0 0.00156291 0.000714269 2.08669e-45 7.28347e-10 0 0.709524 0.338629
6.16 4.41602e-50 2.64821e-14 0 0.00153269 0.000698461 1.02667e-45 6.15674e-10 0 0.705669 0.335636
6.18 2.14997e-50 2.219e-14 0 0.00150479 0.000683331 5.03947e-46 5.20128e-10 0 0.701901 0.334081
6.2 1.03447e-50 1.84083e-14 0 0.00147199 0.00066947 2.46787e-46 4.39154e-10 0 0.700544 0.332761
6.22 4.96821e-51 1.52696e-14 0 0.00144202 0.000654253 1.20571e-46 3.70571e-10 0 0.699459 0.331833
6.24 2.36932e-51 1.25994e-14 0 0.00141119 0.00064117 5.8769e-47 3.12517e-10 0 0.693804 0.329149
6.26 1.13155e-51 1.04295e-14 0 0.00138098 0.000626675 2.85783e-47 2.63404e-10 0 0.69109 0.327184
6.28 5.43562e-52 8.69886e-15 0 0.00135522 0.000613231 1.38646e-47 2.21881e-10 0 0.686156 0.325787
6.3 2.5775e-52 7.17468e-15 0 0.00132623 0.00059979 6.7106e-48 1.86795e-10 0 0.683077 0.324615
6.32 1.22725e-52 5.95238e-15 0 0.00129886 0.000587335 3.2404e-48 1.57166e-10 0 0.682442 0.322921
6.34 5.80456e-53 4.91415e-15 0 0.0012735 0.000574721 1.56106e-48 1.3216e-10 0 0.6789 0.321145
6.36 2.74875e-53 4.06909e-15 0 0.0012489 0.00056212 7.50285e-49 1.11068e-10 0 0.676872 0.319911
6.38 1.29624e-53 3.3612e-15 0 0.00122064 0.00055039 3.59762e-49 9.3288e-11 0 0.673483 0.318112
6.4 6.07547e-54 2.76441e-15 0 0.0011953 0.000537964 1.72103e-49 7.83089e-11 0 0.669735 0.316609
6.42 2.85596e-54 2.28429e-15 0 0.00117373 0.000527562 8.21382e-50 6.56969e-11 0 0.666094 0.314804
6.44 1.33716e-54 1.88332e-15 0 0.00114716 0.000515718 3.91098e-50 5.50842e-11 0 0.664566 0.313262
6.46 6.25727e-55 1.55465e-15 0 0.0011245 0.000505198 1.85785e-50 4.61591e-11 0 0.65851 0.312442
6.48 2.91008e-55 1.27768e-15 0 0.00110483 0.00049513 8.80481e-51 3.86578e-11 0 0.656298 0.309974
6.5 1.35361e-55 1.05207e-15 0 0.00108093 0.000484411 4.16307e-51 3.23567e-11 0 0.654012 0.30837
6.52 6.28867e-56 8.66779e-16 0 0.00105813 0.000474191 1.96377e-51 2.7067e-11 0 0.652561 0.307367
6.54 2.91748e-56 7.14366e-16 0 0.00103765 0.000463565 9.24173e-52 2.2629e-11 0 0.647514 0.306249
6.56 1.34268e-56 5.85074e-16 0 0.00101755 0.000454744 4.3391e-52 1.89077e-11 0 0.646392 0.304125
6.58 6.16889e-57 4.79224e-16 0 0.000997432 0.000445167 2.0325e-52 1.57893e-11 0 0.643315 0.303092
6.6 2.83321e-57 3.93067e-16 0 0.000977514 0.000436227 9.4983e-53 1.31775e-11 0 0.64094 0.301153
6.62 1.29917e-57 3.22459e-16 0 0.000957547 0.000426869 4.42839e-53 1.09914e-11 0 0.639188 0.300105
6.64 5.97691e-58 2.6587e-16 0 0.000938247 0.000418063 2.05983e-53 9.1627e-12 0 0.634807 0.298247
6.66 2.70324e-58 2.15887e-16 0 0.000920541 0.00040958 9.55874e-54 7.63383e-12 0 0.631628 0.297533
6.68 1.23643e-58 1.77592e-16 0 0.000901764 0.000400924 4.42543e-54 6.35639e-12 0 0.631701 0.296155
6.7 5.6006e-59 1.44933e-16 0 0.000884464 0.000392157 2.04406e-54 5.28966e-12 0 0.627459 0.294566
6.72 2.5484e-59 1.19026e-16 0 0.000868374 0.00038457 9.4193e-55 4.39941e-12 0 0.625045 0.293113
6.74 1.14999e-59 9.71124e-17 0 0.000849443 0.000376321 4.3304e-55 3.65687e-12 0 0.621453 0.2917
6.76 5.21101e-60 7.97031e-17 0 0.000833814 0.000369222 1.9862e-55 3.03791e-12 0 0.620253 0.290063
6.78 2.34749e-60 6.51466e-17 0 0.000816738 0.000361707 9.0887e-56 2.52226e-12 0 0.618199 0.28932
6.8 1.05403e-60 5.31668e-17 0 0.000800683 0.000354097 4.14922e-56 2.09293e-12 0 0.614209 0.288115
6.82 4.72343e-61 4.3382e-17 0 0.000784857 0.000347056 1.8898e-56 1.73568e-12 0 0.611121 0.285806
6.84 2.11026e-61 3.53522e-17 0 0.000770521 0.000339835 8.58721e-57 1.43857e-12 0 0.609877 0.284423
6.86 9.34228e-62 2.85973e-17 0 0.000755162 0.000332999 3.8929e-57 1.19164e-12 0 0.607151 0.283998
6.88 4.17602e-62 2.33987e-17 0 0.000740111 0.000326569 1.76067e-57 9.86527e-13 0 0.605025 0.282365
6.9 1.85755e-62 1.9085e-17 0 0.000727891 0.000320049 7.94458e-58 8.16248e-13 0 0.601533 0.2812
6.92 8.20691e-63 1.54888e-17 0 0.000713565 0.000313667 3.57642e-58 6.74971e-13 0 0.599959 0.279952
6.94 3.61521e-63 1.25551e-17 0 0.000700119 0.0003068 1.60624e-58 5.57825e-13 0 0.596289 0.278519
6.96 1.60846e-63 1.0297e-17 0 0.000684851 0.000301059 7.19713e-59 4.60746e-13 0 0.594054 0.277254
6.98 7.0035e-64 8.27935e-18 0 0.000672797 0.000295078 3.21732e-59 3.80342e-13 0 0.591473 0.275837
7 3.06901e-64 6.71155e-18 0 0.000660127 0.000289245 1.43487e-59 3.13789e-13 0 0.587756 0.274594
7.02 1.35046e-64 5.47284e-18 0 0.000646338 0.00028323 6.38439e-60 2.58733e-13 0 0.586462 0.273494
7.04 5.90534e-65 4.44271e-18 0 0.000634285 0.000277851 2.83408e-60 2.13214e-13 0 0.584108 0.272437
7.06 2.56229e-65 3.58483e-18 0 0.00062287 0.000272447 1.25513e-60 1.75602e-13 0 0.581062 0.270895
7.08 1.11691e-65 2.91111e-18 0 0.000610608 0.000266818 5.54565e-61 1.44542e-13 0 0.578743 0.269929
7.1 4.81389e-66 2.34154e-18 0 0.000598678 0.000261727 2.44457e-61 1.18907e-13 0 0.577736 0.2686
7.12 2.09721e-66 1.90711e-18 0 0.00058757 0.000256339 1.07507e-61 9.77626e-14 0 0.57435 0.267881
7.14 9.04512e-67 1.54043e-18 0 0.000576279 0.000251435 4.71694e-62 8.0332e-14 0 0.573448 0.265497
7.16 3.8877e-67 1.24216e-18 0 0.000565469 0.000246694 2.06475e-62 6.59713e-14 0 0.570355 0.264883
7.18 1.67913e-67 1.00831e-18 0 0.000555096 0.000241869 9.01701e-63 5.41466e-14 0 0.567682 0.263935
7.2 7.21307e-68 8.15485e-19 0 0.00054499 0.000236898 3.92865e-63 4.44159e-14 0 0.565563 0.26223
7.22 3.08055e-68 6.56863e-19 0 0.000534605 0.000232578 1.70769e-63 3.6413e-14 0 0.564886 0.261612
7.24 1.30373e-68 5.2523e-19 0 0.000523691 0.000227987 7.40565e-64 2.9835e-14 0 0.562106 0.259856
7.26 5.55918e-69 4.2389e-19 0 0.000514642 0.00022358 3.20408e-64 2.44312e-14 0 0.558356 0.259373
7.28 2.38216e-69 3.44395e-19 0 0.0005048 0.000219306 1.38302e-64 1.99947e-14 0 0.55665 0.258115
7.3 1.0026e-69 2.7531e-19 0 0.000496053 0.000214845 5.95583e-65 1.63545e-14 0 0.553607 0.25713
7.32 4.25075e-70 2.22092e-19 0 0.000487019 0.000210831 2.55883e-65 1.33693e-14 0 0.551586 0.255472
7.34 1.79731e-70 1.7899e-19 0 0.00047723 0.000207005 1.0968e-65 1.09228e-14 0 0.550539 0.25494
7.36 7.54182e-71 1.43411e-19 0 0.00046849 0.000202865 4.69029e-66 8.91881e-15 0 0.547438 0.25394
7.38 3.15181e-71 1.14639e-19 0 0.00045999 0.000199066 2.00105e-66 7.27833e-15 0 0.546014 0.25239
7.4 0 9.24394e-20 0 0.00045148 0.000195148 0 5.9362e-15 0 0.544277 0.25139
7.42 0 7.47909e-20 0 0.000442405 0.000191508 0 4.83878e-15 0 0.541222 0.250323
7.44 0 5.88061e-20 0 0.000434863 0.000187756 0 3.94198e-15 0 0.53957 0.248945
7.46 0 4.75131e-20 0 0.000426686 0.000184238 0 3.20955e-15 0 0.538587 0.248109
7.48 0 3.82282e-20 0 0.000418956 0.000180918 0 2.61171e-15 0 0.535428 0.247172
7.5 0 3.03337e-20 0 0.000411378 0.000177552 0 2.12402e-15 0 0.53273 0.246528
7.52 0 2.45344e-20 0 0.000403918 0.000174153 0 1.7264e-15 0 0.531425 0.245061
7.54 0 1.96816e-20 0 0.000396557 0.000170801 0 1.40241e-15 0 0.52857 0.243918
7.56 0 1.56321e-20 0 0.000389661 0.000167508 0 1.13858e-15 0 0.526333 0.242716
7.58 0 1.25059e-20 0 0.000382334 0.000164299 0 9.23849e-16 0 0.524721 0.241871
7.6 0 1.00312e-20 0 0.000375733 0.000161432 0 7.49187e-16 0 0.522163 0.240503
7.62 0 7.96434e-21 0 0.000368723 0.000158486 0 6.072e-16 0 0.520237 0.239859
7.64 0 6.30755e-21 0 0.000361697 0.00015563 0 4.9184e-16 0 0.519825 0.238654
7.66 0 5.01427e-21 0 0.000355562 0.000152501 0 3.9817e-16 0 0.516633 0.237835
7.68 0 4.03037e-21 0 0.000348854 0.000149827 0 3.22154e-16 0 0.513935 0.2366
7.7 0 3.2088e-21 0 0.000343145 0.000147025 0 2.60502e-16 0 0.512521 0.236379
7.72 0 2.53318e-21 0 0.000336586 0.000144356 0 2.10529e-16 0 0.510363 0.234999
7.74 0 2.02153e-21 0 0.000331222 0.000141643 0 1.70044e-16 0 0.510745 0.233638
7.76 0 1.61614e-21 0 0.000324954 0.000139133 0 1.37267e-16 0 0.505387 0.233148
7.78 0 1.2818e-21 0 0.000319233 0.000136584 0 1.10744e-16 0 0.5065 0.231778
7.8 0 1.01734e-21 0 0.000313516 0.000134065 0 8.92947e-17 0 0.503483 0.231126
7.82 0 8.03185e-22 0 0.000308006 0.000131583 0 7.19589e-17 0 0.500004 0.229975
7.84 0 6.389e-22 0 0.000302333 0.000129133 0 5.79555e-17 0 0.499481 0.229512
7.86 0 5.06468e-22 0 0.000296983 0.000126777 0 4.66506e-17 0 0.498736 0.227735
7.88 0 4.02051e-22 0 0.00029192 0.000124508 0 3.75294e-17 0 0.495378 0.22677
7.9 0 3.17504e-22 0 0.000286787 0.00012227 0 3.01743e-17 0 0.493881 0.226334
7.92 0 2.51679e-22 0 0.000281704 0.000120126 0 2.42469e-17 0 0.491272 0.225304
7.94 0 1.98726e-22 0 0.000276855 0.000117901 0 1.94727e-17 0 0.49029 0.224663
7.96 0 1.58134e-22 0 0.000271812 0.000115824 0 1.56296e-17 0 0.488954 0.223576
7.98 0 1.23547e-22 0 0.000267223 0.000113689 0 1.25379e-17 0 0.48699 0.222451
8 0 9.87356e-23 0 0.000262298 0.000111752 0 1.0052e-17 0 0.484695 0.222062
8.02 0 7.78681e-23 0 0.000257623 0.000109633 0 8.05434e-18 0 0.482492 0.220565
8.04 0 6.09617e-23 0 0.000253419 0.000107736 0 6.45002e-18 0 0.480895 0.220123
8.06 0 4.79276e-23 0 0.000249311 0.000105714 0 5.16232e-18 0 0.477551 0.219113
8.08 0 3.8041e-23 0 0.000244631 0.000103935 0 4.12934e-18 0 0.476623 0.21814
8.1 0 2.9973e-23 0 0.000240416 0.000102114 0 3.30118e-18 0 0.475517 0.217374
8.12 0 2.36891e-23 0 0.000236215 0.000100302 0 2.63761e-18 0 0.473281 0.216011
8.14 0 1.849e-23 0 0.000232222 9.84972e-05 0 2.10622e-18 0 0.471927 0.215435
8.16 0 1.45395e-23 0 0.000228506 9.67117e-05 0 1.68093e-18 0 0.470992 0.215118
8.18 0 1.14111e-23 0 0.000224679 9.50557e-05 0 1.34075e-18 0 0.469064 0.213912
8.2 0 8.98695e-24 0 0.000220792 9.3407e-05 0 1.0688e-18 0 0.468047 0.212574
8.22 0 7.07732e-24 0 0.000216907 9.17962e-05 0 8.51532e-19 0 0.465414 0.212142
8.24 0 5.52819e-24 0 0.000213288 9.02054e-05 0 6.78042e-19 0 0.463741 0.211295
8.26 0 4.37149e-24 0 0.000209616 8.85906e-05 0 5.39591e-19 0 0.461636 0.210471
8.28 0 3.39952e-24 0 0.000206181 8.70456e-05 0 4.29166e-19 0 0.460296 0.209814
8.3 0 2.65381e-24 0 0.000202648 8.55085e-05 0 3.41145e-19 0 0.459494 0.209023
8.32 0 2.07568e-24 0 0.00019913 8.40391e-05 0 2.71022e-19 0 0.455854 0.208367
8.34 0 1.6266e-24 0 0.000195794 8.26119e-05 0 2.15191e-19 0 0.455862 0.207217
8.36 0 1.26877e-24 0 0.000192614 8.12101e-05 0 1.70764e-19 0 0.454108 0.206884
8.38 0 9.95213e-25 0 0.000189287 7.97311e-05 0 1.35431e-19 0 0.452686 0.205424
8.4 0 7.77259e-25 0 0.000185866 7.84056e-05 0 1.07349e-19 0 0.451077 0.205169
8.42 0 6.06665e-25 0 0.000183079 7.7056e-05 0 8.50406e-20 0 0.449067 0.204433
8.44 0 4.71957e-25 0 0.000179759 7.57283e-05 0 6.73301e-20 0 0.447119 0.203219
8.46 0 3.67258e-25 0 0.000176865 7.445e-05 0 5.32776e-20 0 0.445992 0.20285
8.48 0 2.8549e-25 0 0.000174026 7.31845e-05 0 4.2134e-20 0 0.444043 0.201763
8.5 0 2.24619e-25 0 0.000171164 7.18991e-05 0 3.33023e-20 0 0.4433 0.201237
8.52 0 1.74547e-25 0 0.000168181 7.06558e-05 0 2.63068e-20 0 0.441313 0.200316
8.54 0 1.36662e-25 0 0.000165483 6.95027e-05 0 2.0769e-20 0 0.438975 0.199487
8.56 0 1.05634e-25 0 0.000162559 6.83147e-05 0 1.63876e-20 0 0.438812 0.198755
8.58 0 8.18494e-26 0 0.000159959 6.71675e-05 0 1.29232e-20 0 0.437236 0.198277
8.6 0 6.41857e-26 0 0.000157242 6.60038e-05 0 1.01853e-20 0 0.43687 0.197288
8.62 0 4.95526e-26 0 0.000154739 6.49236e-05 0 8.02295e-21 0 0.434769 0.196351
8.64 0 3.8414e-26 0 0.000152184 6.38729e-05 0 6.31606e-21 0 0.433712 0.196103
8.66 0 2.99361e-26 0 0.000149723 6.27708e-05 0 4.96948e-21 0 0.430029 0.195056
8.68 0 2.30805e-26 0 0.000147275 6.16913e-05 0 3.90778e-21 0 0.43 0.194483
8.7 0 1.78974e-26 0 0.000144976 6.0683e-05 0 3.07115e-21 0 0.428161 0.193991
8.72 0 1.38481e-26 0 0.000142437 5.97066e-05 0 2.41227e-21 0 0.427194 0.192633
8.74 0 1.07954e-26 0 0.000140194 5.8692e-05 0 1.89367e-21 0 0.425501 0.192488
8.76 0 8.25164e-27 0 0.000137955 5.77541e-05 0 1.48571e-21 0 0.423841 0.191548
8.78 0 6.35955e-27 0 0.000135669 5.67928e-05 0 1.16498e-21 0 0.423242 0.190985
8.8 0 4.91578e-27 0 0.000133532 5.58393e-05 0 9.1297e-22 0 0.420679 0.190116
8.82 0 3.81618e-27 0 0.000131395 5.48876e-05 0 7.15068e-22 0 0.419571 0.189208
8.84 0 2.95676e-27 0 0.000129243 5.39939e-05 0 5.59747e-22 0 0.418557 0.188515
8.86 0 2.27123e-27 0 0.000127109 5.31146e-05 0 4.37914e-22 0 0.4164 0.187934
8.88 0 1.75125e-27 0 0.000125225 5.22378e-05 0 3.42405e-22 0 0.414852 0.187484
8.9 0 1.35064e-27 0 0.000123212 5.13609e-05 0 2.67574e-22 0 0.412257 0.186281
8.92 0 1.04037e-27 0 0.000121228 5.05139e-05 0 2.08978e-22 0 0.411357 0.185821
8.94 0 8.00085e-28 0 0.000119257 4.97128e-05 0 1.63122e-22 0 0.410821 0.185403
8.96 0 6.14424e-28 0 0.000117342 4.89213e-05 0 1.27255e-22 0 0.408881 0.184622
8.98 0 4.69185e-28 0 0.000115541 4.80899e-05 0 9.92187e-23 0 0.408101 0.183754
9 0 3.62102e-28 0 0.000113632 4.73208e-05 0 7.73152e-23 0 0.406502 0.183388
9.02 0 2.79593e-28 0 0.000111714 4.65979e-05 0 6.02129e-23 0 0.404448 0.182621
9.04 0 2.14862e-28 0 0.000110109 4.58075e-05 0 4.6867e-23 0 0.403388 0.181846
9.06 0 1.64557e-28 0 0.00010834 4.50876e-05 0 3.64585e-23 0 0.403479 0.18131
9.08 0 1.25023e-28 0 0.000106489 4.43254e-05 0 2.83455e-23 0 0.402334 0.18027
9.1 0 9.6147e-29 0 0.00010484 4.36142e-05 0 2.20253e-23 0 0.400285 0.17974
9.12 0 7.38675e-29 0 0.00010324 4.29403e-05 0 1.71047e-23 0 0.397479 0.17954
9.14 0 5.64343e-29 0 0.00010161 4.22333e-05 0 1.32758e-23 0 0.397081 0.178684
9.16 0 4.35669e-29 0 0.000100036 4.15261e-05 0 1.02982e-23 0 0.394845 0.178084
9.18 0 3.32486e-29 0 9.85154e-05 4.08927e-05 0 7.98387e-24 0 0.394332 0.177187
9.2 0 2.50053e-29 0 9.69828e-05 4.02532e-05 0 6.18614e-24 0 0.392958 0.176497
9.22 0 1.93939e-29 0 9.53972e-05 3.95942e-05 0 4.79049e-24 0 0.391395 0.176209
9.24 0 1.46861e-29 0 9.39177e-05 3.89875e-05 0 3.70761e-24 0 0.391805 0.175661
9.26 0 1.11557e-29 0 9.25016e-05 3.83692e-05 0 2.86789e-24 0 0.389792 0.174701
9.28 0 8.50592e-30 0 9.11675e-05 3.77641e-05 0 2.21709e-24 0 0.386735 0.174326
9.3 0 6.49516e-30 0 8.97027e-05 3.71664e-05 0 1.71301e-24 0 0.385713 0.173798
9.32 0 4.94072e-30 0 8.83645e-05 3.65859e-05 0 1.32278e-24 0 0.386492 0.172812
9.34 0 3.7266e-30 0 8.68671e-05 3.60089e-05 0 1.02087e-24 0 0.383742 0.172515
9.36 0 2.87234e-30 0 8.55502e-05 3.54329e-05 0 7.87421e-25 0 0.382443 0.171744
9.38 0 2.19405e-30 0 8.41944e-05 3.48858e-05 0 6.07012e-25 0 0.381599 0.171105
9.4 0 1.66418e-30 0 8.28682e-05 3.43114e-05 0 4.67672e-25 0 0.381417 0.170591
9.42 0 1.26658e-30 0 8.1701e-05 3.37896e-05 0 3.60113e-25 0 0.379607 0.169869
9.44 0 9.45974e-31 0 8.04585e-05 3.32488e-05 0 2.77135e-25 0 0.377509 0.16952
9.46 0 7.29474e-31 0 7.92418e-05 3.27361e-05 0 2.13156e-25 0 0.377028 0.168838
9.48 0 5.4972e-31 0 7.79731e-05 3.22231e-05 0 1.63854e-25 0 0.374406 0.168518
9.5 0 4.17127e-31 0 7.67811e-05 3.17282e-05 0 1.25884e-25 0 0.374613 0.167881
9.52 0 3.14682e-31 0 7.55401e-05 3.12431e-05 0 9.66578e-26 0 0.372831 0.167119
9.54 0 2.39155e-31 0 7.44863e-05 3.07706e-05 0 7.41751e-26 0 0.371509 0.166818
9.56 0 1.80446e-31 0 7.32987e-05 3.02855e-05 0 5.68897e-26 0 0.370977 0.165924
9.58 0 1.37257e-31 0 7.21784e-05 2.98116e-05 0 4.36077e-26 0 0.369603 0.165516
9.6 0 1.03736e-31 0 7.12018e-05 2.935e-05 0 3.34077e-26 0 0.368365 0.164406
9.62 0 7.74142e-32 0 7.00249e-05 2.89014e-05 0 2.5579e-26 0 0.366793 0.164015
9.64 0 5.89803e-32 0 6.91175e-05 2.84616e-05 0 1.95738e-26 0 0.36645 0.16379
9.66 0 4.45236e-32 0 6.80326e-05 2.80452e-05 0 1.49699e-26 0 0.36621 0.163213
9.68 0 3.35745e-32 0 6.70802e-05 2.75899e-05 0 1.14425e-26 0 0.364792 0.162684
9.7 0 2.51356e-32 0 6.59657e-05 2.71795e-05 0 8.74123e-27 0 0.362838 0.162416
9.72 0 1.92706e-32 0 6.50888e-05 2.67812e-05 0 6.6739e-27 0 0.361889 0.161655
9.74 0 1.44221e-32 0 6.40421e-05 2.63703e-05 0 5.09262e-27 0 0.360404 0.160618
9.76 0 1.08717e-32 0 6.30625e-05 2.59543e-05 0 3.8838e-27 0 0.360917 0.160644
9.78 0 8.12568e-33 0 6.22124e-05 2.55662e-05 0 2.96024e-27 0 0.35864 0.16007
9.8 0 6.09806e-33 0 6.12977e-05 2.52024e-05 0 2.25502e-27 0 0.357271 0.15947
9.82 0 4.62385e-33 0 6.03419e-05 2.48207e-05 0 1.71684e-27 0 0.356039 0.159042
9.84 0 3.43446e-33 0 5.94561e-05 2.44288e-05 0 1.30635e-27 0 0.35472 0.158411
9.86 0 2.58288e-33 0 5.85747e-05 2.40773e-05 0 9.93452e-28 0 0.353946 0.157472
9.88 0 1.91925e-33 0 5.76854e-05 2.37219e-05 0 7.55071e-28 0 0.352903 0.157433
9.9 0 1.45303e-33 0 5.68341e-05 2.33446e-05 0 5.73565e-28 0 0.35136 0.156644
9.92 0 1.08033e-33 0 5.6058e-05 2.30185e-05 0 4.35443e-28 0 0.350407 0.156234
9.94 0 8.27786e-34 0 5.5209e-05 2.26769e-05 0 3.30396e-28 0 0.349501 0.15564
9.96 0 6.13747e-34 0 5.44346e-05 2.23291e-05 0 2.50549e-28 0 0.348172 0.154831
9.98 0 4.52037e-34 0 5.35787e-05 2.20054e-05 0 1.89891e-28 0 0.3484 0.154513
10 0 3.3978e-34 0 5.28365e-05 2.16674e-05 0 1.43837e-28 0 0.346566 0.154187


==> anc/Charm/LargerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.33 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 268.92 0.078918 -0.078866 7.12375 3.91958 189.735 0.05568 -0.0556433 16.4249 7.39931
0.04 267.012 0.313846 -0.313018 7.08123 3.89159 188.27 0.221293 -0.220709 16.3612 7.36505
0.06 263.928 0.699537 -0.695393 7.02784 3.85001 185.856 0.492607 -0.489689 16.2793 7.32223
0.08 259.727 1.22761 -1.21471 6.946 3.79881 182.532 0.862741 -0.853673 16.1607 7.25312
0.1 254.329 1.88575 -1.85486 6.84716 3.72879 178.352 1.32241 -1.30075 16.0316 7.17683
0.12 247.987 2.66066 -2.59811 6.71807 3.64817 173.383 1.86024 -1.8165 15.8252 7.07774
0.14 240.586 3.53366 -3.42101 6.57289 3.55394 167.702 2.46316 -2.38464 15.6313 6.96713
0.16 232.57 4.4914 -4.30521 6.42385 3.44883 161.395 3.11687 -2.98766 15.4274 6.8349
0.18 223.696 5.50903 -5.22143 6.24914 3.33827 154.553 3.80622 -3.60751 15.1255 6.70024
0.2 214.22 6.56855 -6.14754 6.05351 3.217 147.271 4.51573 -4.22629 14.897 6.54823
0.22 204.366 7.65389 -7.06392 5.85165 3.09243 139.647 5.23004 -4.8269 14.6044 6.39366
0.24 194.027 8.73761 -7.94144 5.642 2.96128 131.776 5.93426 -5.39353 14.2773 6.23229
0.26 183.531 9.80964 -8.76823 5.43367 2.83068 123.751 6.61441 -5.91221 13.9951 6.05644
0.28 172.85 10.8462 -9.52128 5.21225 2.69314 115.662 7.2577 -6.37111 13.646 5.89102
0.3 162.203 11.8388 -10.1926 4.98054 2.55869 107.591 7.85276 -6.7608 13.3206 5.71681
0.32 151.634 12.7713 -10.7688 4.75078 2.4312 99.6133 8.38988 -7.07439 12.9541 5.54556
0.34 141.091 13.6193 -11.2316 4.53426 2.29986 91.798 8.86109 -7.30756 12.634 5.37258
0.36 130.898 14.3954 -11.5945 4.30019 2.16949 84.2039 9.26022 -7.45847 12.2612 5.19769
0.38 120.955 15.0764 -11.8428 4.08377 2.04742 76.8817 9.58296 -7.5276 11.9134 5.04075
0.4 111.322 15.6559 -11.9769 3.86353 1.92962 69.8734 9.82672 -7.51754 11.5646 4.86783
0.42 102.172 16.1482 -12.0137 3.64874 1.81724 63.2122 9.99064 -7.43271 11.2261 4.70835
0.44 93.3765 16.5276 -11.9405 3.43177 1.70714 56.9233 10.0754 -7.27904 10.8566 4.55835
0.46 85.0498 16.807 -11.7741 3.22019 1.60354 51.0241 10.0831 -7.06365 10.5481 4.40526
0.48 77.2382 16.9951 -11.5277 3.02767 1.5077 45.5247 10.017 -6.79452 10.1912 4.2632
0.5 69.9052 17.0861 -11.2048 2.84446 1.41332 40.4289 9.88155 -6.48016 9.86946 4.12602
0.52 63.0272 17.0765 -10.8105 2.66108 1.32595 35.7351 9.68198 -6.12934 9.55709 3.99617
0.54 56.6653 16.9876 -10.3661 2.49764 1.24852 31.4362 9.42421 -5.75078 9.24066 3.86634
0.56 50.7691 16.814 -9.87463 2.32957 1.17645 27.5214 9.11468 -5.35293 8.93878 3.74834
0.58 45.3373 16.5648 -9.34834 2.1746 1.10625 23.9762 8.76014 -4.94379 8.6452 3.63101
0.6 40.3725 16.2541 -8.80102 2.02348 1.04114 20.7836 8.36752 -4.53073 8.36116 3.52674
0.62 35.8516 15.889 -8.24149 1.88302 0.983455 17.9242 7.94377 -4.12037 8.08168 3.42631
0.64 31.7324 15.468 -7.6735 1.74617 0.928575 15.3773 7.49572 -3.71853 7.81818 3.32969
0.66 27.9787 14.9902 -7.10093 1.6322 0.881311 13.1213 7.03001 -3.33016 7.57449 3.23401
0.68 24.6215 14.4911 -6.54419 1.50465 0.834959 11.134 6.55296 -2.95932 7.3425 3.15165
0.7 21.596 13.9568 -5.99893 1.39821 0.792916 9.3932 6.0705 -2.60923 7.08463 3.07266
0.72 18.8872 13.399 -5.47237 1.29291 0.754397 7.87698 5.58811 -2.28228 6.84266 2.9918
0.74 16.4697 12.8235 -4.96818 1.19699 0.719151 6.56402 5.1108 -1.98007 6.63734 2.92484
0.76 14.3202 12.2362 -4.48943 1.11283 0.690134 5.43382 4.64305 -1.70352 6.41894 2.85391
0.78 12.4122 11.6395 -4.03729 1.03226 0.660032 4.46687 4.1888 -1.45293 6.21975 2.79221
0.8 10.7305 11.0444 -3.61543 0.953949 0.632602 3.64482 3.75146 -1.22806 6.03646 2.72651
0.82 9.25241 10.4546 -3.22424 0.882719 0.610198 2.95055 3.33391 -1.0282 5.84491 2.67608
0.84 7.94929 9.86351 -2.86084 0.814613 0.587631 2.36822 2.93849 -0.85229 5.66869 2.61953
0.86 6.8181 9.29351 -2.53053 0.760117 0.568386 1.88331 2.56708 -0.698989 5.50095 2.5677
0.88 5.82185 8.72139 -2.22539 0.702973 0.549311 1.48264 2.22106 -0.566735 5.34015 2.51842
0.9 4.96622 8.18057 -1.95257 0.651399 0.532456 1.15428 1.90137 -0.453827 5.18418 2.47415
0.92 4.22353 7.6546 -1.7059 0.604589 0.51613 0.887559 1.60859 -0.358489 5.03012 2.42851
0.94 3.5825 7.14837 -1.48473 0.562575 0.502394 0.672998 1.34287 -0.278917 4.89683 2.3861
0.96 3.029 6.65898 -1.28661 0.524558 0.487627 0.502227 1.1041 -0.213329 4.77226 2.34815
0.98 2.55316 6.18889 -1.1103 0.488723 0.475588 0.367919 0.89184 -0.159998 4.6452 2.31277
1 2.14789 5.74562 -0.95528 0.456417 0.465171 0.263706 0.705414 -0.117284 4.51599 2.27457
1.02 1.80298 5.32712 -0.819269 0.424875 0.453856 0.184096 0.543936 -0.0836531 4.40593 2.2412
1.04 1.50781 4.92537 -0.699327 0.398989 0.443712 0.124394 0.406343 -0.0576945 4.2895 2.20896
1.06 1.25608 4.54081 -0.594081 0.372919 0.433187 0.0806153 0.291429 -0.038128 4.18867 2.17657
1.08 1.04465 4.18371 -0.503386 0.350087 0.424308 0.0494088 0.197878 -0.0238087 4.08518 2.14245
1.1 0.866268 3.84765 -0.424926 0.330324 0.415534 0.0279831 0.124291 -0.0137264 3.97452 2.11878
1.12 0.7166 3.53398 -0.357527 0.311892 0.407327 0.014035 0.0692147 -0.00700233 3.89499 2.08562
1.14 0.591199 3.24099 -0.299772 0.296194 0.398963 0.0056846 0.0311633 -0.00288242 3.81426 2.05952
1.16 0.486305 2.96713 -0.250414 0.279674 0.391717 0.00141599 0.0086395 -0.000729139 3.71418 2.03495
1.18 0.398738 2.7111 -0.208359 0.267248 0.383638 2.2582e-05 0.00015354 -1.18001e-05 3.65112 2.00755
1.2 0.326636 2.47807 -0.173084 0.255476 0.376502 0.000558701 0.00423866 -0.000296054 3.58619 1.9825
1.22 0.266338 2.25761 -0.143021 0.24498 0.369597 0.0022963 0.0194646 -0.00123309 3.493 1.95745
1.24 0.216728 2.05536 -0.117861 0.235592 0.362297 0.00468689 0.0444485 -0.00254883 3.42415 1.9329
1.26 0.175921 1.86917 -0.0968259 0.226721 0.355158 0.00732837 0.0778645 -0.0040335 3.36295 1.91247
1.28 0.142269 1.69596 -0.079203 0.218112 0.349214 0.0099364 0.11845 -0.00553174 3.30081 1.88821
1.3 0.114896 1.53892 -0.0646614 0.211996 0.341611 0.01232 0.165013 -0.00693344 3.23089 1.86707
1.32 0.0925967 1.39555 -0.0526505 0.205619 0.334737 0.0143607 0.216434 -0.00816546 3.17948 1.84754
1.34 0.0743907 1.26345 -0.0427132 0.200806 0.328841 0.0159955 0.271667 -0.00918419 3.11974 1.82286
1.36 0.0596482 1.14337 -0.0345666 0.195323 0.322166 0.0172026 0.329747 -0.00996902 3.0751 1.80468
1.38 0.0475657 1.03062 -0.0278072 0.191102 0.316135 0.0179895 0.389784 -0.0105168 3.03027 1.78589
1.4 0.0379009 0.929703 -0.0223416 0.186961 0.309993 0.0183843 0.450964 -0.0108371 2.97748 1.76556
1.42 0.0300784 0.836614 -0.0178702 0.184109 0.303115 0.0184275 0.51255 -0.0109481 2.93999 1.74708
1.44 0.0238026 0.751903 -0.0142469 0.180458 0.297204 0.018167 0.573878 -0.0108737 2.88801 1.7293
1.46 0.0188225 0.676363 -0.0113454 0.177838 0.291128 0.0176535 0.634354 -0.0106407 2.8522 1.70903
1.48 0.0147907 0.605561 -0.00897432 0.175722 0.285162 0.0169374 0.693453 -0.0102769 2.80437 1.68763
1.5 0.0116179 0.542846 -0.00709339 0.172469 0.279372 0.0160667 0.750715 -0.00980964 2.76332 1.6718
1.52 0.00911053 0.486617 -0.00559537 0.171152 0.273299 0.0150852 0.805741 -0.00926482 2.72757 1.65412
1.54 0.00711428 0.4351 -0.00439365 0.169673 0.26755 0.0140322 0.85819 -0.00866603 2.68027 1.63506
1.56 0.00553772 0.388445 -0.00343792 0.167188 0.26154 0.0129414 0.907775 -0.00803425 2.66867 1.61878
1.58 0.00430061 0.346574 -0.00268306 0.165248 0.255939 0.0118413 0.954261 -0.00738757 2.62976 1.60375
1.6 0.00332788 0.308628 -0.00208582 0.163537 0.250441 0.0107554 0.99746 -0.00674119 2.59757 1.58517
1.62 0.00257335 0.275108 -0.00161992 0.161923 0.244717 0.00970217 1.03722 -0.0061075 2.56901 1.56715
1.64 0.00198104 0.244553 -0.00125216 0.161183 0.23901 0.00869566 1.07345 -0.00549627 2.54566 1.55235
1.66 0.00152211 0.217343 -0.000965772 0.158859 0.23386 0.00774614 1.10607 -0.00491488 2.5042 1.53714
1.68 0.00116443 0.192653 -0.000741478 0.157479 0.228443 0.00686048 1.13505 -0.00436857 2.47825 1.51901
1.7 0.000888395 0.170599 -0.000567609 0.156748 0.223085 0.0060427 1.16038 -0.00386077 2.45935 1.50397
1.72 0.000676426 0.151025 -0.000433539 0.155254 0.218117 0.00529446 1.18209 -0.00339336 2.4224 1.48933
1.74 0.000514478 0.133784 -0.000330713 0.153963 0.212818 0.00461553 1.20021 -0.00296692 2.40299 1.47624
1.76 0.00038874 0.117939 -0.000250575 0.152231 0.207875 0.0040042 1.21482 -0.00258103 2.37766 1.4593
1.78 0.000292837 0.103833 -0.000189242 0.151152 0.202969 0.00345765 1.22601 -0.00223446 2.3615 1.445
1.8 0.000219955 0.0913093 -0.000142483 0.149833 0.19797 0.00297226 1.23386 -0.00192538 2.33613 1.43032
1.82 0.000165615 0.0806316 -0.000107522 0.149148 0.193513 0.00254386 1.23851 -0.00165155 2.30715 1.41504
1.84 0.000123919 0.070881 -8.06193e-05 0.147339 0.188304 0.002168 1.24008 -0.00141045 2.28544 1.40331
1.86 9.25054e-05 0.0622728 -6.02983e-05 0.146108 0.18393 0.00184007 1.2387 -0.00119942 2.26885 1.38833
1.88 6.85184e-05 0.0543799 -4.4743e-05 0.144411 0.178956 0.00155548 1.23452 -0.00101574 2.2501 1.37441
1.9 5.08289e-05 0.0476433 -3.3247e-05 0.143446 0.174724 0.00130977 1.22769 -0.000856719 2.22261 1.36086
1.92 3.7548e-05 0.0416387 -2.4598e-05 0.141766 0.170454 0.00109867 1.21836 -0.000719748 2.2094 1.34717
1.94 2.75121e-05 0.036159 -1.80493e-05 0.140141 0.166049 0.000918144 1.20671 -0.000602349 2.18923 1.33509
1.96 2.01762e-05 0.0314828 -1.32542e-05 0.138805 0.161874 0.000764475 1.19288 -0.000502202 2.17178 1.31941
1.98 1.48137e-05 0.0274918 -9.74348e-06 0.137154 0.157668 0.000634242 1.17705 -0.000417162 2.15023 1.30793
2 1.07515e-05 0.0237725 -7.07969e-06 0.135052 0.153545 0.000524341 1.15936 -0.000345269 2.13161 1.29409
2.02 7.80907e-06 0.0206079 -5.14754e-06 0.134012 0.14954 0.000431983 1.13999 -0.000284752 2.11785 1.28086
2.04 5.65839e-06 0.0178533 -3.73349e-06 0.131414 0.145875 0.00035468 1.11908 -0.000234023 2.09813 1.26955
2.06 4.08611e-06 0.0154415 -2.69849e-06 0.130837 0.141954 0.000290234 1.0968 -0.000191672 2.08344 1.25718
2.08 2.93505e-06 0.013308 -1.93993e-06 0.128828 0.138154 0.000236713 1.07329 -0.000156455 2.07294 1.24547
2.1 2.09087e-06 0.0113947 -1.38301e-06 0.127272 0.134423 0.000192432 1.04871 -0.000127285 2.04864 1.23222
2.12 1.49323e-06 0.00979827 -9.88394e-07 0.125715 0.130994 0.000155931 1.02318 -0.000103213 2.0453 1.22046
2.14 1.06093e-06 0.00839688 -7.027e-07 0.123485 0.127443 0.000125952 0.996862 -8.34232e-05 2.02856 1.20846
2.16 7.4782e-07 0.00715151 -4.95603e-07 0.122087 0.124006 0.000101417 0.96987 -6.72124e-05 2.00884 1.19822
2.18 5.28354e-07 0.00611591 -3.50346e-07 0.120183 0.120627 8.14083e-05 0.942335 -5.39809e-05 1.99535 1.18651
2.2 3.71935e-07 0.0052204 -2.46748e-07 0.118448 0.117594 6.5146e-05 0.914374 -4.3219e-05 1.97932 1.17558
2.22 2.58403e-07 0.00440553 -1.71507e-07 0.116756 0.114264 5.19738e-05 0.886102 -3.4496e-05 1.97138 1.1642
2.24 1.80574e-07 0.00374613 -1.199e-07 0.115144 0.111258 4.134e-05 0.857624 -2.74495e-05 1.95203 1.1528
2.26 1.24317e-07 0.00314377 -8.25774e-08 0.113181 0.108106 3.27837e-05 0.829041 -2.17764e-05 1.94278 1.1432
2.28 8.58954e-08 0.00265243 -5.70755e-08 0.111061 0.105273 2.59213e-05 0.800445 -1.72241e-05 1.92953 1.13294
2.3 5.89788e-08 0.00222787 -3.92024e-08 0.109674 0.102296 2.04353e-05 0.771925 -1.35831e-05 1.91438 1.12299
2.32 4.02943e-08 0.00186519 -2.67908e-08 0.107653 0.0995812 1.60634e-05 0.74356 -1.06802e-05 1.89184 1.1109
2.34 2.73733e-08 0.00155544 -1.82047e-08 0.105544 0.096825 1.25904e-05 0.715426 -8.37324e-06 1.88166 1.10202
2.36 1.84019e-08 0.00128589 -1.22412e-08 0.103704 0.0942005 9.83989e-06 0.68759 -6.5456e-06 1.86782 1.08983
2.38 1.23856e-08 0.00106619 -8.24082e-09 0.102319 0.0915569 7.66837e-06 0.660114 -5.10219e-06 1.85459 1.08281
2.4 8.29715e-09 0.000881426 -5.52163e-09 0.100515 0.0891055 5.95916e-06 0.633056 -3.96574e-06 1.84706 1.07185
2.42 5.48147e-09 0.000719879 -3.64849e-09 0.0986007 0.0866202 4.61789e-06 0.606465 -3.07369e-06 1.83656 1.05973
2.44 3.60776e-09 0.000586773 -2.40173e-09 0.0974 0.0841991 3.5685e-06 0.580388 -2.3756e-06 1.82123 1.05211
2.46 2.3568e-09 0.000475543 -1.56918e-09 0.0951106 0.0818052 2.74991e-06 0.554863 -1.83092e-06 1.81046 1.04097
2.48 1.52443e-09 0.000382272 -1.01512e-09 0.0932324 0.0795661 2.11325e-06 0.529926 -1.40721e-06 1.79684 1.03217
2.5 9.804e-10 0.000306077 -6.52925e-10 0.0915867 0.0772581 1.61952e-06 0.505607 -1.07856e-06 1.78351 1.02387
2.52 6.28894e-10 0.000244868 -4.18875e-10 0.0903466 0.0750884 1.23774e-06 0.481931 -8.24398e-07 1.77825 1.01403
2.54 3.93232e-10 0.000191291 -2.61938e-10 0.0879722 0.0730335 9.4339e-07 0.45892 -6.28406e-07 1.76219 1.00494
2.56 2.45864e-10 0.000149691 -1.63788e-10 0.0866103 0.0709764 7.1709e-07 0.436592 -4.77706e-07 1.75107 0.997749
2.58 1.51806e-10 0.000115881 -1.01137e-10 0.0845012 0.0689966 5.43604e-07 0.414958 -3.62163e-07 1.73851 0.988729
2.6 9.15037e-11 8.77293e-05 -6.09665e-11 0.0833397 0.0670367 4.10983e-07 0.39403 -2.73827e-07 1.73418 0.978948
2.62 5.45199e-11 6.57672e-05 -3.63275e-11 0.0816215 0.0651862 3.09885e-07 0.373814 -2.06482e-07 1.71664 0.97091
2.64 3.19645e-11 4.86e-05 -2.12997e-11 0.0801236 0.0632762 2.33034e-07 0.354313 -1.55283e-07 1.71136 0.961086
2.66 1.83731e-11 3.52719e-05 -1.22437e-11 0.0785922 0.0615682 1.74777e-07 0.335529 -1.16469e-07 1.69603 0.952601
2.68 1.01356e-11 2.46114e-05 -6.75456e-12 0.0766836 0.059786 1.30737e-07 0.317457 -8.71256e-08 1.68314 0.945644
2.7 5.50733e-12 1.69447e-05 -3.67034e-12 0.0753971 0.0581153 9.75363e-08 0.300096 -6.50028e-08 1.67776 0.936556
2.72 2.80055e-12 1.09372e-05 -1.86649e-12 0.0737085 0.0564765 7.25759e-08 0.283437 -4.83698e-08 1.66955 0.927667
2.74 1.34081e-12 6.65835e-06 -8.93642e-13 0.0720935 0.0547941 5.38617e-08 0.267472 -3.58985e-08 1.65233 0.920277
2.76 5.91384e-13 3.74083e-06 -3.94165e-13 0.0705869 0.0532898 3.98688e-08 0.252192 -2.65731e-08 1.64306 0.912564
2.78 2.21579e-13 1.78851e-06 -1.47689e-13 0.0694154 0.0517714 2.94343e-08 0.237584 -1.96189e-08 1.63327 0.904379
2.8 6.45668e-14 6.66192e-07 -4.30368e-14 0.0678374 0.0503153 2.16745e-08 0.223634 -1.4447e-08 1.62803 0.897006
2.82 1.07235e-14 1.41683e-07 -7.14784e-15 0.0665036 0.0488996 1.5919e-08 0.210329 -1.0611e-08 1.61319 0.889413
2.84 2.45474e-16 4.16049e-09 -1.63627e-16 0.0649203 0.0475457 1.16618e-08 0.197653 -7.77342e-09 1.60323 0.881855
2.86 8.81134e-15 1.91912e-07 -5.8735e-15 0.0635666 0.0461455 8.52105e-09 0.185589 -5.68e-09 1.59501 0.873753
2.88 1.99478e-14 5.59293e-07 -1.32971e-14 0.062246 0.0448768 6.2102e-09 0.174121 -4.13968e-09 1.58061 0.866677
2.9 3.10617e-14 1.12311e-06 -2.07058e-14 0.0608125 0.0436308 4.51446e-09 0.16323 -3.00935e-09 1.57614 0.859101
2.92 3.61472e-14 1.68844e-06 -2.40961e-14 0.059436 0.0423679 3.27337e-09 0.152899 -2.18206e-09 1.55986 0.852247
2.94 3.86336e-14 2.33536e-06 -2.57538e-14 0.0580953 0.0411583 2.36743e-09 0.143108 -1.57817e-09 1.55471 0.845583
2.96 3.82221e-14 2.99533e-06 -2.54797e-14 0.0568568 0.0399943 1.70786e-09 0.133839 -1.1385e-09 1.54323 0.838086
2.98 3.53228e-14 3.59495e-06 -2.35472e-14 0.0557616 0.0388436 1.22893e-09 0.125073 -8.19237e-10 1.53416 0.831928
3 3.16125e-14 4.1857e-06 -2.10739e-14 0.0544415 0.0377841 8.8206e-10 0.116791 -5.88011e-10 1.52729 0.824305
3.02 2.71359e-14 4.68262e-06 -1.80898e-14 0.0532141 0.0366738 6.31498e-10 0.108973 -4.2098e-10 1.51441 0.817286
3.04 2.27074e-14 5.1158e-06 -1.51377e-14 0.0519761 0.0356596 4.50973e-10 0.1016 -3.00637e-10 1.50553 0.810926
3.06 1.85448e-14 5.46427e-06 -1.23628e-14 0.050816 0.0346553 3.21243e-10 0.0946551 -2.14155e-10 1.4979 0.804201
3.08 1.47353e-14 5.68851e-06 -9.82325e-15 0.0496928 0.0336849 2.28257e-10 0.0881179 -1.52167e-10 1.48539 0.799004
3.1 1.17282e-14 5.94242e-06 -7.81859e-15 0.0485943 0.0326887 1.6178e-10 0.0819707 -1.07851e-10 1.48168 0.791635
3.12 9.05252e-15 6.03059e-06 -6.03488e-15 0.0474729 0.0317959 1.14377e-10 0.0761955 -7.62496e-11 1.47079 0.785923
3.14 7.05775e-15 6.19269e-06 -4.70508e-15 0.0462538 0.0309196 8.06613e-11 0.0707746 -5.37731e-11 1.45977 0.779398
3.16 5.33107e-15 6.17182e-06 -3.55399e-15 0.0452881 0.0300129 5.67422e-11 0.0656909 -3.78275e-11 1.4519 0.772378
3.18 4.03241e-15 6.17041e-06 -2.68823e-15 0.0443704 0.0291392 3.98166e-11 0.0609276 -2.6544e-11 1.43961 0.766565
3.2 3.03314e-15 6.14549e-06 -2.02206e-15 0.0432469 0.0283341 2.78703e-11 0.0564685 -1.858e-11 1.43671 0.761007
3.22 2.23509e-15 6.00676e-06 -1.49005e-15 0.0422994 0.0275231 1.94598e-11 0.0522977 -1.29731e-11 1.4308 0.754698
3.24 1.63192e-15 5.82756e-06 -1.08794e-15 0.0412946 0.0267773 1.35537e-11 0.0484 -9.0357e-12 1.41776 0.748556
3.26 1.20059e-15 5.7068e-06 -8.0039e-16 0.040478 0.0260112 9.41671e-12 0.0447606 -6.27776e-12 1.40973 0.742387
3.28 8.75043e-16 5.54624e-06 -5.83358e-16 0.0394159 0.0252964 6.52629e-12 0.0413652 -4.35083e-12 1.40348 0.737332
3.3 6.25442e-16 5.29533e-06 -4.16959e-16 0.0385395 0.024575 4.51189e-12 0.0382001 -3.00791e-12 1.39728 0.731281
3.32 4.48524e-16 5.08151e-06 -2.99014e-16 0.0375995 0.0238695 3.11157e-12 0.0352522 -2.07437e-12 1.38638 0.725576
3.34 3.19569e-16 4.8533e-06 -2.13045e-16 0.0366793 0.0232269 2.14056e-12 0.0325088 -1.42704e-12 1.3804 0.720069
3.36 2.26547e-16 4.62021e-06 -1.51031e-16 0.0359431 0.0225673 1.46895e-12 0.0299578 -9.79298e-13 1.37478 0.714306
3.38 1.58576e-16 4.35045e-06 -1.05717e-16 0.0350236 0.0219067 1.00558e-12 0.0275877 -6.70387e-13 1.36192 0.708683
3.4 1.12079e-16 4.14363e-06 -7.47192e-17 0.0342426 0.0213141 6.86691e-13 0.0253874 -4.57793e-13 1.35262 0.703529
3.42 7.82847e-17 3.90711e-06 -5.21897e-17 0.033493 0.0207124 4.67777e-13 0.0233463 -3.1185e-13 1.34351 0.698431
3.44 5.42305e-17 3.66025e-06 -3.61536e-17 0.0326907 0.0201349 3.17871e-13 0.0214544 -2.11913e-13 1.33829 0.692432
3.46 3.75058e-17 3.42939e-06 -2.50038e-17 0.0319124 0.0195707 2.15476e-13 0.0197023 -1.4365e-13 1.32949 0.687962
3.48 2.57429e-17 3.19442e-06 -1.71619e-17 0.0311691 0.019028 1.45708e-13 0.0180808 -9.71387e-14 1.32019 0.682388
3.5 1.76938e-17 2.98494e-06 -1.17959e-17 0.0304118 0.018512 9.82896e-14 0.0165815 -6.55263e-14 1.31755 0.677413
3.52 1.20164e-17 2.7608e-06 -8.01095e-18 0.0296554 0.0179815 6.6141e-14 0.015196 -4.40939e-14 1.30651 0.672334
3.54 8.20306e-18 2.57125e-06 -5.4687e-18 0.0289189 0.0174884 4.4399e-14 0.0139169 -2.95993e-14 1.29746 0.667186
3.56 5.56753e-18 2.38509e-06 -3.71168e-18 0.0283786 0.0169979 2.97316e-14 0.0127368 -1.9821e-14 1.29015 0.661829
3.58 3.75333e-18 2.20139e-06 -2.50222e-18 0.0275836 0.0165338 1.98612e-14 0.0116489 -1.32408e-14 1.28249 0.65701
3.6 2.53003e-18 2.03521e-06 -1.68669e-18 0.0269662 0.0160799 1.32353e-14 0.0106468 -8.82354e-15 1.27421 0.652492
3.62 1.68897e-18 1.86669e-06 -1.12598e-18 0.0263778 0.0156464 8.79849e-15 0.00972428 -5.86565e-15 1.26693 0.647467
3.64 1.12262e-18 1.70771e-06 -7.48416e-19 0.0257137 0.0152058 5.83481e-15 0.0088758 -3.88987e-15 1.25851 0.643063
3.66 7.49924e-19 1.57287e-06 -4.99949e-19 0.0251415 0.0147726 3.86003e-15 0.00809594 -2.57335e-15 1.25268 0.637598
3.68 4.98985e-19 1.44552e-06 -3.32657e-19 0.0244838 0.014368 2.54743e-15 0.00737969 -1.69829e-15 1.24745 0.63384
3.7 3.2807e-19 1.315e-06 -2.18713e-19 0.0239498 0.0139931 1.67711e-15 0.00672234 -1.11807e-15 1.23943 0.630107
3.72 2.16806e-19 1.20454e-06 -1.44538e-19 0.0233634 0.0135928 1.10146e-15 0.0061195 -7.34304e-16 1.23097 0.624755
3.74 1.42432e-19 1.09877e-06 -9.49543e-20 0.0228567 0.0132409 7.21644e-16 0.00556704 -4.81096e-16 1.22175 0.620023
3.76 9.29545e-20 9.97445e-07 -6.19697e-20 0.0222941 0.0128759 4.71659e-16 0.00506112 -3.1444e-16 1.21767 0.616814
3.78 6.05265e-20 9.04994e-07 -4.0351e-20 0.021775 0.0125212 3.07528e-16 0.00459816 -2.05019e-16 1.21124 0.611599
3.8 3.96901e-20 8.28378e-07 -2.64601e-20 0.0212731 0.0121709 2.00028e-16 0.00417482 -1.33352e-16 1.20558 0.607491
3.82 2.55396e-20 7.45367e-07 -1.70264e-20 0.0207148 0.0118402 1.29793e-16 0.00378797 -8.65286e-17 1.19874 0.602611
3.84 1.65704e-20 6.77428e-07 -1.10469e-20 0.0201825 0.0115229 8.40161e-17 0.00343473 -5.60107e-17 1.18974 0.598236
3.86 1.06731e-20 6.12296e-07 -7.11542e-21 0.0197357 0.0112085 5.42535e-17 0.00311241 -3.6169e-17 1.17945 0.594636
3.88 6.87074e-21 5.54085e-07 -4.58049e-21 0.0192958 0.0109025 3.49499e-17 0.00281851 -2.33e-17 1.17735 0.590333
3.9 4.4023e-21 4.99943e-07 -2.93487e-21 0.0188593 0.0106106 2.24605e-17 0.00255071 -1.49737e-17 1.17301 0.586834
3.92 2.80577e-21 4.49495e-07 -1.87051e-21 0.0183658 0.0103334 1.43995e-17 0.00230686 -9.59969e-18 1.16489 0.58162
3.94 1.78635e-21 4.04422e-07 -1.1909e-21 0.0180019 0.0100479 9.20943e-18 0.00208498 -6.13962e-18 1.15951 0.57779
3.96 1.13557e-21 3.63951e-07 -7.57046e-22 0.0175213 0.00977466 5.87589e-18 0.00188323 -3.91726e-18 1.15216 0.574748
3.98 7.20245e-22 3.27367e-07 -4.80163e-22 0.0170937 0.00951351 3.74e-18 0.00169991 -2.49333e-18 1.14307 0.57011
4 4.53385e-22 2.9276e-07 -3.02257e-22 0.0167159 0.00925317 2.3748e-18 0.00153346 -1.5832e-18 1.13958 0.565822
4.02 2.85038e-22 2.6194e-07 -1.90025e-22 0.0163295 0.00901062 1.50432e-18 0.00138242 -1.00288e-18 1.13051 0.562983
4.04 1.78729e-22 2.3416e-07 -1.19153e-22 0.0159013 0.00877272 9.50632e-19 0.00124546 -6.33754e-19 1.126 0.559087
4.06 1.1207e-22 2.09695e-07 -7.47132e-23 0.0155603 0.00852759 5.99299e-19 0.00112135 -3.99533e-19 1.11539 0.554831
4.08 7.00433e-23 1.87505e-07 -4.66955e-23 0.0151616 0.00830794 3.76907e-19 0.00100897 -2.51271e-19 1.11298 0.550248
4.1 4.36396e-23 1.67432e-07 -2.9093e-23 0.0148527 0.00808598 2.36475e-19 0.000907283 -1.5765e-19 1.10752 0.547629
4.12 2.70643e-23 1.49084e-07 -1.80429e-23 0.0144777 0.00787196 1.48012e-19 0.000815324 -9.86747e-20 1.10131 0.54391
4.14 1.68066e-23 1.33153e-07 -1.12044e-23 0.0141358 0.00766302 9.24209e-20 0.000732222 -6.16139e-20 1.09363 0.539999
4.16 1.03199e-23 1.17802e-07 -6.87994e-24 0.0137663 0.00746107 5.75711e-20 0.000657176 -3.83807e-20 1.08868 0.536665
4.18 6.34227e-24 1.04494e-07 -4.22818e-24 0.0134753 0.00726124 3.57768e-20 0.00058945 -2.38512e-20 1.08328 0.53317
4.2 3.9074e-24 9.30824e-08 -2.60494e-24 0.0131773 0.00706659 2.21799e-20 0.000528372 -1.47866e-20 1.07717 0.529404
4.22 2.39114e-24 8.25052e-08 -1.59409e-24 0.012849 0.00688745 1.37177e-20 0.000473325 -9.14516e-21 1.07287 0.526298
4.24 1.46679e-24 7.34354e-08 -9.77859e-25 0.0125589 0.0066956 8.46386e-21 0.000423747 -5.64257e-21 1.06309 0.522162
4.26 8.90405e-25 6.47966e-08 -5.93603e-25 0.0122562 0.00653545 5.20976e-21 0.000379125 -3.47317e-21 1.05977 0.518845
4.28 5.40498e-25 5.72729e-08 -3.60332e-25 0.0119542 0.00635795 3.19913e-21 0.00033899 -2.13275e-21 1.05443 0.515982
4.3 3.28546e-25 5.07816e-08 -2.19031e-25 0.0116825 0.00619269 1.95979e-21 0.000302914 -1.30653e-21 1.04839 0.513197
4.32 1.9859e-25 4.48524e-08 -1.32393e-25 0.0113933 0.00602766 1.19772e-21 0.00027051 -7.98477e-22 1.04172 0.50874
4.34 1.19823e-25 3.96144e-08 -7.98821e-26 0.0111548 0.00587426 7.30235e-22 0.000241421 -4.86824e-22 1.03724 0.505212
4.36 7.18791e-26 3.48468e-08 -4.79194e-26 0.0108777 0.00572154 4.44158e-22 0.000215327 -2.96106e-22 1.03218 0.502707
4.38 4.32298e-26 3.07862e-08 -2.88199e-26 0.0106229 0.00557457 2.69513e-22 0.000191934 -1.79675e-22 1.02525 0.498876
4.4 2.58295e-26 2.70685e-08 -1.72196e-26 0.0103833 0.00543095 1.6315e-22 0.000170976 -1.08767e-22 1.01988 0.497024
4.42 1.54014e-26 2.3793e-08 -1.02676e-26 0.0101314 0.00529042 9.85285e-23 0.000152213 -6.56856e-23 1.01483 0.49319
4.44 9.14257e-27 2.08576e-08 -6.09505e-27 0.00988741 0.00514703 5.93614e-23 0.000135425 -3.95742e-23 1.00692 0.490397
4.46 5.43389e-27 1.8339e-08 -3.62259e-27 0.00967284 0.0050228 3.56791e-23 0.000120415 -2.37861e-23 1.00311 0.486625
4.48 3.22285e-27 1.61191e-08 -2.14857e-27 0.00943319 0.00488844 2.1394e-23 0.000107002 -1.42626e-23 0.997027 0.483956
4.5 1.90385e-27 1.41361e-08 -1.26923e-27 0.00922863 0.00476081 1.27979e-23 9.50245e-05 -8.53191e-24 0.993602 0.480524
4.52 1.12244e-27 1.23943e-08 -7.48293e-28 0.0090133 0.00464551 7.63752e-24 8.4336e-05 -5.09168e-24 0.988794 0.47742
4.54 6.5863e-28 1.0835e-08 -4.39087e-28 0.00880466 0.00452826 4.54712e-24 7.48039e-05 -3.03141e-24 0.982361 0.474207
4.56 3.87348e-28 9.50999e-09 -2.58232e-28 0.00857593 0.00441353 2.70078e-24 6.63085e-05 -1.80052e-24 0.976593 0.47164
4.58 2.26339e-28 8.30796e-09 -1.50893e-28 0.00840016 0.00429992 1.60034e-24 5.87419e-05 -1.06689e-24 0.975017 0.468748
4.6 1.31196e-28 7.21233e-09 -8.74638e-29 0.00820037 0.00418953 9.46031e-25 5.20069e-05 -6.30687e-25 0.965932 0.46576
4.62 7.66099e-29 6.31866e-09 -5.10733e-29 0.00802567 0.00408176 5.57915e-25 4.60159e-05 -3.71943e-25 0.962804 0.462774
4.64 4.42733e-29 5.48821e-09 -2.95155e-29 0.00782986 0.00397952 3.28248e-25 4.06903e-05 -2.18832e-25 0.958345 0.459923
4.66 2.57916e-29 4.81371e-09 -1.71944e-29 0.0076559 0.00387606 1.92666e-25 3.59591e-05 -1.28444e-25 0.952698 0.457589
4.68 1.48501e-29 4.18033e-09 -9.90009e-30 0.00747455 0.00378245 1.12819e-25 3.17586e-05 -7.52125e-26 0.947519 0.454348
4.7 8.5674e-30 3.64394e-09 -5.7116e-30 0.0073108 0.00368637 6.59065e-26 2.80317e-05 -4.39377e-26 0.941659 0.45178
4.72 4.91385e-30 3.16337e-09 -3.2759e-30 0.00712722 0.003589 3.84102e-26 2.47272e-05 -2.56068e-26 0.934873 0.448598
4.74 2.83313e-30 2.76545e-09 -1.88875e-30 0.00698227 0.00350646 2.23325e-26 2.1799e-05 -1.48883e-26 0.932653 0.446272
4.76 1.60923e-30 2.3859e-09 -1.07282e-30 0.00681648 0.00341562 1.29539e-26 1.92059e-05 -8.63591e-27 0.927937 0.443997
4.78 9.26408e-31 2.08995e-09 -6.17605e-31 0.0066502 0.00333473 7.49608e-27 1.6911e-05 -4.99739e-27 0.921483 0.440001
4.8 5.25304e-31 1.80638e-09 -3.50203e-31 0.00649693 0.00324565 4.32755e-27 1.48813e-05 -2.88503e-27 0.919123 0.438178
4.82 2.96538e-31 1.55706e-09 -1.97692e-31 0.00635538 0.00316784 2.49243e-27 1.30872e-05 -1.66162e-27 0.914088 0.436503
4.84 1.68609e-31 1.35425e-09 -1.12406e-31 0.00620774 0.00308782 1.43211e-27 1.15026e-05 -9.5474e-28 0.908907 0.433425
4.86 9.51992e-32 1.17168e-09 -6.34662e-32 0.00606419 0.00301311 8.20925e-28 1.01037e-05 -5.47283e-28 0.905743 0.430778
4.88 5.32597e-32 1.00622e-09 -3.55064e-32 0.00592794 0.00294032 4.69466e-28 8.86952e-06 -3.12977e-28 0.900021 0.428032
4.9 3.00883e-32 8.74136e-10 -2.00588e-32 0.00578747 0.0028642 2.67842e-28 7.78145e-06 -1.78561e-28 0.895634 0.425001
4.92 1.68709e-32 7.5504e-10 -1.12473e-32 0.00566401 0.0027955 1.5245e-28 6.82275e-06 -1.01633e-28 0.892508 0.422779
4.94 9.4224e-33 6.5074e-10 -6.2816e-33 0.00553799 0.0027276 8.65666e-29 5.97856e-06 -5.77111e-29 0.888206 0.421157
4.96 5.27428e-33 5.63103e-10 -3.51618e-33 0.00541315 0.00266084 4.90397e-29 5.23568e-06 -3.26932e-29 0.882187 0.417686
4.98 2.93232e-33 4.84818e-10 -1.95488e-33 0.00528128 0.00259465 2.77154e-29 4.58235e-06 -1.84769e-29 0.87769 0.415276
5 1.62553e-33 4.16936e-10 -1.08368e-33 0.00517594 0.0025352 1.56267e-29 4.00814e-06 -1.04178e-29 0.872582 0.412771
5.02 9.00293e-34 3.58865e-10 -6.00196e-34 0.00504858 0.00247166 8.79003e-30 3.50378e-06 -5.86002e-30 0.869197 0.41061
5.04 4.96805e-34 3.08297e-10 -3.31204e-34 0.00494129 0.00241115 4.93274e-30 3.06106e-06 -3.28849e-30 0.862278 0.40856
5.06 2.74689e-34 2.65842e-10 -1.83126e-34 0.00482434 0.00235139 2.7616e-30 2.67267e-06 -1.84107e-30 0.859243 0.40608
5.08 1.50642e-34 2.27769e-10 -1.00428e-34 0.00472213 0.00229592 1.54245e-30 2.33216e-06 -1.0283e-30 0.857383 0.403501
5.1 8.26196e-35 1.95506e-10 -5.50797e-35 0.0046154 0.00223979 8.5948e-31 2.03382e-06 -5.72987e-31 0.852565 0.401522
5.12 4.5199e-35 1.67687e-10 -3.01327e-35 0.0045064 0.00218796 4.7779e-31 1.77259e-06 -3.18527e-31 0.847656 0.399454
5.14 2.47641e-35 1.44295e-10 -1.65094e-35 0.00441387 0.00213469 2.64981e-31 1.54399e-06 -1.76654e-31 0.843476 0.396235
5.16 1.34897e-35 1.23667e-10 -8.99311e-36 0.00431306 0.00208432 1.46612e-31 1.34407e-06 -9.77413e-32 0.839285 0.394244
5.18 7.30481e-36 1.05547e-10 -4.86987e-36 0.00421611 0.00203259 8.09283e-32 1.16933e-06 -5.39522e-32 0.83535 0.392617
5.2 3.96229e-36 9.03931e-11 -2.64153e-36 0.00412172 0.00198566 4.45665e-32 1.01671e-06 -2.9711e-32 0.83096 0.390552
5.22 2.14289e-36 7.73223e-11 0 0.0040286 0.00193748 2.44846e-32 8.83481e-07 0 0.826777 0.388172
5.24 1.15724e-36 6.61617e-11 0 0.0039449 0.00189167 1.34201e-32 7.67254e-07 0 0.824448 0.385121
5.26 6.22242e-37 5.6466e-11 0 0.00386047 0.0018481 7.33829e-33 6.65921e-07 0 0.817551 0.38366
5.28 3.35313e-37 4.83823e-11 0 0.00377641 0.00180445 4.00324e-33 5.77628e-07 0 0.815624 0.381336
5.3 1.79237e-37 4.11942e-11 0 0.00368758 0.00176062 2.17875e-33 5.00744e-07 0 0.81175 0.378976
5.32 9.54155e-38 3.49917e-11 0 0.00361016 0.00171781 1.18299e-33 4.33837e-07 0 0.806618 0.377055
5.34 5.0779e-38 2.97668e-11 0 0.00352836 0.00167821 6.40812e-34 3.75646e-07 0 0.803607 0.375077
5.36 2.70823e-38 2.54213e-11 0 0.00344816 0.00164 3.46306e-34 3.25068e-07 0 0.799266 0.373114
5.38 1.44389e-38 2.1741e-11 0 0.00337286 0.00160162 1.8671e-34 2.81133e-07 0 0.797233 0.370628
5.4 7.61841e-39 1.84333e-11 0 0.00330037 0.00156326 1.00428e-34 2.42992e-07 0 0.789641 0.369167
5.42 4.01785e-39 1.56491e-11 0 0.00322684 0.00152756 5.38913e-35 2.09902e-07 0 0.788397 0.367404
5.44 2.1103e-39 1.32546e-11 0 0.00316154 0.0014912 2.88511e-35 1.8121e-07 0 0.784966 0.364843
5.46 1.10844e-39 1.12466e-11 0 0.00309031 0.00145783 1.54094e-35 1.56348e-07 0 0.781011 0.363068
5.48 5.81637e-40 9.55019e-12 0 0.00302018 0.001423 8.21082e-36 1.34818e-07 0 0.775593 0.360789
5.5 3.04683e-40 8.11008e-12 0 0.00296007 0.00139184 4.36483e-36 1.16183e-07 0 0.772807 0.359076
5.52 1.59034e-40 6.87459e-12 0 0.00289515 0.00135872 2.31488e-36 1.00066e-07 0 0.770631 0.356826
5.54 8.28834e-41 5.82867e-12 0 0.00283395 0.00132727 1.22481e-36 8.61331e-08 0 0.764589 0.354951
5.56 4.31525e-41 4.94559e-12 0 0.002774 0.00129638 6.46529e-37 7.40968e-08 0 0.76301 0.353159
5.58 2.22743e-41 4.16763e-12 0 0.00271219 0.00126688 3.40477e-37 6.37049e-08 0 0.759928 0.351973
5.6 1.15177e-41 3.52443e-12 0 0.00265187 0.00123881 1.78882e-37 5.47382e-08 0 0.754356 0.349435
5.62 5.9256e-42 2.9707e-12 0 0.00259643 0.00121104 9.37618e-38 4.70059e-08 0 0.752546 0.347295
5.64 3.05918e-42 2.51709e-12 0 0.00253748 0.0011827 4.90304e-38 4.03421e-08 0 0.74867 0.345948
5.66 1.56447e-42 2.11637e-12 0 0.0024847 0.00115552 2.55791e-38 3.46027e-08 0 0.744879 0.344035
5.68 8.01971e-43 1.78681e-12 0 0.00243199 0.00113012 1.33133e-38 2.96624e-08 0 0.741335 0.342132
5.7 4.07837e-43 1.49922e-12 0 0.00238025 0.00110466 6.91301e-39 2.54125e-08 0 0.739215 0.340798
5.72 2.08347e-43 1.26588e-12 0 0.00232899 0.00108019 3.58121e-39 2.17587e-08 0 0.734055 0.338814
5.74 1.06172e-43 1.06808e-12 0 0.00228099 0.00105506 1.85085e-39 1.86193e-08 0 0.729709 0.337118
5.76 5.37997e-44 8.97689e-13 0 0.00223263 0.00103116 9.54323e-40 1.59236e-08 0 0.726208 0.335455
5.78 2.72599e-44 7.55766e-13 0 0.00218306 0.0010079 4.90908e-40 1.36101e-08 0 0.725 0.333588
5.8 1.37292e-44 6.33564e-13 0 0.00213963 0.000984768 2.51933e-40 1.1626e-08 0 0.720837 0.332316
5.82 6.92384e-45 5.32768e-13 0 0.00209379 0.000964181 1.28989e-40 9.92529e-09 0 0.717732 0.330215
5.84 3.47279e-45 4.46354e-13 0 0.00205007 0.000942872 6.58872e-41 8.46842e-09 0 0.714795 0.329052
5.86 1.74609e-45 3.75529e-13 0 0.00200163 0.000922195 3.35761e-41 7.22116e-09 0 0.70998 0.326672
5.88 8.69574e-46 3.13489e-13 0 0.00196449 0.000901598 1.70703e-41 6.154e-09 0 0.707668 0.325241
5.9 4.33507e-46 2.62431e-13 0 0.00192157 0.000882096 8.65835e-42 5.24148e-09 0 0.705196 0.322713
5.92 2.16168e-46 2.20129e-13 0 0.0018786 0.000861373 4.38137e-42 4.46166e-09 0 0.702846 0.322144
5.94 1.07544e-46 1.84546e-13 0 0.00184431 0.00084267 2.21191e-42 3.79565e-09 0 0.698776 0.320157
5.96 5.32124e-47 1.54145e-13 0 0.00180339 0.000823772 1.11405e-42 3.22717e-09 0 0.695298 0.318553
5.98 2.62622e-47 1.28649e-13 0 0.00176344 0.00080626 5.59792e-43 2.74223e-09 0 0.693413 0.317319
6 1.29323e-47 1.07319e-13 0 0.00173301 0.000788544 2.80627e-43 2.3288e-09 0 0.689715 0.315525
6.02 6.40921e-48 9.02602e-14 0 0.00169584 0.000771518 1.40351e-43 1.97655e-09 0 0.684647 0.314173
6.04 3.13263e-48 7.49987e-14 0 0.00165925 0.000754655 7.00299e-44 1.6766e-09 0 0.683857 0.31242
6.06 1.53246e-48 6.24817e-14 0 0.0016255 0.000738096 3.48605e-44 1.42134e-09 0 0.680185 0.310423
6.08 7.46349e-49 5.19145e-14 0 0.00159102 0.000722014 1.73128e-44 1.20424e-09 0 0.675681 0.30889
6.1 3.64594e-49 4.33414e-14 0 0.00155767 0.000706192 8.57793e-45 1.01971e-09 0 0.672823 0.307852
6.12 1.76916e-49 3.60057e-14 0 0.0015286 0.000690917 4.24015e-45 8.62951e-10 0 0.670157 0.306061
6.14 8.61078e-50 3.00555e-14 0 0.00149523 0.000676466 2.09104e-45 7.29866e-10 0 0.668393 0.304108
6.16 4.16176e-50 2.49573e-14 0 0.00146559 0.000661308 1.02879e-45 6.16947e-10 0 0.66488 0.302978
6.18 2.01055e-50 2.07511e-14 0 0.00143486 0.000648218 5.0498e-46 5.21194e-10 0 0.662434 0.30188
6.2 9.70358e-51 1.72674e-14 0 0.00140565 0.000633462 2.47289e-46 4.40047e-10 0 0.659355 0.300153
6.22 4.66462e-51 1.43365e-14 0 0.00137601 0.000619869 1.20814e-46 3.71318e-10 0 0.656307 0.299032
6.24 2.239e-51 1.19064e-14 0 0.0013501 0.000607096 5.88864e-47 3.13141e-10 0 0.654129 0.297187
6.26 1.07056e-51 9.86734e-15 0 0.00132236 0.000594018 2.86349e-47 2.63926e-10 0 0.652034 0.295895
6.28 5.1246e-52 8.20113e-15 0 0.00129653 0.000582332 1.38918e-47 2.22317e-10 0 0.647265 0.294174
6.3 2.44388e-52 6.80274e-15 0 0.00126914 0.000569213 6.72367e-48 1.87159e-10 0 0.644524 0.293539
6.32 1.15368e-52 5.59557e-15 0 0.00124357 0.000557357 3.24667e-48 1.5747e-10 0 0.643911 0.29168
6.34 5.4197e-53 4.58832e-15 0 0.00121934 0.000545619 1.56406e-48 1.32413e-10 0 0.640069 0.290727
6.36 2.57222e-53 3.80777e-15 0 0.00119444 0.000534426 7.5171e-49 1.11279e-10 0 0.637187 0.288849
6.38 1.22152e-53 3.16746e-15 0 0.00116974 0.000522863 3.6044e-49 9.34638e-11 0 0.633771 0.287381
6.4 5.73504e-54 2.60951e-15 0 0.00114433 0.000511738 1.72425e-49 7.84553e-11 0 0.631718 0.285442
6.42 2.69177e-54 2.15297e-15 0 0.00112184 0.000501088 8.22904e-50 6.58187e-11 0 0.630453 0.284538
6.44 1.26197e-54 1.77742e-15 0 0.00110101 0.000491055 3.91817e-50 5.51855e-11 0 0.625793 0.283242
6.46 5.91133e-55 1.4687e-15 0 0.0010787 0.00048059 1.86124e-50 4.62433e-11 0 0.62583 0.282201
6.48 2.73915e-55 1.20263e-15 0 0.00105805 0.000470592 8.82074e-51 3.87277e-11 0 0.620614 0.280174
6.5 1.27898e-55 9.94062e-16 0 0.00103677 0.000461156 4.17053e-51 3.24147e-11 0 0.618766 0.27914
6.52 5.90651e-56 8.14106e-16 0 0.00101649 0.000451442 1.96727e-51 2.71152e-11 0 0.614883 0.277814
6.54 2.76026e-56 6.75869e-16 0 0.000996466 0.000442037 9.25804e-52 2.26689e-11 0 0.613295 0.27672
6.56 1.26473e-56 5.51111e-16 0 0.00097568 0.000433 4.3467e-52 1.89408e-11 0 0.609541 0.275245
6.58 5.81965e-57 4.52094e-16 0 0.000956947 0.000423892 2.03603e-52 1.58167e-11 0 0.608103 0.274143
6.6 2.68392e-57 3.72355e-16 0 0.00093819 0.000415511 9.51467e-53 1.32002e-11 0 0.604124 0.272836
6.62 1.23104e-57 3.05549e-16 0 0.000919376 0.000406939 4.43596e-53 1.10102e-11 0 0.601143 0.271437
6.64 5.63786e-58 2.50788e-16 0 0.000900496 0.000398624 2.06332e-53 9.17824e-12 0 0.600432 0.270793
6.66 2.57059e-58 2.05293e-16 0 0.000884794 0.000390581 9.57482e-54 7.64667e-12 0 0.598121 0.269194
6.68 1.17524e-58 1.68803e-16 0 0.000866772 0.000382486 4.43281e-54 6.367e-12 0 0.594787 0.267341
6.7 5.30617e-59 1.37314e-16 0 0.000849763 0.000374829 2.04745e-54 5.29842e-12 0 0.592625 0.26671
6.72 2.41663e-59 1.12872e-16 0 0.000833808 0.0003675 9.43478e-55 4.40664e-12 0 0.590149 0.264869
6.74 1.08795e-59 9.18737e-17 0 0.000819301 0.000359952 4.33746e-55 3.66284e-12 0 0.588306 0.263843
6.76 4.9497e-60 7.57062e-17 0 0.000802127 0.000352463 1.98941e-55 3.04283e-12 0 0.585612 0.262961
6.78 2.21933e-60 6.15899e-17 0 0.000786606 0.000345146 9.10329e-56 2.52631e-12 0 0.582998 0.261841
6.8 9.97023e-61 5.02913e-17 0 0.000770001 0.000338265 4.15583e-56 2.09626e-12 0 0.580628 0.260796
6.82 4.47729e-61 4.11213e-17 0 0.000756878 0.000331596 1.89279e-56 1.73842e-12 0 0.57855 0.259816
6.84 1.99817e-61 3.34744e-17 0 0.000741773 0.00032494 8.60068e-57 1.44083e-12 0 0.57603 0.258366
6.86 8.8778e-62 2.71755e-17 0 0.000727611 0.00031865 3.89896e-57 1.1935e-12 0 0.57352 0.257098
6.88 3.99152e-62 2.2365e-17 0 0.000714673 0.000312283 1.76339e-57 9.88051e-13 0 0.571621 0.256408
6.9 1.75625e-62 1.80442e-17 0 0.000700693 0.000306085 7.95676e-58 8.175e-13 0 0.569529 0.255082
6.92 7.81998e-63 1.47585e-17 0 0.000687805 0.000300188 3.58186e-58 6.75998e-13 0 0.566889 0.253464
6.94 3.46354e-63 1.20284e-17 0 0.000674061 0.000293966 1.60867e-58 5.58668e-13 0 0.564525 0.252694
6.96 1.5236e-63 9.75378e-18 0 0.000660437 0.000288475 7.20792e-59 4.61436e-13 0 0.563043 0.251778
6.98 6.73826e-64 7.96578e-18 0 0.000648983 0.000282615 3.2221e-59 3.80908e-13 0 0.558336 0.250647
7 2.96477e-64 6.48357e-18 0 0.000636096 0.000277135 1.43699e-59 3.14252e-13 0 0.556656 0.249335
7.02 1.2856e-64 5.21e-18 0 0.000624131 0.000271512 6.39375e-60 2.59112e-13 0 0.556425 0.248104
7.04 5.6059e-65 4.21744e-18 0 0.000612216 0.000266428 2.8382e-60 2.13524e-13 0 0.553726 0.247167
7.06 2.43389e-65 3.40518e-18 0 0.00060128 0.000261257 1.25694e-60 1.75855e-13 0 0.551185 0.246103
7.08 1.06665e-65 2.78011e-18 0 0.000589653 0.000256117 5.5536e-61 1.44749e-13 0 0.549056 0.245379
7.1 4.63434e-66 2.2542e-18 0 0.000578616 0.000251169 2.44805e-61 1.19076e-13 0 0.547234 0.243988
7.12 1.99049e-66 1.81007e-18 0 0.000567697 0.000246066 1.07659e-61 9.79008e-14 0 0.544399 0.242891
7.14 8.63273e-67 1.4702e-18 0 0.000557447 0.000241553 4.72355e-62 8.04447e-14 0 0.542575 0.242111
7.16 3.72348e-67 1.1897e-18 0 0.000546856 0.000236876 2.06763e-62 6.60631e-14 0 0.53995 0.24103
7.18 1.59703e-67 9.5901e-19 0 0.000536205 0.000232187 9.02947e-63 5.42215e-14 0 0.538423 0.239921
7.2 6.86084e-68 7.75663e-19 0 0.000526385 0.000227606 3.93404e-63 4.44769e-14 0 0.535517 0.238393
7.22 2.9327e-68 6.25337e-19 0 0.000516944 0.000223393 1.71002e-63 3.64627e-14 0 0.534488 0.237946
7.24 1.25615e-68 5.06064e-19 0 0.000507244 0.000219061 7.41567e-64 2.98753e-14 0 0.531199 0.236656
7.26 5.33599e-69 4.06872e-19 0 0.000497587 0.000214875 3.20838e-64 2.4464e-14 0 0.530111 0.236308
7.28 2.28218e-69 3.29941e-19 0 0.000489223 0.000210911 1.38487e-64 2.00214e-14 0 0.52738 0.235006
7.3 9.58915e-70 2.63315e-19 0 0.00047988 0.000206857 5.96371e-65 1.63761e-14 0 0.524359 0.233608
7.32 4.052e-70 2.11708e-19 0 0.000470736 0.000202993 2.56219e-65 1.33869e-14 0 0.523715 0.233059
7.34 1.71953e-70 1.71244e-19 0 0.000461337 0.000198948 1.09823e-65 1.0937e-14 0 0.521841 0.23124
7.36 7.21689e-71 1.37233e-19 0 0.000452788 0.000195324 4.69637e-66 8.93037e-15 0 0.519987 0.230903
7.38 3.0132e-71 1.09598e-19 0 0.000445358 0.000191472 2.00363e-66 7.2877e-15 0 0.517923 0.229826
7.4 0 8.86566e-20 0 0.000437391 0.000187935 0 5.94378e-15 0 0.515925 0.228454
7.42 0 7.06996e-20 0 0.000429363 0.000184534 0 4.84492e-15 0 0.51394 0.227696
7.44 0 5.70636e-20 0 0.000420996 0.000180935 0 3.94695e-15 0 0.510729 0.226688
7.46 0 4.58378e-20 0 0.000413793 0.000177618 0 3.21357e-15 0 0.509778 0.225814
7.48 0 3.64196e-20 0 0.000406579 0.000174215 0 2.61496e-15 0 0.508089 0.225079
7.5 0 2.91456e-20 0 0.000399294 0.000170914 0 2.12664e-15 0 0.504563 0.224098
7.52 0 2.34604e-20 0 0.000391302 0.000167891 0 1.72852e-15 0 0.504585 0.223047
7.54 0 1.86184e-20 0 0.000384443 0.000164731 0 1.40412e-15 0 0.503667 0.222197
7.56 0 1.50519e-20 0 0.000377907 0.000161742 0 1.13996e-15 0 0.498861 0.220993
7.58 0 1.19151e-20 0 0.000371242 0.000158782 0 9.24959e-16 0 0.498075 0.220519
7.6 0 9.53209e-21 0 0.000364463 0.000155844 0 7.50081e-16 0 0.495843 0.219346
7.62 0 7.65272e-21 0 0.000357927 0.000152947 0 6.07919e-16 0 0.494363 0.218265
7.64 0 6.10851e-21 0 0.000351942 0.000150177 0 4.92419e-16 0 0.491702 0.217665
7.66 0 4.84789e-21 0 0.000345142 0.000147345 0 3.98635e-16 0 0.490377 0.217046
7.68 0 3.88003e-21 0 0.00033932 0.000144569 0 3.22529e-16 0 0.489144 0.216266
7.7 0 3.07622e-21 0 0.000333161 0.000141993 0 2.60803e-16 0 0.486142 0.215087
7.72 0 2.46593e-21 0 0.00032702 0.00013928 0 2.1077e-16 0 0.484234 0.214088
7.74 0 1.95011e-21 0 0.000321331 0.00013691 0 1.70238e-16 0 0.483369 0.213209
7.76 0 1.54915e-21 0 0.000315865 0.000134384 0 1.37422e-16 0 0.481302 0.212472
7.78 0 1.22603e-21 0 0.00031001 0.0001318 0 1.10868e-16 0 0.480587 0.211022
7.8 0 9.78307e-22 0 0.000304446 0.000129527 0 8.93944e-17 0 0.477107 0.210757
7.82 0 7.79044e-22 0 0.000299414 0.000127208 0 7.20386e-17 0 0.475095 0.209847
7.84 0 6.16236e-22 0 0.000294268 0.000124876 0 5.80193e-17 0 0.473575 0.209139
7.86 0 4.90473e-22 0 0.000288891 0.000122543 0 4.67016e-17 0 0.472802 0.207915
7.88 0 3.89035e-22 0 0.00028411 0.000120417 0 3.75701e-17 0 0.471217 0.207352
7.9 0 3.05634e-22 0 0.000278814 0.000118182 0 3.02069e-17 0 0.468707 0.206437
7.92 0 2.41844e-22 0 0.000274173 0.000116194 0 2.42729e-17 0 0.467487 0.20586
7.94 0 1.90732e-22 0 0.000269569 0.000114043 0 1.94935e-17 0 0.465707 0.205044
7.96 0 1.51299e-22 0 0.000264704 0.00011202 0 1.56462e-17 0 0.465106 0.204114
7.98 0 1.19323e-22 0 0.000260386 0.000110105 0 1.25511e-17 0 0.462975 0.203006
8 0 9.51854e-23 0 0.000255401 0.00010812 0 1.00625e-17 0 0.460811 0.202135
8.02 0 7.41179e-23 0 0.000251324 0.00010616 0 8.0627e-18 0 0.460397 0.201581
8.04 0 5.90832e-23 0 0.000246633 0.000104352 0 6.45668e-18 0 0.457877 0.200762
8.06 0 4.6317e-23 0 0.000242401 0.000102455 0 5.16762e-18 0 0.455903 0.200345
8.08 0 3.67347e-23 0 0.000238312 0.000100689 0 4.13355e-18 0 0.454512 0.198805
8.1 0 2.91436e-23 0 0.000234399 9.8858e-05 0 3.30452e-18 0 0.452099 0.198507
8.12 0 2.28305e-23 0 0.000230179 9.71774e-05 0 2.64026e-18 0 0.450236 0.19801
8.14 0 1.77646e-23 0 0.000226611 9.55089e-05 0 2.10832e-18 0 0.449075 0.19701
8.16 0 1.41243e-23 0 0.000222627 9.37996e-05 0 1.6826e-18 0 0.447387 0.195987
8.18 0 1.10258e-23 0 0.000218865 9.21507e-05 0 1.34207e-18 0 0.446171 0.195541
8.2 0 8.70105e-24 0 0.000215236 9.05562e-05 0 1.06985e-18 0 0.442608 0.194911
8.22 0 6.80391e-24 0 0.000211454 8.90008e-05 0 8.52362e-19 0 0.442469 0.19402
8.24 0 5.34959e-24 0 0.000207798 8.74692e-05 0 6.78699e-19 0 0.439831 0.193388
8.26 0 4.17813e-24 0 0.000204299 8.59845e-05 0 5.40111e-19 0 0.438668 0.192518
8.28 0 3.30717e-24 0 0.000200847 8.45116e-05 0 4.29577e-19 0 0.438365 0.191833
8.3 0 2.55909e-24 0 0.000197621 8.30398e-05 0 3.41469e-19 0 0.436178 0.191181
8.32 0 2.01191e-24 0 0.000194212 8.16009e-05 0 2.71279e-19 0 0.435031 0.190189
8.34 0 1.57284e-24 0 0.000190886 8.02607e-05 0 2.15393e-19 0 0.432717 0.189679
8.36 0 1.23373e-24 0 0.000187858 7.88127e-05 0 1.70923e-19 0 0.431495 0.188641
8.38 0 9.55592e-25 0 0.000184625 7.74758e-05 0 1.35557e-19 0 0.42979 0.188298
8.4 0 7.55792e-25 0 0.00018182 7.61529e-05 0 1.07448e-19 0 0.428089 0.18725
8.42 0 5.87759e-25 0 0.000178629 7.48706e-05 0 8.51186e-20 0 0.427941 0.186887
8.44 0 4.59716e-25 0 0.000175545 7.35603e-05 0 6.73915e-20 0 0.425501 0.186291
8.46 0 3.55283e-25 0 0.000172577 7.22893e-05 0 5.33259e-20 0 0.423858 0.185475
8.48 0 2.78142e-25 0 0.000169886 7.11048e-05 0 4.2172e-20 0 0.422616 0.184625
8.5 0 2.14973e-25 0 0.000167075 6.98549e-05 0 3.33321e-20 0 0.421195 0.184067
8.52 0 1.68051e-25 0 0.000164283 6.87255e-05 0 2.63302e-20 0 0.419877 0.1836
8.54 0 1.31577e-25 0 0.000161645 6.75738e-05 0 2.07874e-20 0 0.417162 0.182801
8.56 0 1.02244e-25 0 0.000159016 6.64041e-05 0 1.6402e-20 0 0.416796 0.182005
8.58 0 7.86599e-26 0 0.000156349 6.52778e-05 0 1.29345e-20 0 0.416179 0.181307
8.6 0 6.18873e-26 0 0.00015393 6.42172e-05 0 1.01942e-20 0 0.414093 0.18053
8.62 0 4.7882e-26 0 0.000151317 6.31399e-05 0 8.02988e-21 0 0.412348 0.180039
8.64 0 3.68486e-26 0 0.00014877 6.20904e-05 0 6.32148e-21 0 0.41096 0.179206
8.66 0 2.87887e-26 0 0.000146258 6.10463e-05 0 4.97373e-21 0 0.408728 0.178526
8.68 0 2.23309e-26 0 0.000144009 6.00361e-05 0 3.91109e-21 0 0.408985 0.177723
8.7 0 1.73619e-26 0 0.00014163 5.90249e-05 0 3.07374e-21 0 0.406589 0.177337
8.72 0 1.34427e-26 0 0.000139408 5.81017e-05 0 2.41429e-21 0 0.404937 0.176373
8.74 0 1.0366e-26 0 0.00013725 5.71054e-05 0 1.89525e-21 0 0.404305 0.175866
8.76 0 8.01053e-27 0 0.000134922 5.62092e-05 0 1.48694e-21 0 0.403781 0.175096
8.78 0 6.20246e-27 0 0.000132713 5.52937e-05 0 1.16594e-21 0 0.401453 0.174941
8.8 0 4.78868e-27 0 0.000130592 5.43509e-05 0 9.13719e-22 0 0.401219 0.174227
8.82 0 3.72202e-27 0 0.000128496 5.34604e-05 0 7.15651e-22 0 0.398079 0.173268
8.84 0 2.85677e-27 0 0.000126521 5.259e-05 0 5.602e-22 0 0.398535 0.172922
8.86 0 2.20605e-27 0 0.000124482 5.17331e-05 0 4.38267e-22 0 0.397381 0.172221
8.88 0 1.71581e-27 0 0.000122442 5.08746e-05 0 3.42679e-22 0 0.395238 0.171623
8.9 0 1.31588e-27 0 0.00012056 5.0048e-05 0 2.67787e-22 0 0.393831 0.170598
8.92 0 1.00942e-27 0 0.000118677 4.92518e-05 0 2.09144e-22 0 0.391631 0.170253
8.94 0 7.77959e-28 0 0.000116638 4.84172e-05 0 1.6325e-22 0 0.391531 0.169866
8.96 0 5.96787e-28 0 0.000114886 4.76556e-05 0 1.27355e-22 0 0.389813 0.169048
8.98 0 4.60459e-28 0 0.000113126 4.68873e-05 0 9.9296e-23 0 0.389244 0.168476
9 0 3.52482e-28 0 0.000111302 4.61167e-05 0 7.73751e-23 0 0.387604 0.16808
9.02 0 2.72023e-28 0 0.000109567 4.54122e-05 0 6.02593e-23 0 0.386382 0.167639
9.04 0 2.11204e-28 0 0.000107725 4.46767e-05 0 4.69029e-23 0 0.3841 0.166676
9.06 0 1.5938e-28 0 0.000106165 4.39941e-05 0 3.64863e-23 0 0.382475 0.166283
9.08 0 1.22158e-28 0 0.000104408 4.32551e-05 0 2.8367e-23 0 0.383306 0.165299
9.1 0 9.29835e-29 0 0.000102742 4.25386e-05 0 2.20419e-23 0 0.381726 0.164824
9.12 0 7.15268e-29 0 0.000101156 4.18728e-05 0 1.71175e-23 0 0.37912 0.164561
9.14 0 5.44342e-29 0 9.96681e-05 4.11974e-05 0 1.32857e-23 0 0.378835 0.163863
9.16 0 4.19588e-29 0 9.80057e-05 4.05454e-05 0 1.03058e-23 0 0.376851 0.163323
9.18 0 3.25266e-29 0 9.6623e-05 3.98935e-05 0 7.98975e-24 0 0.377278 0.162686
9.2 0 2.48164e-29 0 9.48979e-05 3.92681e-05 0 6.19068e-24 0 0.374961 0.162084
9.22 0 1.88739e-29 0 9.35072e-05 3.86701e-05 0 4.79399e-24 0 0.374042 0.161572
9.24 0 1.43145e-29 0 9.21418e-05 3.80424e-05 0 3.7103e-24 0 0.372959 0.161099
9.26 0 1.09143e-29 0 9.06301e-05 3.74419e-05 0 2.86996e-24 0 0.370736 0.160589
9.28 0 8.34042e-30 0 8.93443e-05 3.68628e-05 0 2.21868e-24 0 0.371145 0.159763
9.3 0 6.35487e-30 0 8.79929e-05 3.62786e-05 0 1.71423e-24 0 0.368969 0.159418
9.32 0 4.84191e-30 0 8.65956e-05 3.57129e-05 0 1.32372e-24 0 0.367324 0.158632
9.34 0 3.68693e-30 0 8.51904e-05 3.51379e-05 0 1.02159e-24 0 0.367557 0.158219
9.36 0 2.79708e-30 0 8.3983e-05 3.46092e-05 0 7.87973e-25 0 0.365375 0.157874
9.38 0 2.12345e-30 0 8.2659e-05 3.40621e-05 0 6.07435e-25 0 0.364295 0.157327
9.4 0 1.63174e-30 0 8.14269e-05 3.35285e-05 0 4.67997e-25 0 0.363211 0.156818
9.42 0 1.22312e-30 0 8.01084e-05 3.30092e-05 0 3.60362e-25 0 0.361683 0.156088
9.44 0 9.31628e-31 0 7.88412e-05 3.25143e-05 0 2.77325e-25 0 0.361436 0.155541
9.46 0 7.08302e-31 0 7.77092e-05 3.20145e-05 0 2.13301e-25 0 0.359213 0.154788
9.48 0 5.34956e-31 0 7.65892e-05 3.15202e-05 0 1.63965e-25 0 0.359177 0.154341
9.5 0 4.06525e-31 0 7.53204e-05 3.09993e-05 0 1.25969e-25 0 0.358019 0.154165
9.52 0 3.12494e-31 0 7.42828e-05 3.05567e-05 0 9.67228e-26 0 0.356228 0.153387
9.54 0 2.32418e-31 0 7.31958e-05 3.0083e-05 0 7.42248e-26 0 0.355401 0.152986
9.56 0 1.75594e-31 0 7.21788e-05 2.96194e-05 0 5.69276e-26 0 0.354473 0.15228
9.58 0 1.33351e-31 0 7.09023e-05 2.9178e-05 0 4.36365e-26 0 0.353464 0.152038
9.6 0 1.00521e-31 0 6.9922e-05 2.87133e-05 0 3.34297e-26 0 0.351742 0.151679
9.62 0 7.54659e-32 0 6.87901e-05 2.82635e-05 0 2.55957e-26 0 0.350864 0.151173
9.64 0 5.74521e-32 0 6.78474e-05 2.78661e-05 0 1.95865e-26 0 0.350033 0.150391
9.66 0 4.36035e-32 0 6.68049e-05 2.74286e-05 0 1.49796e-26 0 0.349146 0.149783
9.68 0 3.30081e-32 0 6.58907e-05 2.70164e-05 0 1.14498e-26 0 0.347827 0.149461
9.7 0 2.4739e-32 0 6.48198e-05 2.66059e-05 0 8.74683e-27 0 0.346308 0.149028
9.72 0 1.85909e-32 0 6.38384e-05 2.61873e-05 0 6.67816e-27 0 0.345656 0.148288
9.74 0 1.40702e-32 0 6.29167e-05 2.58072e-05 0 5.09585e-27 0 0.34429 0.148272
9.76 0 1.05551e-32 0 6.1989e-05 2.54074e-05 0 3.88625e-27 0 0.342752 0.147758
9.78 0 7.90056e-33 0 6.11425e-05 2.50143e-05 0 2.9621e-27 0 0.341796 0.147082
9.8 0 5.95399e-33 0 6.0227e-05 2.4646e-05 0 2.25643e-27 0 0.34082 0.146413
9.82 0 4.47133e-33 0 5.92844e-05 2.42745e-05 0 1.7179e-27 0 0.340373 0.146275
9.84 0 3.3367e-33 0 5.8473e-05 2.39239e-05 0 1.30716e-27 0 0.33799 0.145671
9.86 0 2.52803e-33 0 5.75791e-05 2.35574e-05 0 9.94064e-28 0 0.337954 0.14524
9.88 0 1.88676e-33 0 5.6774e-05 2.32079e-05 0 7.55533e-28 0 0.337137 0.144471
9.9 0 1.42582e-33 0 5.58642e-05 2.28608e-05 0 5.73914e-28 0 0.335178 0.144405
9.92 0 1.0614e-33 0 5.50656e-05 2.25168e-05 0 4.35707e-28 0 0.335022 0.143593
9.94 0 7.9563e-34 0 5.43268e-05 2.21914e-05 0 3.30595e-28 0 0.333702 0.143193
9.96 0 5.98367e-34 0 5.34681e-05 2.18679e-05 0 2.50699e-28 0 0.333302 0.142825
9.98 0 4.48409e-34 0 5.27082e-05 2.15382e-05 0 1.90004e-28 0 0.33248 0.142233
10 0 3.3359e-34 0 5.19205e-05 2.12164e-05 0 1.43922e-28 0 0.330518 0.141768


==> anc/Charm/LargerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.7127 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 4 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 841.789 0.185275 -0.185166 20.7698 21.6762 730.21 0.160717 -0.160623 38.8966 33.2547
0.04 833.616 0.734875 -0.733152 20.5957 21.4329 722.95 0.637317 -0.635823 38.6949 33.0106
0.06 820.845 1.63173 -1.62313 20.3234 21.0394 711.052 1.41347 -1.40603 38.2915 32.593
0.08 803.009 2.84658 -2.81997 19.8872 20.5353 694.808 2.46302 -2.43999 37.8195 31.9939
0.1 780.982 4.343 -4.27969 19.4469 19.8976 674.604 3.75144 -3.69675 37.2035 31.2756
0.12 755.027 6.07554 -5.94835 18.9054 19.1503 650.902 5.23767 -5.12802 36.3872 30.412
0.14 725.689 7.99404 -7.76698 18.2391 18.347 624.214 6.87621 -6.6809 35.5866 29.4714
0.16 693.718 10.0478 -9.67644 17.5583 17.4488 595.086 8.61925 -8.30065 34.6962 28.4732
0.18 659.867 12.188 -11.6202 16.7857 16.5198 564.071 10.4187 -9.93327 33.6689 27.3594
0.2 624.014 14.3505 -13.5289 16.0529 15.5562 531.713 12.2278 -11.5278 32.6102 26.2141
0.22 587.512 16.5026 -15.3653 15.1731 14.5854 498.531 14.0032 -13.0381 31.5898 25.0409
0.24 550.476 18.5922 -17.0759 14.3469 13.6293 465.004 15.7054 -14.4245 30.5118 23.9358
0.26 513.387 20.5801 -18.6223 13.5234 12.6855 431.565 17.3001 -15.6544 29.3322 22.7917
0.28 476.812 22.4397 -19.9803 12.7733 11.7811 398.595 18.7587 -16.7027 28.1877 21.6918
0.3 441.009 24.1411 -21.1252 12.0068 10.9034 366.419 20.058 -17.5522 27.1547 20.5858
0.32 406.122 25.654 -22.0351 11.2002 10.0663 335.309 21.1809 -18.1929 25.9703 19.5348
0.34 372.736 26.9846 -22.7218 10.4766 9.26339 305.48 22.1156 -18.6219 24.8265 18.5668
0.36 340.774 28.1071 -23.1718 9.70936 8.53836 277.101 22.8554 -18.8422 23.8261 17.6361
0.38 310.398 29.0173 -23.3915 9.0042 7.8652 250.293 23.3985 -18.862 22.8492 16.7236
0.4 281.809 29.7244 -23.3996 8.40649 7.23338 225.138 23.7469 -18.694 21.7649 15.9181
0.42 254.999 30.2268 -23.2066 7.76217 6.65177 201.679 23.9064 -18.3542 20.8004 15.1221
0.44 229.941 30.5245 -22.8255 7.16141 6.11472 179.931 23.8857 -17.8611 19.9448 14.4156
0.46 206.767 30.645 -22.2894 6.59788 5.66041 159.88 23.6959 -17.235 19.0711 13.7278
0.48 185.372 30.5912 -21.6131 6.10301 5.21473 141.492 23.3498 -16.497 18.1635 13.0825
0.5 165.623 30.3609 -20.8076 5.63036 4.82202 124.716 22.862 -15.6683 17.3808 12.4958
0.52 147.569 29.9865 -19.9075 5.14373 4.45998 109.485 22.2478 -14.7699 16.6078 11.9631
0.54 131.165 29.4914 -18.9392 4.71795 4.13371 95.7246 21.5229 -13.8218 15.8971 11.4756
0.56 116.155 28.8515 -17.8975 4.34052 3.85889 83.3504 20.7033 -12.843 15.2269 11.04
0.58 102.59 28.1123 -16.8211 4.00814 3.59937 72.2744 19.8051 -11.8505 14.5588 10.5912
0.6 90.3565 27.2833 -15.7238 3.66787 3.3807 62.4058 18.8436 -10.8598 13.9588 10.218
0.62 79.3617 26.3791 -14.6212 3.36833 3.16745 53.6529 17.8337 -9.88471 13.3203 9.85462
0.64 69.5405 25.4233 -13.5321 3.06292 2.97723 45.9247 16.7896 -8.93666 12.784 9.55079
0.66 60.7667 24.4178 -12.4622 2.81279 2.83278 39.1323 15.7245 -8.02538 12.2723 9.23147
0.68 52.9401 23.3686 -11.4185 2.57473 2.68298 33.1897 14.6504 -7.15862 11.7576 8.95649
0.7 46.02 22.3058 -10.4186 2.36472 2.53872 28.0146 13.5786 -6.34232 11.3225 8.72278
0.72 39.8483 21.202 -9.45147 2.17181 2.43516 23.5289 12.519 -5.58073 10.8235 8.46892
0.74 34.4417 20.1125 -8.54328 1.98258 2.34004 19.6595 11.4803 -4.87654 10.4193 8.24407
0.76 29.7003 19.0336 -7.69157 1.80586 2.23946 16.3379 10.4702 -4.23106 9.99368 8.05133
0.78 25.5626 17.9785 -6.90034 1.66567 2.15205 13.5009 9.49529 -3.64441 9.64999 7.85831
0.8 21.9115 16.9144 -6.15573 1.5198 2.07217 11.0903 8.56105 -3.11565 9.34943 7.68383
0.82 18.7379 15.8793 -5.47051 1.39599 2.0105 9.05295 7.67188 -2.643 8.97299 7.51138
0.84 16.0005 14.8901 -4.84763 1.28385 1.94119 7.34069 6.83128 -2.22399 8.6613 7.36116
0.86 13.6073 13.9107 -4.27233 1.18413 1.88683 5.91 6.04179 -1.85559 8.39458 7.21579
0.88 11.5435 12.9695 -3.75118 1.09237 1.83586 4.72187 5.30517 -1.53443 8.10454 7.08335
0.9 9.78443 12.088 -3.28673 1.0093 1.78762 3.74152 4.6224 -1.25683 7.85841 6.94618
0.92 8.2613 11.2294 -2.86519 0.933602 1.73959 2.93816 3.99377 -1.01902 7.56069 6.8232
0.94 6.95782 10.4125 -2.48861 0.866857 1.70713 2.28463 3.419 -0.817148 7.36942 6.70292
0.96 5.84021 9.62938 -2.15185 0.806469 1.6637 1.75719 2.89726 -0.647441 7.12179 6.58794
0.98 4.89949 8.90731 -1.85767 0.753693 1.62339 1.33513 2.42727 -0.506223 6.97083 6.48172
1 4.09587 8.21736 -1.59645 0.704039 1.58611 1.00056 2.00739 -0.389991 6.73397 6.39364
1.02 3.4148 7.5671 -1.3669 0.656545 1.54373 0.738104 1.63562 -0.295453 6.53671 6.28513
1.04 2.8377 6.95215 -1.16543 0.620086 1.51581 0.534601 1.30974 -0.219558 6.3555 6.18679
1.06 2.34965 6.37059 -0.989171 0.585538 1.48291 0.378902 1.02731 -0.159512 6.21443 6.09214
1.08 1.94423 5.83985 -0.838262 0.553406 1.45437 0.261603 0.785771 -0.112791 6.05195 6.01083
1.1 1.60308 5.34023 -0.707257 0.524842 1.42255 0.17484 0.582433 -0.0771371 5.93427 5.92421
1.12 1.3184 4.87635 -0.594701 0.501421 1.39282 0.112084 0.414565 -0.0505588 5.77284 5.84367
1.14 1.08188 4.44818 -0.498556 0.478036 1.36663 0.0679578 0.279411 -0.0313166 5.62037 5.78034
1.16 0.886095 4.05481 -0.416834 0.459951 1.33261 0.0380742 0.174229 -0.0179107 5.52121 5.69815
1.18 0.722348 3.68355 -0.346618 0.44028 1.30567 0.0188872 0.0963135 -0.00906301 5.39146 5.61803
1.2 0.588973 3.35125 -0.288077 0.427806 1.2759 0.00756158 0.0430253 -0.0036985 5.26466 5.539
1.22 0.478083 3.03935 -0.238187 0.41338 1.24978 0.00185707 0.0118061 -0.000925217 5.14311 5.46255
1.24 0.38711 2.7534 -0.196318 0.400346 1.2232 2.76636e-05 0.000196763 -1.40292e-05 5.08201 5.38902
1.26 0.312568 2.49079 -0.161247 0.389395 1.19506 0.000734027 0.00584932 -0.00037867 4.99112 5.31681
1.28 0.251592 2.24939 -0.131945 0.379823 1.16998 0.00296807 0.0265364 -0.00155658 4.8682 5.25206
1.3 0.202126 2.03046 -0.107696 0.3715 1.14037 0.0059886 0.0601584 -0.00319083 4.81181 5.19239
1.32 0.161681 1.82755 -0.08747 0.364591 1.11566 0.00926684 0.104747 -0.0050134 4.71132 5.12325
1.34 0.129019 1.64344 -0.0708314 0.358535 1.09103 0.0124407 0.15847 -0.00682998 4.6205 5.06463
1.36 0.103004 1.48083 -0.0573533 0.35058 1.0658 0.0152771 0.219628 -0.00850634 4.56822 4.99279
1.38 0.0817313 1.32817 -0.0461304 0.345378 1.04065 0.01764 0.286658 -0.00995629 4.46734 4.94054
1.4 0.0649547 1.195 -0.037143 0.342193 1.01708 0.0194661 0.358126 -0.0111313 4.43037 4.8776
1.42 0.051187 1.0678 -0.0296398 0.337337 0.990808 0.0207436 0.432728 -0.0120115 4.352 4.81138
1.44 0.0403445 0.955834 -0.0236448 0.332556 0.967667 0.0214963 0.509285 -0.0125983 4.28351 4.75628
1.46 0.0317456 0.855553 -0.0188219 0.329864 0.941145 0.0217711 0.586737 -0.012908 4.25237 4.70289
1.48 0.0248786 0.763938 -0.0149154 0.325773 0.919914 0.0216285 0.664138 -0.0129669 4.13902 4.64313
1.5 0.019475 0.682477 -0.0118011 0.321637 0.897026 0.021135 0.740649 -0.012807 4.10018 4.58234
1.52 0.0151474 0.606795 -0.00927326 0.317473 0.875725 0.0203582 0.815536 -0.0124633 4.07045 4.53675
1.54 0.0117249 0.537809 -0.00724892 0.316276 0.852582 0.019363 0.88816 -0.0119712 3.99859 4.48426
1.56 0.00908838 0.478129 -0.00567212 0.312023 0.830301 0.0182093 0.957972 -0.0113646 3.95985 4.42653
1.58 0.00702506 0.424597 -0.00442419 0.309107 0.808601 0.0169507 1.02451 -0.0106751 3.91637 4.37748
1.6 0.00540816 0.376164 -0.00343554 0.306006 0.787947 0.0156334 1.08738 -0.00993112 3.84576 4.32082
1.62 0.00416363 0.333839 -0.00266699 0.303962 0.768013 0.0142962 1.14627 -0.00915737 3.8043 4.27094
1.64 0.00318877 0.295233 -0.00205885 0.301405 0.748439 0.0129711 1.20093 -0.00837486 3.77319 4.21921
1.66 0.00242599 0.259805 -0.00157831 0.297098 0.726759 0.0116831 1.25118 -0.00760087 3.73957 4.17186
1.68 0.00184652 0.229127 -0.00121009 0.293176 0.707449 0.0104514 1.29687 -0.0068492 3.69124 4.12132
1.7 0.00140778 0.202753 -0.000929019 0.292603 0.687151 0.00928968 1.33793 -0.00613041 3.66441 4.07339
1.72 0.00106159 0.177765 -0.000705241 0.288893 0.66884 0.00820719 1.37431 -0.00545223 3.60706 4.03182
1.74 0.000800247 0.156071 -0.000535015 0.286515 0.650415 0.00720927 1.40601 -0.00481985 3.57566 3.98248
1.76 0.000602603 0.137116 -0.000405333 0.283281 0.634277 0.00629813 1.43308 -0.00423636 3.57696 3.93422
1.78 0.000451909 0.120178 -0.00030574 0.28114 0.615224 0.00547345 1.45557 -0.00370308 3.506 3.88726
1.8 0.000336577 0.104792 -0.000228976 0.275596 0.598679 0.00473299 1.47359 -0.00321989 3.48713 3.84495
1.82 0.000251309 0.0917648 -0.000171873 0.271817 0.581812 0.00407304 1.48726 -0.0027856 3.45287 3.80853
1.84 0.00018649 0.0800031 -0.000128187 0.269758 0.565861 0.00348888 1.49671 -0.00239814 3.41708 3.75848
1.86 0.000138057 0.0697027 -9.53522e-05 0.266894 0.550674 0.00297513 1.5021 -0.00205485 3.39291 3.7206
1.88 0.000101653 0.0605078 -7.05308e-05 0.262846 0.534353 0.00252605 1.50361 -0.00175268 3.36763 3.67163
1.9 7.47921e-05 0.0525785 -5.21204e-05 0.259466 0.518615 0.00213574 1.50141 -0.00148833 3.32704 3.62636
1.92 5.49081e-05 0.0456677 -3.84228e-05 0.255865 0.50416 0.00179835 1.49571 -0.00125842 3.2992 3.59255
1.94 3.99451e-05 0.0393747 -2.80626e-05 0.252479 0.489722 0.00150824 1.4867 -0.00105958 3.27634 3.55325
1.96 2.9018e-05 0.0339597 -2.04626e-05 0.249377 0.474887 0.00126001 1.47459 -0.000888523 3.25319 3.50912
1.98 2.10476e-05 0.0292956 -1.48951e-05 0.245152 0.462681 0.00104865 1.45959 -0.000742115 3.22075 3.46878
2 1.51813e-05 0.0251754 -1.078e-05 0.242903 0.449192 0.000869502 1.4419 -0.00061742 3.19012 3.43761
2.02 1.09622e-05 0.0216966 -7.80915e-06 0.238697 0.435854 0.000718337 1.42175 -0.000511722 3.17405 3.39978
2.04 7.83478e-06 0.0185401 -5.59831e-06 0.23496 0.422934 0.000591336 1.39933 -0.000422537 3.15115 3.35857
2.06 5.60485e-06 0.0158856 -4.01652e-06 0.231474 0.410641 0.000485084 1.37486 -0.000347618 3.11299 3.32701
2.08 3.96156e-06 0.0134717 -2.8467e-06 0.228017 0.398138 0.000396553 1.34853 -0.000284956 3.09081 3.28485
2.1 2.8047e-06 0.0114637 -2.02065e-06 0.224496 0.386471 0.000323082 1.32054 -0.000232765 3.07406 3.25621
2.12 1.97932e-06 0.00974087 -1.42951e-06 0.219841 0.375194 0.000262346 1.29109 -0.000189472 3.04196 3.21536
2.14 1.38956e-06 0.00824837 -1.00591e-06 0.215462 0.364325 0.000212327 1.26036 -0.000153704 3.02715 3.18814
2.16 9.70286e-07 0.00695924 -7.03943e-07 0.213274 0.353642 0.000171287 1.22853 -0.000124269 3.00398 3.14824
2.18 6.70267e-07 0.00581896 -4.87292e-07 0.209346 0.342908 0.000137737 1.19578 -0.000100137 2.97519 3.1196
2.2 4.65527e-07 0.00490052 -3.39109e-07 0.204471 0.33283 0.000110409 1.16226 -8.04266e-05 2.96417 3.08123
2.22 3.19949e-07 0.00409111 -2.33497e-07 0.201526 0.323651 8.82263e-05 1.12813 -6.43872e-05 2.93089 3.05258
2.24 2.18391e-07 0.00339799 -1.5966e-07 0.198696 0.313747 7.02825e-05 1.09354 -5.13818e-05 2.90929 3.01838
2.26 1.4882e-07 0.00282255 -1.08979e-07 0.192944 0.304082 5.5817e-05 1.05864 -4.08739e-05 2.87921 2.98347
2.28 1.0036e-07 0.00232432 -7.36063e-08 0.190839 0.294892 4.41946e-05 1.02354 -3.24134e-05 2.87562 2.95702
2.3 6.74548e-08 0.00191103 -4.95456e-08 0.187627 0.286189 3.48873e-05 0.988376 -2.56248e-05 2.84418 2.92571
2.32 4.48296e-08 0.00155634 -3.2973e-08 0.183315 0.277661 2.74582e-05 0.953261 -2.0196e-05 2.83547 2.89648
2.34 2.96557e-08 0.00126385 -2.18406e-08 0.180041 0.269396 2.15475e-05 0.918299 -1.58691e-05 2.80041 2.86574
2.36 1.95288e-08 0.00102347 -1.44001e-08 0.176457 0.261383 1.68597e-05 0.883588 -1.24319e-05 2.79164 2.83762
2.38 1.27428e-08 0.000822698 -9.40699e-09 0.172991 0.252905 1.31535e-05 0.849217 -9.71021e-06 2.77441 2.80354
2.4 8.20553e-09 0.00065377 -6.06405e-09 0.169591 0.245892 1.02325e-05 0.815267 -7.56202e-06 2.75226 2.77899
2.42 5.25349e-09 0.000517454 -3.88637e-09 0.16672 0.238433 7.93741e-06 0.781813 -5.87185e-06 2.74375 2.75029
2.44 3.30852e-09 0.000403577 -2.44987e-09 0.162752 0.231413 6.13963e-06 0.74892 -4.54623e-06 2.70482 2.72466
2.46 2.0601e-09 0.000311757 -1.52681e-09 0.159614 0.224419 4.73564e-06 0.716649 -3.50974e-06 2.6851 2.69867
2.48 1.2687e-09 0.000238609 -9.41066e-10 0.156345 0.217633 3.64248e-06 0.685051 -2.70182e-06 2.6785 2.66497
2.5 7.66622e-10 0.000179502 -5.6909e-10 0.152614 0.210791 2.79385e-06 0.654172 -2.07397e-06 2.66111 2.64245
2.52 4.55185e-10 0.000132924 -3.38147e-10 0.149706 0.204158 2.137e-06 0.624052 -1.58753e-06 2.64227 2.61732
2.54 2.62155e-10 9.56458e-05 -1.94883e-10 0.146203 0.198505 1.63008e-06 0.594725 -1.21178e-06 2.62661 2.59071
2.56 1.4856e-10 6.78368e-05 -1.10509e-10 0.143204 0.192481 1.24e-06 0.566218 -9.22391e-07 2.60775 2.57047
2.58 8.00235e-11 4.58143e-05 -5.95623e-11 0.140019 0.186737 9.40691e-07 0.538555 -7.00166e-07 2.57681 2.54428
2.6 4.21294e-11 3.02937e-05 -3.13749e-11 0.137022 0.181021 7.11694e-07 0.511753 -5.30017e-07 2.56442 2.51704
2.62 2.07933e-11 1.88122e-05 -1.54934e-11 0.133557 0.175507 5.36988e-07 0.485826 -4.00117e-07 2.54225 2.48883
2.64 9.49076e-12 1.08226e-05 -7.07515e-12 0.130814 0.169887 4.04078e-07 0.460781 -3.01231e-07 2.5416 2.46432
2.66 3.61234e-12 5.2011e-06 -2.69414e-12 0.128161 0.165154 3.03251e-07 0.436626 -2.2617e-07 2.51033 2.44439
2.68 1.02814e-12 1.87241e-06 -7.67126e-13 0.125048 0.159996 2.26976e-07 0.41336 -1.69354e-07 2.4961 2.42227
2.7 1.47215e-13 3.3971e-07 -1.09885e-13 0.122178 0.155463 1.69434e-07 0.390981 -1.2647e-07 2.4828 2.39931
2.72 2.90565e-15 8.51076e-09 -2.16964e-15 0.119736 0.15053 1.26146e-07 0.369485 -9.41926e-08 2.46687 2.37703
2.74 1.26871e-13 4.72522e-07 -9.47663e-14 0.116491 0.146128 9.36689e-08 0.348864 -6.99662e-08 2.45252 2.35176
2.76 3.32517e-13 1.57752e-06 -2.48453e-13 0.114361 0.141727 6.93707e-08 0.329106 -5.1833e-08 2.42869 2.33099
2.78 5.1465e-13 3.11555e-06 -3.84653e-13 0.11106 0.137528 5.12411e-08 0.3102 -3.8298e-08 2.41406 2.30896
2.8 6.12932e-13 4.74311e-06 -4.58235e-13 0.109002 0.133264 3.77507e-08 0.29213 -2.82228e-08 2.39499 2.29184
2.82 6.74964e-13 6.68843e-06 -5.04738e-13 0.106091 0.129299 2.77395e-08 0.27488 -2.07436e-08 2.37971 2.26777
2.84 6.59906e-13 8.38846e-06 -4.93594e-13 0.104091 0.125265 2.03304e-08 0.258432 -1.52066e-08 2.3718 2.24442
2.86 6.19229e-13 1.01152e-05 -4.63269e-13 0.100992 0.121585 1.48616e-08 0.242766 -1.11186e-08 2.35217 2.2273
2.88 5.55061e-13 1.16721e-05 -4.15346e-13 0.0992391 0.117947 1.08359e-08 0.227862 -8.10839e-09 2.32793 2.20679
2.9 4.86588e-13 1.31953e-05 -3.64176e-13 0.0968594 0.114398 7.88035e-09 0.213699 -5.89787e-09 2.31601 2.18629
2.92 4.08428e-13 1.43082e-05 -3.05731e-13 0.0945148 0.111024 5.71623e-09 0.200253 -4.27892e-09 2.3034 2.16468
2.94 3.42022e-13 1.55061e-05 -2.56063e-13 0.092295 0.107662 4.1358e-09 0.187503 -3.09637e-09 2.29256 2.14902
2.96 2.75099e-13 1.61689e-05 -2.0599e-13 0.0898814 0.104338 2.98469e-09 0.175425 -2.23489e-09 2.27178 2.12993
2.98 2.19181e-13 1.67302e-05 -1.64141e-13 0.0878826 0.101304 2.14848e-09 0.163995 -1.60897e-09 2.2508 2.1124
3 1.75477e-13 1.74257e-05 -1.31428e-13 0.0856558 0.0982181 1.54262e-09 0.15319 -1.15539e-09 2.25078 2.09049
3.02 1.36163e-13 1.76225e-05 -1.01995e-13 0.0839526 0.0951831 1.10479e-09 0.142984 -8.27564e-10 2.23906 2.07256
3.04 1.05611e-13 1.78449e-05 -7.91177e-14 0.0816657 0.092352 7.89231e-10 0.133356 -5.91249e-10 2.21882 2.05539
3.06 8.00926e-14 1.76996e-05 -6.00069e-14 0.0797419 0.0896569 5.62378e-10 0.12428 -4.21344e-10 2.20323 2.0368
3.08 6.05407e-14 1.75286e-05 -4.53623e-14 0.077824 0.0869388 3.9972e-10 0.115733 -2.99505e-10 2.19203 2.01783
3.1 4.57865e-14 1.73993e-05 -3.431e-14 0.0759854 0.0844177 2.83393e-10 0.107692 -2.1236e-10 2.17404 2.00206
3.12 3.39944e-14 1.69848e-05 -2.54756e-14 0.0740552 0.0818803 2.00415e-10 0.100134 -1.50192e-10 2.15768 1.98547
3.14 2.51275e-14 1.65357e-05 -1.88319e-14 0.072129 0.0795223 1.41378e-10 0.093037 -1.05957e-10 2.14845 1.96741
3.16 1.84515e-14 1.60211e-05 -1.38295e-14 0.0706866 0.0770449 9.94821e-11 0.0863784 -7.45623e-11 2.12818 1.95193
3.18 1.34473e-14 1.54328e-05 -1.00794e-14 0.0690383 0.0747598 6.98266e-11 0.0801368 -5.23385e-11 2.1238 1.93331
3.2 9.80432e-15 1.48985e-05 -7.34921e-15 0.0671772 0.072497 4.88892e-11 0.0742914 -3.66468e-11 2.10762 1.92017
3.22 7.02619e-15 1.4162e-05 -5.26701e-15 0.065469 0.0704921 3.41445e-11 0.0688219 -2.55956e-11 2.09697 1.90383
3.24 5.03168e-15 1.3476e-05 -3.77205e-15 0.0640413 0.068423 2.37875e-11 0.0637086 -1.78325e-11 2.07475 1.883
3.26 3.61599e-15 1.28909e-05 -2.71087e-15 0.0622593 0.0662945 1.65309e-11 0.0589323 -1.2393e-11 2.06805 1.8662
3.28 2.58201e-15 1.2274e-05 -1.93578e-15 0.060798 0.0644089 1.14595e-11 0.0544748 -8.5914e-12 2.05609 1.85059
3.3 1.80611e-15 1.14686e-05 -1.35412e-15 0.0594023 0.0625236 7.92425e-12 0.0503182 -5.94117e-12 2.04299 1.83849
3.32 1.27435e-15 1.08282e-05 -9.55466e-16 0.0579156 0.0606742 5.46608e-12 0.0464456 -4.09829e-12 2.01996 1.82176
3.34 8.9641e-16 1.02104e-05 -6.72119e-16 0.0563865 0.0589402 3.76114e-12 0.0428404 -2.82007e-12 2.01294 1.80559
3.36 6.24849e-16 9.55738e-06 -4.68517e-16 0.0550403 0.0571392 2.58161e-12 0.0394871 -1.93572e-12 1.99523 1.79305
3.38 4.31376e-16 8.87595e-06 -3.23458e-16 0.0536213 0.0554953 1.76763e-12 0.0363706 -1.32542e-12 1.98583 1.7767
3.4 2.98763e-16 8.28408e-06 -2.24026e-16 0.0522559 0.05387 1.20732e-12 0.0334765 -9.05302e-13 1.97031 1.76367
3.42 2.06207e-16 7.71869e-06 -1.54626e-16 0.0511668 0.0523313 8.22593e-13 0.0307911 -6.16829e-13 1.95911 1.74741
3.44 1.41823e-16 7.17915e-06 -1.06349e-16 0.0499522 0.0507973 5.59088e-13 0.0283014 -4.19245e-13 1.95036 1.73523
3.46 9.67308e-17 6.63352e-06 -7.25369e-17 0.0483999 0.0493285 3.79061e-13 0.025995 -2.84252e-13 1.93582 1.72037
3.48 6.56554e-17 6.11035e-06 -4.92347e-17 0.0473545 0.0478737 2.56374e-13 0.02386 -1.92254e-13 1.9212 1.70852
3.5 4.4605e-17 5.64365e-06 -3.34496e-17 0.046317 0.0464864 1.72972e-13 0.0218852 -1.29712e-13 1.91222 1.69223
3.52 3.02556e-17 5.21347e-06 -2.26891e-17 0.0450693 0.0451966 1.16416e-13 0.0200601 -8.73021e-14 1.90666 1.68084
3.54 2.04104e-17 4.79823e-06 -1.53062e-17 0.043947 0.043796 7.81608e-14 0.0183747 -5.86146e-14 1.89008 1.6659
3.56 1.3731e-17 4.41171e-06 -1.02973e-17 0.0428442 0.0425804 5.23486e-14 0.0168194 -3.92579e-14 1.87599 1.654
3.58 9.19775e-18 4.04598e-06 -6.89774e-18 0.0417229 0.0413481 3.49753e-14 0.0153852 -2.62293e-14 1.86824 1.64107
3.6 6.13172e-18 3.69936e-06 -4.59845e-18 0.0407543 0.0401422 2.33109e-14 0.0140638 -1.74819e-14 1.85484 1.62869
3.62 4.07166e-18 3.37507e-06 -3.05354e-18 0.0396988 0.0390339 1.54989e-14 0.0128473 -1.16234e-14 1.84658 1.61664
3.64 2.69128e-18 3.07045e-06 -2.01834e-18 0.0387844 0.0379121 1.02798e-14 0.011728 -7.70937e-15 1.83201 1.60286
3.66 1.78778e-18 2.81223e-06 -1.34076e-18 0.0377621 0.0368461 6.80161e-15 0.0106991 -5.10093e-15 1.81629 1.59174
3.68 1.17606e-18 2.55522e-06 -8.82006e-19 0.0367714 0.0357597 4.48937e-15 0.00975399 -3.36686e-15 1.81004 1.57807
3.7 7.71132e-19 2.3182e-06 -5.78324e-19 0.0359425 0.0347398 2.956e-15 0.00888639 -2.2169e-15 1.80154 1.56551
3.72 5.07168e-19 2.1133e-06 -3.80361e-19 0.0351222 0.0338076 1.94165e-15 0.00809058 -1.45618e-15 1.79021 1.55682
3.74 3.29061e-19 1.90388e-06 -2.46787e-19 0.0342306 0.0328053 1.27228e-15 0.00736116 -9.54179e-16 1.78222 1.54438
3.76 2.14992e-19 1.73022e-06 -1.61239e-19 0.0333049 0.0319013 8.3166e-16 0.00669307 -6.23726e-16 1.7673 1.53075
3.78 1.39968e-19 1.56961e-06 -1.04973e-19 0.0325715 0.0309748 5.42322e-16 0.00608161 -4.0673e-16 1.7569 1.51945
3.8 9.0161e-20 1.41132e-06 -6.7619e-20 0.0317327 0.0300661 3.52792e-16 0.00552237 -2.64587e-16 1.74236 1.50853
3.82 5.82327e-20 1.27463e-06 -4.36736e-20 0.0309257 0.0292424 2.28945e-16 0.00501127 -1.71705e-16 1.72905 1.49769
3.84 3.74022e-20 1.1468e-06 -2.80511e-20 0.0301651 0.0283895 1.48216e-16 0.0045445 -1.1116e-16 1.72633 1.48479
3.86 2.40394e-20 1.03432e-06 -1.80292e-20 0.0294502 0.0276124 9.57216e-17 0.00411852 -7.17899e-17 1.71883 1.47381
3.88 1.53841e-20 9.30479e-07 -1.15379e-20 0.0286495 0.0268426 6.16706e-17 0.00373003 -4.62522e-17 1.70203 1.46482
3.9 9.80486e-21 8.35109e-07 -7.35354e-21 0.0280353 0.0260877 3.9637e-17 0.003376 -2.97273e-17 1.69553 1.45129
3.92 6.23313e-21 7.48928e-07 -4.67479e-21 0.027262 0.0253396 2.54142e-17 0.00305359 -1.90604e-17 1.68672 1.44132
3.94 3.9466e-21 6.70121e-07 -2.95991e-21 0.0266639 0.0246647 1.62558e-17 0.00276018 -1.21917e-17 1.67326 1.43119
3.96 2.51008e-21 6.03362e-07 -1.88254e-21 0.0259091 0.0239638 1.03727e-17 0.00249336 -7.77948e-18 1.66201 1.42122
3.98 1.58014e-21 5.38656e-07 -1.18509e-21 0.0253772 0.0233026 6.60292e-18 0.00225088 -4.95215e-18 1.65669 1.41172
4 9.89857e-22 4.79378e-07 -7.42387e-22 0.0247069 0.0226729 4.1931e-18 0.00203068 -3.1448e-18 1.64742 1.40092
4.02 6.21592e-22 4.28416e-07 -4.66191e-22 0.0240681 0.0220323 2.65639e-18 0.00183084 -1.99228e-18 1.63358 1.39042
4.04 3.89232e-22 3.82461e-07 -2.91923e-22 0.0235118 0.0214329 1.67882e-18 0.00164962 -1.25911e-18 1.62413 1.38323
4.06 2.42685e-22 3.40567e-07 -1.82012e-22 0.0229364 0.0208485 1.05847e-18 0.00148538 -7.93846e-19 1.61123 1.37086
4.08 1.5135e-22 3.03871e-07 -1.13512e-22 0.0223787 0.0202784 6.65746e-19 0.00133664 -4.99307e-19 1.60945 1.36219
4.1 9.40664e-23 2.70678e-07 -7.05495e-23 0.021852 0.0196994 4.17733e-19 0.00120204 -3.13298e-19 1.59486 1.35328
4.12 5.81588e-23 2.40275e-07 -4.36189e-23 0.0213448 0.0191692 2.61486e-19 0.0010803 -1.96114e-19 1.58748 1.3439
4.14 3.5846e-23 2.12998e-07 -2.68844e-23 0.0208089 0.0186509 1.6329e-19 0.000970273 -1.22467e-19 1.57967 1.33322
4.16 2.21474e-23 1.8961e-07 -1.66105e-23 0.0203015 0.0181268 1.01726e-19 0.000870903 -7.62942e-20 1.56691 1.32544
4.18 1.3552e-23 1.6746e-07 -1.0164e-23 0.0197619 0.0176438 6.32214e-20 0.000781217 -4.74159e-20 1.56423 1.31409
4.2 8.3179e-24 1.48612e-07 -6.23841e-24 0.0193028 0.0171478 3.91976e-20 0.000700325 -2.93981e-20 1.55632 1.30753
4.22 5.08638e-24 1.31627e-07 -3.81478e-24 0.0188755 0.0167061 2.42447e-20 0.000627414 -1.81835e-20 1.54034 1.29739
4.24 3.0952e-24 1.16222e-07 -2.3214e-24 0.0183656 0.016235 1.49602e-20 0.00056174 -1.12201e-20 1.53237 1.28921
4.26 1.87624e-24 1.02403e-07 -1.40718e-24 0.0179906 0.0158099 9.20915e-21 0.000502626 -6.90685e-21 1.52287 1.27944
4.28 1.14126e-24 9.0699e-08 -8.55947e-25 0.0175125 0.0153883 5.65544e-21 0.000449451 -4.24157e-21 1.51693 1.26985
4.3 6.88881e-25 7.98574e-08 -5.1666e-25 0.0170733 0.0149771 3.46479e-21 0.00040165 -2.59859e-21 1.5084 1.2629
4.32 4.15725e-25 7.04201e-08 -3.11794e-25 0.0166792 0.0145867 2.11764e-21 0.000358709 -1.58823e-21 1.49694 1.25267
4.34 2.50125e-25 6.20199e-08 -1.87594e-25 0.0162718 0.0141964 1.2912e-21 0.000320159 -9.68397e-22 1.48938 1.24398
4.36 1.50209e-25 5.46155e-08 -1.12656e-25 0.0158898 0.0137891 7.85413e-22 0.000285575 -5.89059e-22 1.4866 1.23627
4.38 8.97584e-26 4.79412e-08 -6.73187e-26 0.0154765 0.0134289 4.76617e-22 0.000254568 -3.57462e-22 1.47045 1.22701
4.4 5.36062e-26 4.21333e-08 -4.02046e-26 0.015142 0.0130967 2.8854e-22 0.000226786 -2.16405e-22 1.4642 1.21813
4.42 3.18722e-26 3.69286e-08 -2.39041e-26 0.0147409 0.012729 1.74265e-22 0.000201912 -1.30699e-22 1.45988 1.2114
4.44 1.89003e-26 3.2339e-08 -1.41752e-26 0.0143932 0.0123912 1.04998e-22 0.000179654 -7.87484e-23 1.44798 1.20202
4.46 1.12539e-26 2.84858e-08 -8.44039e-27 0.0140483 0.0120819 6.31129e-23 0.000159751 -4.73346e-23 1.44358 1.19556
4.48 6.66668e-27 2.50075e-08 -5.00001e-27 0.0137327 0.011738 3.78463e-23 0.000141966 -2.83847e-23 1.43418 1.18656
4.5 3.91183e-27 2.17841e-08 -2.93387e-27 0.0133673 0.0114272 2.2641e-23 0.000126083 -1.69808e-23 1.42266 1.17835
4.52 2.30605e-27 1.90981e-08 -1.72954e-27 0.0130406 0.0111454 1.35126e-23 0.000111908 -1.01344e-23 1.4173 1.17022
4.54 1.34405e-27 1.65831e-08 -1.00804e-27 0.0127652 0.0108462 8.04539e-24 9.92651e-05 -6.03404e-24 1.40743 1.16475
4.56 7.8609e-28 1.44748e-08 -5.89567e-28 0.0124509 0.010566 4.77888e-24 8.79967e-05 -3.58416e-24 1.401 1.15624
4.58 4.61545e-28 1.2706e-08 -3.46158e-28 0.0121684 0.0102905 2.83187e-24 7.79597e-05 -2.1239e-24 1.3973 1.15126
4.6 2.68043e-28 1.10515e-08 -2.01032e-28 0.0118865 0.0100142 1.67414e-24 6.90252e-05 -1.2556e-24 1.38861 1.13974
4.62 1.55363e-28 9.61057e-09 -1.16522e-28 0.0115687 0.00976611 9.87366e-25 6.10773e-05 -7.40524e-25 1.37717 1.13298
4.64 9.00391e-29 8.37108e-09 -6.75293e-29 0.0112991 0.00949944 5.80946e-25 5.40114e-05 -4.35709e-25 1.37178 1.12726
4.66 5.21515e-29 7.30013e-09 -3.91137e-29 0.0110707 0.00925702 3.41007e-25 4.77339e-05 -2.55755e-25 1.36692 1.12205
4.68 3.00577e-29 6.34595e-09 -2.25433e-29 0.0107749 0.00902349 1.99692e-25 4.21602e-05 -1.49769e-25 1.35532 1.11185
4.7 1.73248e-29 5.52652e-09 -1.29936e-29 0.0105367 0.00879977 1.16662e-25 3.72146e-05 -8.74968e-26 1.34299 1.10562
4.72 9.95014e-30 4.80417e-09 -7.4626e-30 0.0102886 0.00857155 6.79941e-26 3.28292e-05 -5.09956e-26 1.34639 1.09618
4.74 5.66117e-30 4.14445e-09 -4.24588e-30 0.0100342 0.00835054 3.95351e-26 2.8943e-05 -2.96514e-26 1.33765 1.09328
4.76 3.25069e-30 3.61469e-09 -2.43802e-30 0.00979728 0.00814051 2.29333e-26 2.55013e-05 -1.72e-26 1.32731 1.08586
4.78 1.85813e-30 3.14391e-09 -1.3936e-30 0.00958034 0.00792966 1.32716e-26 2.24553e-05 -9.9537e-27 1.32123 1.07582
4.8 1.05224e-30 2.71377e-09 -7.8918e-31 0.00934526 0.00772144 7.66216e-27 1.97611e-05 -5.74662e-27 1.31545 1.07236
4.82 5.94443e-31 2.34098e-09 -4.45832e-31 0.00912312 0.00753075 4.41319e-27 1.73796e-05 -3.30989e-27 1.30808 1.06431
4.84 3.36735e-31 2.02847e-09 -2.52551e-31 0.00892299 0.00733824 2.53586e-27 1.52759e-05 -1.9019e-27 1.3039 1.05848
4.86 1.89442e-31 1.74869e-09 -1.42081e-31 0.00870668 0.00715564 1.45369e-27 1.34187e-05 -1.09027e-27 1.29293 1.0535
4.88 1.06863e-31 1.51421e-09 -8.01473e-32 0.00850785 0.00697066 8.31367e-28 1.17801e-05 -6.23526e-28 1.28551 1.04407
4.9 6.01315e-32 1.31022e-09 -4.50986e-32 0.00830053 0.00679751 4.74337e-28 1.03355e-05 -3.55752e-28 1.28104 1.03594
4.92 3.36772e-32 1.13039e-09 -2.52579e-32 0.00810499 0.00662482 2.69994e-28 9.06248e-06 -2.02495e-28 1.27345 1.03329
4.94 1.87815e-32 9.7283e-10 -1.40861e-32 0.00792222 0.00645918 1.53319e-28 7.94151e-06 -1.14989e-28 1.26585 1.02656
4.96 1.04661e-32 8.38049e-10 -7.84955e-33 0.00773985 0.00631017 8.68583e-29 6.955e-06 -6.51437e-29 1.26196 1.02043
4.98 5.81133e-33 7.20617e-10 -4.3585e-33 0.0075631 0.00614052 4.9091e-29 6.08738e-06 -3.68182e-29 1.25314 1.0136
5 3.22516e-33 6.20422e-10 -2.41887e-33 0.00738733 0.00599209 2.768e-29 5.3248e-06 -2.076e-29 1.24342 1.00835
5.02 1.78609e-33 5.33963e-10 -1.33957e-33 0.00722785 0.00583776 1.55706e-29 4.65494e-06 -1.1678e-29 1.24328 1.00359
5.04 9.8611e-34 4.58954e-10 -7.39582e-34 0.00703952 0.00569242 8.73818e-30 4.06692e-06 -6.55364e-30 1.23636 0.995539
5.06 5.40737e-34 3.92492e-10 -4.05552e-34 0.00690471 0.00555441 4.89228e-30 3.55104e-06 -3.66921e-30 1.22968 0.990101
5.08 2.99098e-34 3.39174e-10 -2.24323e-34 0.00674434 0.00541982 2.73261e-30 3.09875e-06 -2.04945e-30 1.22107 0.98314
5.1 1.63807e-34 2.90717e-10 -1.22855e-34 0.00657978 0.00528156 1.52271e-30 2.70245e-06 -1.14204e-30 1.21669 0.97774
5.12 8.90648e-35 2.47821e-10 -6.67986e-35 0.00644213 0.00515474 8.46517e-31 2.35542e-06 -6.34888e-31 1.21249 0.974311
5.14 4.85546e-35 2.12188e-10 -3.6416e-35 0.00627361 0.0050325 4.69493e-31 2.05173e-06 -3.5212e-31 1.20447 0.966572
5.16 2.64179e-35 1.8164e-10 -1.98134e-35 0.00615055 0.00490966 2.59776e-31 1.78612e-06 -1.94832e-31 1.19993 0.961837
5.18 1.43375e-35 1.55372e-10 -1.07531e-35 0.00600045 0.0047861 1.43399e-31 1.55398e-06 -1.07549e-31 1.19271 0.955665
5.2 7.80602e-36 1.33561e-10 -5.85451e-36 0.00587012 0.00466693 7.89711e-32 1.3512e-06 -5.92283e-32 1.18496 0.948594
5.22 4.21998e-36 1.14202e-10 0 0.00572968 0.0045549 4.33878e-32 1.17418e-06 0 1.17878 0.944864
5.24 2.26986e-36 9.73293e-11 0 0.00560439 0.00444681 2.37818e-32 1.01974e-06 0 1.17367 0.938305
5.26 1.21693e-36 8.28235e-11 0 0.00547967 0.00434201 1.30047e-32 8.85091e-07 0 1.16447 0.933193
5.28 6.51605e-37 7.05151e-11 0 0.00535338 0.00423612 7.09464e-33 7.67764e-07 0 1.1598 0.928399
5.3 3.48131e-37 6.00085e-11 0 0.00523529 0.00413066 3.86135e-33 6.65594e-07 0 1.1554 0.92263
5.32 1.85565e-37 5.10392e-11 0 0.00511453 0.00403107 2.09665e-33 5.76678e-07 0 1.15014 0.919096
5.34 9.94431e-38 4.37203e-11 0 0.00499918 0.00393736 1.13577e-33 4.99343e-07 0 1.14667 0.911777
5.36 5.27984e-38 3.71702e-11 0 0.00488837 0.00384288 6.13808e-34 4.32123e-07 0 1.13732 0.907809
5.38 2.79075e-38 3.15157e-11 0 0.00478033 0.00375397 3.30943e-34 3.73731e-07 0 1.13287 0.900372
5.4 1.47193e-38 2.67108e-11 0 0.00468091 0.00366156 1.78013e-34 3.23037e-07 0 1.12696 0.897507
5.42 7.79087e-39 2.27585e-11 0 0.00456522 0.0035768 9.55279e-35 2.79054e-07 0 1.12237 0.891583
5.44 4.10994e-39 1.93605e-11 0 0.00446524 0.00349605 5.1143e-35 2.40917e-07 0 1.11291 0.885707
5.46 2.15989e-39 1.64362e-11 0 0.00437593 0.00341024 2.73163e-35 2.0787e-07 0 1.10523 0.881696
5.48 1.13127e-39 1.39312e-11 0 0.00427561 0.00333067 1.45558e-35 1.79249e-07 0 1.10553 0.876831
5.5 5.93222e-40 1.18428e-11 0 0.00417939 0.00324953 7.738e-36 1.54478e-07 0 1.0983 0.87238
5.52 3.07807e-40 9.97923e-12 0 0.00408696 0.00317667 4.10394e-36 1.33051e-07 0 1.09699 0.867697
5.54 1.59956e-40 8.43655e-12 0 0.00398899 0.00309984 2.17146e-36 1.14529e-07 0 1.08819 0.861027
5.56 8.29042e-41 7.12606e-12 0 0.00391489 0.00302984 1.14626e-36 9.85274e-08 0 1.08231 0.856585
5.58 4.29932e-41 6.03319e-12 0 0.00382056 0.00295539 6.03663e-37 8.47114e-08 0 1.07932 0.853249
5.6 2.22247e-41 5.1006e-12 0 0.00374165 0.00289128 3.17165e-37 7.27898e-08 0 1.07237 0.846927
5.62 1.14156e-41 4.29228e-12 0 0.00365277 0.00282279 1.66248e-37 6.25092e-08 0 1.06869 0.844077
5.64 5.8913e-42 3.63551e-12 0 0.00357452 0.00275991 8.69374e-38 5.36489e-08 0 1.06363 0.838543
5.66 3.01841e-42 3.06242e-12 0 0.00349882 0.0026924 4.53563e-38 4.60175e-08 0 1.05728 0.83349
5.68 1.54217e-42 2.577e-12 0 0.00342138 0.00263229 2.36074e-38 3.94484e-08 0 1.05325 0.830195
5.7 7.90082e-43 2.17828e-12 0 0.00334939 0.00257171 1.22586e-38 3.37973e-08 0 1.04769 0.824798
5.72 4.00692e-43 1.82589e-12 0 0.00327547 0.00251135 6.35057e-39 2.89386e-08 0 1.04466 0.820729
5.74 2.04186e-43 1.54057e-12 0 0.00320186 0.00245512 3.2822e-39 2.47639e-08 0 1.03705 0.817125
5.76 1.03184e-43 1.29128e-12 0 0.00313324 0.00239689 1.69238e-39 2.1179e-08 0 1.03208 0.812441
5.78 5.22318e-44 1.08607e-12 0 0.00307151 0.00234424 8.7059e-40 1.81025e-08 0 1.02771 0.807507
5.8 2.63408e-44 9.11665e-13 0 0.00300305 0.00229116 4.46796e-40 1.54638e-08 0 1.02155 0.803775
5.82 1.33039e-44 7.67769e-13 0 0.00294149 0.00223871 2.28763e-40 1.32019e-08 0 1.0191 0.799694
5.84 6.68292e-45 6.44212e-13 0 0.00287387 0.00219005 1.16854e-40 1.12644e-08 0 1.01412 0.795259
5.86 3.34176e-45 5.3903e-13 0 0.0028137 0.00214052 5.95502e-41 9.60551e-09 0 1.01146 0.79047
5.88 1.66783e-45 4.50949e-13 0 0.00275458 0.00209096 3.02764e-41 8.18616e-09 0 1.00468 0.788254
5.9 8.32436e-46 3.77947e-13 0 0.00269395 0.0020432 1.5357e-41 6.97246e-09 0 1.00107 0.781172
5.92 4.12279e-46 3.14875e-13 0 0.00263912 0.00199727 7.77124e-42 5.93524e-09 0 0.995341 0.778554
5.94 2.04245e-46 2.62864e-13 0 0.00258326 0.001952 3.92334e-42 5.04936e-09 0 0.990629 0.774454
5.96 1.01805e-46 2.21179e-13 0 0.00252644 0.00191138 1.97608e-42 4.29319e-09 0 0.987912 0.770187
5.98 5.01245e-47 1.84157e-13 0 0.00247619 0.00186633 9.92964e-43 3.64814e-09 0 0.981485 0.767023
6 2.47893e-47 1.54286e-13 0 0.00242178 0.00182618 4.97789e-43 3.09819e-09 0 0.974908 0.762314
6.02 1.2144e-47 1.28267e-13 0 0.00237154 0.00178708 2.48966e-43 2.62961e-09 0 0.971369 0.759285
6.04 5.98633e-48 1.0749e-13 0 0.00232376 0.00174618 1.24227e-43 2.2306e-09 0 0.966613 0.753442
6.06 2.92759e-48 8.95233e-14 0 0.0022727 0.00170793 6.18407e-44 1.89103e-09 0 0.964238 0.749353
6.08 1.42693e-48 7.44409e-14 0 0.00222618 0.00166892 3.07125e-44 1.60222e-09 0 0.957573 0.747289
6.1 6.95234e-49 6.19849e-14 0 0.0021783 0.00163332 1.52174e-44 1.35673e-09 0 0.954049 0.743156
6.12 3.37006e-49 5.14403e-14 0 0.00213583 0.00159882 7.52221e-45 1.14819e-09 0 0.950735 0.740028
6.14 1.63897e-49 4.29056e-14 0 0.00208388 0.001563 3.70967e-45 9.71129e-10 0 0.946032 0.736528
6.16 7.8507e-50 3.53094e-14 0 0.00204358 0.00152978 1.82519e-45 8.20898e-10 0 0.940892 0.732757
6.18 3.82216e-50 2.95867e-14 0 0.00200638 0.00149627 8.95905e-46 6.93504e-10 0 0.935868 0.728173
6.2 1.83907e-50 2.45444e-14 0 0.00196265 0.00146223 4.38733e-46 5.85539e-10 0 0.934058 0.723688
6.22 8.83238e-51 2.03595e-14 0 0.00192269 0.00143011 2.14349e-46 4.94095e-10 0 0.932612 0.72004
6.24 4.21213e-51 1.67992e-14 0 0.00188159 0.00140102 1.04478e-46 4.16689e-10 0 0.925073 0.715852
6.26 2.01165e-51 1.3906e-14 0 0.0018413 0.00136929 5.08058e-47 3.51206e-10 0 0.921454 0.714019
6.28 9.66332e-52 1.15985e-14 0 0.00180696 0.00134056 2.46481e-47 2.95842e-10 0 0.914874 0.711033
6.3 4.58222e-52 9.56624e-15 0 0.00176831 0.00131182 1.193e-47 2.4906e-10 0 0.910769 0.705949
6.32 2.18177e-52 7.93651e-15 0 0.00173182 0.00128342 5.76072e-48 2.09555e-10 0 0.909922 0.704423
6.34 1.03192e-52 6.5522e-15 0 0.00169801 0.00125689 2.77523e-48 1.76213e-10 0 0.9052 0.698725
6.36 4.88666e-53 5.42545e-15 0 0.00166521 0.0012301 1.33384e-48 1.48091e-10 0 0.902496 0.696535
6.38 2.30442e-53 4.48161e-15 0 0.00162752 0.00120332 6.39577e-49 1.24384e-10 0 0.897977 0.693334
6.4 1.08008e-53 3.68588e-15 0 0.00159373 0.0011788 3.05961e-49 1.04412e-10 0 0.89298 0.688234
6.42 5.07726e-54 3.04572e-15 0 0.00156497 0.00115378 1.46023e-49 8.75959e-11 0 0.888125 0.686204
6.44 2.37717e-54 2.51109e-15 0 0.00152954 0.00112801 6.95286e-50 7.34456e-11 0 0.886088 0.682935
6.46 1.1124e-54 2.07286e-15 0 0.00149933 0.00110497 3.30285e-50 6.15455e-11 0 0.878014 0.680161
6.48 5.17347e-55 1.70357e-15 0 0.0014731 0.00108055 1.5653e-50 5.15437e-11 0 0.875064 0.677125
6.5 2.40642e-55 1.40276e-15 0 0.00144125 0.00105849 7.40101e-51 4.31423e-11 0 0.872016 0.671525
6.52 1.11799e-55 1.1557e-15 0 0.00141084 0.00103667 3.49115e-51 3.60894e-11 0 0.870081 0.670393
6.54 5.18664e-56 9.52488e-16 0 0.00138353 0.00101575 1.64297e-51 3.0172e-11 0 0.863352 0.666508
6.56 2.38698e-56 7.80099e-16 0 0.00135673 0.0009941 7.71395e-52 2.52103e-11 0 0.861856 0.662931
6.58 1.09669e-56 6.38965e-16 0 0.00132991 0.000974201 3.61333e-52 2.10524e-11 0 0.857753 0.660715
6.6 5.03682e-57 5.24089e-16 0 0.00130335 0.000952967 1.68859e-52 1.757e-11 0 0.854587 0.656638
6.62 2.30964e-57 4.29945e-16 0 0.00127673 0.000933792 7.8727e-53 1.46552e-11 0 0.852251 0.653585
6.64 1.06256e-57 3.54493e-16 0 0.001251 0.000914595 3.66192e-53 1.22169e-11 0 0.846409 0.65013
6.66 4.80577e-58 2.8785e-16 0 0.00122739 0.000895756 1.69933e-53 1.01784e-11 0 0.84217 0.646608
6.68 2.19809e-58 2.36789e-16 0 0.00120235 0.000877259 7.86742e-54 8.47518e-12 0 0.842267 0.643134
6.7 9.95661e-59 1.93244e-16 0 0.00117928 0.000858955 3.63389e-54 7.05288e-12 0 0.836612 0.641822
6.72 4.53048e-59 1.58702e-16 0 0.00115783 0.000841479 1.67454e-54 5.86587e-12 0 0.833393 0.63846
6.74 2.04442e-59 1.29483e-16 0 0.00113259 0.000823647 7.69849e-55 4.87583e-12 0 0.828604 0.634923
6.76 9.26402e-60 1.06271e-16 0 0.00111175 0.000807796 3.53102e-55 4.05055e-12 0 0.827004 0.631632
6.78 4.17332e-60 8.68622e-17 0 0.00108898 0.000790764 1.61577e-55 3.36302e-12 0 0.824265 0.630132
6.8 1.87383e-60 7.08891e-17 0 0.00106758 0.00077451 7.3764e-56 2.79057e-12 0 0.818945 0.626539
6.82 8.39721e-61 5.78426e-17 0 0.00104648 0.000758934 3.35965e-56 2.31423e-12 0 0.814828 0.623031
6.84 3.75157e-61 4.71362e-17 0 0.00102736 0.000743572 1.52662e-56 1.9181e-12 0 0.81317 0.622154
6.86 1.66085e-61 3.81298e-17 0 0.00100688 0.000728714 6.92071e-57 1.58886e-12 0 0.809534 0.618128
6.88 7.42403e-62 3.11983e-17 0 0.000986815 0.000714395 3.13009e-57 1.31537e-12 0 0.8067 0.615742
6.9 3.30232e-62 2.54467e-17 0 0.000970522 0.000700553 1.41237e-57 1.08833e-12 0 0.802044 0.612572
6.92 1.45901e-62 2.06517e-17 0 0.00095142 0.000684725 6.35807e-58 8.99962e-13 0 0.799946 0.609562
6.94 6.42705e-63 1.67402e-17 0 0.000933492 0.000671581 2.85554e-58 7.43767e-13 0 0.795052 0.608067
6.96 2.85948e-63 1.37294e-17 0 0.000913135 0.000658204 1.27949e-58 6.14328e-13 0 0.792072 0.604074
6.98 1.24507e-63 1.10391e-17 0 0.000897063 0.000644917 5.71967e-59 5.07123e-13 0 0.78863 0.600897
7 5.45603e-64 8.94873e-18 0 0.00088017 0.000632768 2.55089e-59 4.18385e-13 0 0.783675 0.598205
7.02 2.40082e-64 7.29712e-18 0 0.000861784 0.00062013 1.135e-59 3.44977e-13 0 0.781949 0.595774
7.04 1.04984e-64 5.92362e-18 0 0.000845713 0.000607888 5.03836e-60 2.84285e-13 0 0.778811 0.592406
7.06 4.55518e-65 4.77977e-18 0 0.000830493 0.000595887 2.23134e-60 2.34136e-13 0 0.77475 0.591653
7.08 1.98562e-65 3.88148e-18 0 0.000814143 0.00058374 9.85894e-61 1.92722e-13 0 0.771657 0.5874
7.1 8.55802e-66 3.12205e-18 0 0.000798237 0.000573053 4.3459e-61 1.58543e-13 0 0.770315 0.58448
7.12 3.72837e-66 2.54282e-18 0 0.000783427 0.000561493 1.91124e-61 1.3035e-13 0 0.765801 0.582203
7.14 1.60802e-66 2.05391e-18 0 0.000768372 0.000550127 8.38567e-62 1.07109e-13 0 0.764597 0.58086
7.16 6.91146e-67 1.65622e-18 0 0.000753959 0.000539873 3.67067e-62 8.79617e-14 0 0.760474 0.577549
7.18 2.98513e-67 1.34441e-18 0 0.000740128 0.000529382 1.60302e-62 7.21955e-14 0 0.75691 0.574393
7.2 1.28232e-67 1.08731e-18 0 0.000726653 0.00051867 6.98426e-63 5.92213e-14 0 0.754085 0.572506
7.22 5.47653e-68 8.75818e-19 0 0.000712807 0.000508776 3.0359e-63 4.85507e-14 0 0.753181 0.569983
7.24 2.31774e-68 7.00307e-19 0 0.000698255 0.000499086 1.31656e-63 3.978e-14 0 0.749474 0.567771
7.26 9.88299e-69 5.65187e-19 0 0.000686189 0.000489182 5.69614e-64 3.2575e-14 0 0.744474 0.564946
7.28 4.23494e-69 4.59193e-19 0 0.000673067 0.000480049 2.45871e-64 2.66597e-14 0 0.742201 0.561534
7.3 1.78239e-69 3.6708e-19 0 0.000661404 0.000470544 1.05881e-64 2.1806e-14 0 0.738143 0.559611
7.32 7.55688e-70 2.96123e-19 0 0.000649359 0.000461753 4.54903e-65 1.78258e-14 0 0.735448 0.55755
7.34 3.19521e-70 2.38653e-19 0 0.000636307 0.000452812 1.94987e-65 1.45637e-14 0 0.734052 0.554763
7.36 1.34077e-70 1.91215e-19 0 0.000624653 0.000444328 8.33829e-66 1.18917e-14 0 0.729918 0.5518
7.38 5.60322e-71 1.52852e-19 0 0.00061332 0.000435378 3.55743e-66 9.70445e-15 0 0.728018 0.549248
7.4 0 1.23252e-19 0 0.000601974 0.000427421 0 7.91493e-15 0 0.725703 0.547374
7.42 0 9.97212e-20 0 0.000589874 0.000418869 0 6.4517e-15 0 0.721629 0.544774
7.44 0 7.84081e-20 0 0.000579818 0.000411361 0 5.25597e-15 0 0.719427 0.542634
7.46 0 6.33508e-20 0 0.000568914 0.000403593 0 4.2794e-15 0 0.718115 0.541376
7.48 0 5.09709e-20 0 0.000558608 0.000395403 0 3.48228e-15 0 0.713903 0.537821
7.5 0 4.0445e-20 0 0.000548503 0.000388419 0 2.83202e-15 0 0.710306 0.535454
7.52 0 3.27126e-20 0 0.000538557 0.000381276 0 2.30187e-15 0 0.708566 0.533591
7.54 0 2.62421e-20 0 0.000528742 0.000373762 0 1.86989e-15 0 0.704759 0.53126
7.56 0 2.08427e-20 0 0.000519547 0.00036728 0 1.5181e-15 0 0.701777 0.528567
7.58 0 1.66745e-20 0 0.000509779 0.000360127 0 1.2318e-15 0 0.699629 0.527074
7.6 0 1.3375e-20 0 0.000500977 0.000353698 0 9.98917e-16 0 0.696217 0.524176
7.62 0 1.06191e-20 0 0.000491631 0.000346941 0 8.096e-16 0 0.69365 0.522774
7.64 0 8.41006e-21 0 0.000482263 0.000340386 0 6.55787e-16 0 0.6931 0.521096
7.66 0 6.68569e-21 0 0.000474083 0.000334197 0 5.30893e-16 0 0.688845 0.518015
7.68 0 5.37383e-21 0 0.000465138 0.000327824 0 4.29539e-16 0 0.685247 0.515692
7.7 0 4.2784e-21 0 0.000457527 0.000321703 0 3.47337e-16 0 0.683362 0.514401
7.72 0 3.37757e-21 0 0.000448782 0.000315987 0 2.80705e-16 0 0.680484 0.512694
7.74 0 2.69537e-21 0 0.000441629 0.000310222 0 2.26726e-16 0 0.680993 0.509721
7.76 0 2.15485e-21 0 0.000433272 0.00030445 0 1.83022e-16 0 0.673849 0.507749
7.78 0 1.70907e-21 0 0.000425644 0.000298839 0 1.47658e-16 0 0.675334 0.506306
7.8 0 1.35646e-21 0 0.000418022 0.000293223 0 1.1906e-16 0 0.67131 0.503528
7.82 0 1.07091e-21 0 0.000410675 0.000288402 0 9.59451e-17 0 0.666672 0.500619
7.84 0 8.51866e-22 0 0.00040311 0.000282868 0 7.7274e-17 0 0.665975 0.499123
7.86 0 6.75291e-22 0 0.000395977 0.000277655 0 6.22007e-17 0 0.664982 0.497208
7.88 0 5.36068e-22 0 0.000389226 0.000272625 0 5.00391e-17 0 0.660504 0.495995
7.9 0 4.23339e-22 0 0.000382383 0.000267892 0 4.02324e-17 0 0.658509 0.493715
7.92 0 3.35572e-22 0 0.000375606 0.000262916 0 3.23292e-17 0 0.655029 0.491934
7.94 0 2.64969e-22 0 0.00036914 0.000258087 0 2.59636e-17 0 0.65372 0.488668
7.96 0 2.10846e-22 0 0.000362416 0.000253529 0 2.08395e-17 0 0.651939 0.487087
7.98 0 1.64729e-22 0 0.000356297 0.000248946 0 1.67172e-17 0 0.64932 0.484947
8 0 1.31647e-22 0 0.000349731 0.000244736 0 1.34026e-17 0 0.646261 0.483037
8.02 0 1.03824e-22 0 0.000343497 0.000240227 0 1.07391e-17 0 0.643322 0.480598
8.04 0 8.12823e-23 0 0.000337892 0.000236038 0 8.60003e-18 0 0.641193 0.479212
8.06 0 6.39035e-23 0 0.000332415 0.000231745 0 6.88309e-18 0 0.636735 0.475669
8.08 0 5.07214e-23 0 0.000326174 0.00022765 0 5.50579e-18 0 0.635497 0.475594
8.1 0 3.9964e-23 0 0.000320555 0.000223584 0 4.40158e-18 0 0.634022 0.473864
8.12 0 3.15855e-23 0 0.000314954 0.000219761 0 3.51681e-18 0 0.631042 0.471204
8.14 0 2.46534e-23 0 0.00030963 0.000215832 0 2.80829e-18 0 0.629236 0.46975
8.16 0 1.9386e-23 0 0.000304675 0.000211965 0 2.24124e-18 0 0.627989 0.468138
8.18 0 1.52148e-23 0 0.000299571 0.000208109 0 1.78766e-18 0 0.625418 0.467161
8.2 0 1.19826e-23 0 0.000294389 0.000204573 0 1.42507e-18 0 0.624062 0.46405
8.22 0 9.43642e-24 0 0.00028921 0.000200923 0 1.13538e-18 0 0.620553 0.463249
8.24 0 7.37092e-24 0 0.000284385 0.000197569 0 9.04056e-19 0 0.618321 0.460485
8.26 0 5.82866e-24 0 0.000279487 0.00019409 0 7.19454e-19 0 0.615514 0.45893
8.28 0 4.53269e-24 0 0.000274908 0.00019073 0 5.72221e-19 0 0.613728 0.457733
8.3 0 3.53841e-24 0 0.000270198 0.000187294 0 4.5486e-19 0 0.612659 0.455916
8.32 0 2.76758e-24 0 0.000265506 0.000184284 0 3.61363e-19 0 0.607806 0.453921
8.34 0 2.16881e-24 0 0.000261058 0.000180988 0 2.86921e-19 0 0.607816 0.450542
8.36 0 1.69169e-24 0 0.000256819 0.000177745 0 2.27685e-19 0 0.605478 0.450989
8.38 0 1.32695e-24 0 0.000252382 0.000174759 0 1.80575e-19 0 0.603581 0.448792
8.4 0 1.03635e-24 0 0.000247822 0.000171835 0 1.43132e-19 0 0.601437 0.446354
8.42 0 8.08886e-25 0 0.000244105 0.000168898 0 1.13388e-19 0 0.598756 0.445625
8.44 0 6.29276e-25 0 0.000239678 0.000165959 0 8.97734e-20 0 0.596159 0.443484
8.46 0 4.89677e-25 0 0.000235821 0.00016312 0 7.10368e-20 0 0.594657 0.442229
8.48 0 3.80654e-25 0 0.000232035 0.000160364 0 5.61787e-20 0 0.592058 0.440684
8.5 0 2.99492e-25 0 0.000228218 0.000157513 0 4.44031e-20 0 0.591067 0.438038
8.52 0 2.3273e-25 0 0.000224241 0.000154754 0 3.50758e-20 0 0.588418 0.436694
8.54 0 1.82216e-25 0 0.000220645 0.00015221 0 2.7692e-20 0 0.5853 0.435014
8.56 0 1.40846e-25 0 0.000216746 0.000149694 0 2.18501e-20 0 0.585082 0.433619
8.58 0 1.09133e-25 0 0.000213279 0.000147231 0 1.72309e-20 0 0.582981 0.431701
8.6 0 8.55809e-26 0 0.000209656 0.000144807 0 1.35804e-20 0 0.582493 0.429619
8.62 0 6.60702e-26 0 0.000206319 0.00014232 0 1.06973e-20 0 0.579691 0.428737
8.64 0 5.12187e-26 0 0.000202912 0.000139855 0 8.42141e-21 0 0.578283 0.42649
8.66 0 3.99148e-26 0 0.000199631 0.000137486 0 6.62598e-21 0 0.573372 0.425534
8.68 0 3.07739e-26 0 0.000196367 0.000135105 0 5.21037e-21 0 0.573333 0.424412
8.7 0 2.38631e-26 0 0.000193302 0.000132993 0 4.09487e-21 0 0.570882 0.422357
8.72 0 1.84641e-26 0 0.000189917 0.000130729 0 3.21636e-21 0 0.569592 0.419934
8.74 0 1.43939e-26 0 0.000186926 0.000128551 0 2.52489e-21 0 0.567335 0.418715
8.76 0 1.10022e-26 0 0.00018394 0.0001264 0 1.98095e-21 0 0.565122 0.416641
8.78 0 8.4794e-27 0 0.000180893 0.000124354 0 1.55331e-21 0 0.564322 0.415334
8.8 0 6.55437e-27 0 0.000178042 0.000122255 0 1.21729e-21 0 0.560905 0.414725
8.82 0 5.08825e-27 0 0.000175194 0.000120347 0 9.53424e-22 0 0.559428 0.41253
8.84 0 3.94235e-27 0 0.000172324 0.00011834 0 7.46329e-22 0 0.558076 0.411503
8.86 0 3.02831e-27 0 0.000169478 0.000116325 0 5.83885e-22 0 0.5552 0.409753
8.88 0 2.335e-27 0 0.000166966 0.000114458 0 4.56539e-22 0 0.553136 0.407859
8.9 0 1.80086e-27 0 0.000164283 0.00011257 0 3.56765e-22 0 0.549675 0.407602
8.92 0 1.38716e-27 0 0.000161637 0.000110731 0 2.78638e-22 0 0.548476 0.405214
8.94 0 1.06678e-27 0 0.000159009 0.000108947 0 2.17496e-22 0 0.547761 0.404626
8.96 0 8.19232e-28 0 0.000156456 0.000107179 0 1.69674e-22 0 0.545174 0.402463
8.98 0 6.2558e-28 0 0.000154055 0.000105421 0 1.32292e-22 0 0.544135 0.400931
9 0 4.82803e-28 0 0.00015151 0.000103693 0 1.03087e-22 0 0.542003 0.399107
9.02 0 3.72791e-28 0 0.000148951 0.000101941 0 8.02838e-23 0 0.539264 0.397959
9.04 0 2.86482e-28 0 0.000146813 0.000100341 0 6.24894e-23 0 0.537851 0.39661
9.06 0 2.1941e-28 0 0.000144453 9.87788e-05 0 4.86114e-23 0 0.537972 0.39473
9.08 0 1.66697e-28 0 0.000141986 9.72008e-05 0 3.7794e-23 0 0.536446 0.39274
9.1 0 1.28196e-28 0 0.000139787 9.56044e-05 0 2.93671e-23 0 0.533714 0.392565
9.12 0 9.849e-29 0 0.000137654 9.40461e-05 0 2.28062e-23 0 0.529972 0.389636
9.14 0 7.52457e-29 0 0.00013548 9.25406e-05 0 1.77011e-23 0 0.529442 0.389935
9.16 0 5.80892e-29 0 0.000133381 9.1076e-05 0 1.37309e-23 0 0.526459 0.388829
9.18 0 4.43315e-29 0 0.000131354 8.95999e-05 0 1.06452e-23 0 0.525777 0.386682
9.2 0 3.33405e-29 0 0.00012931 8.82408e-05 0 8.24819e-24 0 0.523944 0.385626
9.22 0 2.58585e-29 0 0.000127196 8.6773e-05 0 6.38733e-24 0 0.521859 0.383077
9.24 0 1.95815e-29 0 0.000125224 8.54308e-05 0 4.94348e-24 0 0.522407 0.382433
9.26 0 1.48742e-29 0 0.000123336 8.4048e-05 0 3.82385e-24 0 0.519723 0.381841
9.28 0 1.13412e-29 0 0.000121557 8.28161e-05 0 2.95612e-24 0 0.515646 0.379644
9.3 0 8.66021e-30 0 0.000119604 8.14417e-05 0 2.28401e-24 0 0.514284 0.37948
9.32 0 6.58762e-30 0 0.000117819 8.01866e-05 0 1.76371e-24 0 0.515323 0.376926
9.34 0 4.9688e-30 0 0.000115823 7.8825e-05 0 1.36116e-24 0 0.511656 0.375981
9.36 0 3.82979e-30 0 0.000114067 7.77087e-05 0 1.04989e-24 0 0.509924 0.375325
9.38 0 2.92539e-30 0 0.000112259 7.64367e-05 0 8.09349e-25 0 0.508798 0.373484
9.4 0 2.21891e-30 0 0.000110491 7.51992e-05 0 6.23563e-25 0 0.508556 0.373223
9.42 0 1.68877e-30 0 0.000108935 7.40259e-05 0 4.80151e-25 0 0.506142 0.370681
9.44 0 1.2613e-30 0 0.000107278 7.29096e-05 0 3.69513e-25 0 0.503345 0.369971
9.46 0 9.72632e-31 0 0.000105656 7.17452e-05 0 2.84207e-25 0 0.502704 0.367908
9.48 0 7.3296e-31 0 0.000103964 7.0654e-05 0 2.18472e-25 0 0.499208 0.367504
9.5 0 5.56169e-31 0 0.000102375 6.96056e-05 0 1.67845e-25 0 0.499484 0.365147
9.52 0 4.19575e-31 0 0.00010072 6.85362e-05 0 1.28877e-25 0 0.497108 0.3646
9.54 0 3.18873e-31 0 9.93151e-05 6.74705e-05 0 9.89002e-26 0 0.495346 0.363263
9.56 0 2.40594e-31 0 9.77316e-05 6.63744e-05 0 7.58529e-26 0 0.494637 0.362616
9.58 0 1.83009e-31 0 9.62379e-05 6.53712e-05 0 5.81436e-26 0 0.492803 0.360758
9.6 0 1.38314e-31 0 9.49357e-05 6.43582e-05 0 4.45436e-26 0 0.491153 0.359578
9.62 0 1.03219e-31 0 9.33666e-05 6.3396e-05 0 3.41053e-26 0 0.489057 0.358321
9.64 0 7.86404e-32 0 9.21567e-05 6.23792e-05 0 2.60984e-26 0 0.4886 0.357154
9.66 0 5.93648e-32 0 9.07101e-05 6.147e-05 0 1.99599e-26 0 0.48828 0.356043
9.68 0 4.4766e-32 0 8.94402e-05 6.05197e-05 0 1.52566e-26 0 0.48639 0.35448
9.7 0 3.35141e-32 0 8.79543e-05 5.96036e-05 0 1.1655e-26 0 0.483783 0.353595
9.72 0 2.56942e-32 0 8.6785e-05 5.87247e-05 0 8.89854e-27 0 0.482518 0.352057
9.74 0 1.92295e-32 0 8.53894e-05 5.78036e-05 0 6.79016e-27 0 0.480539 0.350853
9.76 0 1.44956e-32 0 8.40834e-05 5.69548e-05 0 5.1784e-27 0 0.481223 0.349917
9.78 0 1.08342e-32 0 8.29499e-05 5.60593e-05 0 3.94698e-27 0 0.478187 0.348426
9.8 0 8.13075e-33 0 8.17303e-05 5.5213e-05 0 3.00669e-27 0 0.476361 0.348152
9.82 0 6.16513e-33 0 8.04559e-05 5.43803e-05 0 2.28911e-27 0 0.474719 0.345913
9.84 0 4.57928e-33 0 7.92748e-05 5.35755e-05 0 1.7418e-27 0 0.47296 0.346048
9.86 0 3.44384e-33 0 7.80996e-05 5.27798e-05 0 1.3246e-27 0 0.471928 0.343986
9.88 0 2.559e-33 0 7.69139e-05 5.19858e-05 0 1.00676e-27 0 0.470537 0.342777
9.9 0 1.93738e-33 0 7.57787e-05 5.12131e-05 0 7.64753e-28 0 0.46848 0.341045
9.92 0 1.44044e-33 0 7.4744e-05 5.04728e-05 0 5.80591e-28 0 0.46721 0.340976
9.94 0 1.10371e-33 0 7.3612e-05 4.97186e-05 0 4.40528e-28 0 0.466001 0.339933
9.96 0 8.18329e-34 0 7.25795e-05 4.89403e-05 0 3.34065e-28 0 0.464229 0.338961
9.98 0 6.02716e-34 0 7.14383e-05 4.82254e-05 0 2.53188e-28 0 0.464533 0.338194
10 0 4.53041e-34 0 7.04486e-05 4.74971e-05 0 1.91782e-28 0 0.462089 0.336065


==> anc/Charm/LargerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.40979 Rh 1.25499 Qsp 4102.5 mass 0.22 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 473.506 0.0836749 -0.0836417 9.84347 10.998 410.743 0.0725838 -0.072555 16.3924 16.922
0.04 468.909 0.331714 -0.331187 9.75754 10.8814 406.659 0.287677 -0.28722 16.2724 16.8046
0.06 461.725 0.735897 -0.733268 9.5969 10.684 399.967 0.637466 -0.635189 16.0877 16.57
0.08 451.692 1.28221 -1.27408 9.38406 10.4144 390.83 1.10944 -1.10241 15.8278 16.2826
0.1 439.303 1.95316 -1.93384 9.14196 10.1105 379.465 1.68712 -1.67043 15.5101 15.8962
0.12 424.702 2.72704 -2.68826 8.83856 9.72323 366.132 2.35096 -2.31753 15.1638 15.4687
0.14 408.2 3.57994 -3.51081 8.49194 9.31157 351.12 3.07934 -3.01988 14.743 14.9967
0.16 390.216 4.48773 -4.37484 8.11176 8.86168 334.736 3.84967 -3.75283 14.3019 14.4684
0.18 371.175 5.42718 -5.25491 7.73675 8.38805 317.29 4.63929 -4.49203 13.8277 13.91
0.2 351.008 6.36841 -6.1197 7.32284 7.90037 299.089 5.42643 -5.2145 13.3175 13.3333
0.22 330.475 7.2959 -6.9524 6.90498 7.42109 280.424 6.19091 -5.89943 12.7759 12.7563
0.24 309.643 8.1857 -7.7289 6.49395 6.92404 261.565 6.91471 -6.52884 12.2601 12.1718
0.26 288.78 9.01994 -8.43179 6.08663 6.44717 242.755 7.58237 -7.08796 11.7254 11.6013
0.28 268.207 9.78663 -9.05005 5.68443 5.98276 224.21 8.18121 -7.56546 11.2164 11.0324
0.3 248.068 10.4727 -9.57248 5.2863 5.53623 206.111 8.70142 -7.95344 10.7191 10.4847
0.32 228.443 11.0654 -9.98907 4.90592 5.11819 188.611 9.13603 -8.24734 10.1923 9.94711
0.34 209.664 11.5681 -10.3051 4.52414 4.72077 171.832 9.48075 -8.44566 9.70269 9.45362
0.36 191.685 11.9704 -10.5142 4.19186 4.34906 155.869 9.7338 -8.54967 9.23267 8.97946
0.38 174.599 12.2719 -10.6193 3.86649 3.99525 140.79 9.89562 -8.563 8.77927 8.5253
0.4 158.517 12.4778 -10.6286 3.54013 3.68462 126.64 9.9686 -8.49125 8.35175 8.09917
0.42 143.437 12.5891 -10.5469 3.26072 3.37699 113.445 9.95677 -8.34155 7.94294 7.69791
0.44 129.342 12.6076 -10.3797 3.01344 3.11493 101.211 9.86552 -8.1222 7.54286 7.33432
0.46 116.306 12.5463 -10.1421 2.74494 2.86791 89.9323 9.70128 -7.84225 7.20957 6.98192
0.48 104.272 12.4085 -9.84057 2.51662 2.64244 79.5892 9.47125 -7.51117 6.85627 6.66673
0.5 93.1631 12.1953 -9.48003 2.31135 2.44653 70.1526 9.18316 -7.13854 6.52705 6.36077
0.52 83.0076 11.9217 -9.07612 2.125 2.26263 61.5855 8.84503 -6.7338 6.22115 6.08932
0.54 73.7804 11.599 -8.6407 1.93659 2.09485 53.8451 8.46497 -6.306 5.93582 5.83849
0.56 65.3369 11.2196 -8.17138 1.778 1.95536 46.8846 8.051 -5.86364 5.67358 5.61155
0.58 57.7068 10.8033 -7.68566 1.63363 1.82624 40.6544 7.6109 -5.41454 5.39063 5.38787
0.6 50.8255 10.3554 -7.18982 1.50352 1.70569 35.1033 7.1521 -4.96574 5.18429 5.19079
0.62 44.641 9.88315 -6.6909 1.3785 1.60819 30.1797 6.68155 -4.52342 4.96528 5.01382
0.64 39.1165 9.39684 -6.19757 1.27216 1.50551 25.8327 6.2057 -4.09289 4.77949 4.84666
0.66 34.1813 8.89842 -5.7123 1.17267 1.42688 22.0119 5.73038 -3.67859 4.58046 4.68871
0.68 29.7788 8.39137 -5.23836 1.0778 1.35676 18.6692 5.2608 -3.28408 4.40022 4.5532
0.7 25.8862 7.88757 -4.7838 1.00047 1.28484 15.7582 4.80155 -2.91213 4.24053 4.42179
0.72 22.4147 7.3782 -4.34358 0.925377 1.22437 13.235 4.35655 -2.56472 4.06768 4.29483
0.74 19.3735 6.88345 -3.92976 0.863119 1.17423 11.0584 3.9291 -2.24312 3.93573 4.17853
0.76 16.7064 6.40236 -3.54127 0.80584 1.12779 9.19005 3.52188 -1.94802 3.80277 4.08416
0.78 14.379 5.93959 -3.17997 0.759659 1.08688 7.59423 3.13699 -1.6795 3.68181 3.9868
0.8 12.3252 5.48461 -2.83954 0.707833 1.04548 6.23827 2.77597 -1.4372 3.57473 3.89447
0.82 10.54 5.05007 -2.52591 0.669425 1.00833 5.09228 2.43987 -1.22036 3.46548 3.81283
0.84 9.0003 4.64118 -2.24052 0.63453 0.983245 4.12914 2.12927 -1.0279 3.35184 3.72242
0.86 7.65408 4.24642 -1.97661 0.602705 0.954168 3.32438 1.84434 -0.858497 3.27768 3.64952
0.88 6.4932 3.87451 -1.73727 0.570769 0.923711 2.65605 1.58487 -0.71063 3.18432 3.58124
0.9 5.50374 3.53133 -1.52374 0.544026 0.901489 2.10461 1.35036 -0.58267 3.0831 3.51652
0.92 4.64698 3.20548 -1.3297 0.518775 0.875772 1.65271 1.14004 -0.472911 3.02229 3.45856
0.94 3.91378 2.90203 -1.15615 0.499843 0.851561 1.28511 0.952895 -0.379628 2.95541 3.39369
0.96 3.28512 2.61822 -1.00076 0.480536 0.834905 0.988417 0.787763 -0.301107 2.89644 3.3426
0.98 2.75596 2.36082 -0.864884 0.464467 0.813832 0.75101 0.643333 -0.235684 2.82648 3.28927
1 2.30393 2.12129 -0.744075 0.449427 0.796488 0.562817 0.518202 -0.181767 2.76621 3.23396
1.02 1.92082 1.90102 -0.637784 0.4364 0.779182 0.415183 0.410902 -0.137856 2.71265 3.18192
1.04 1.5962 1.69823 -0.544381 0.424197 0.766655 0.300713 0.319935 -0.102557 2.64646 3.13335
1.06 1.32168 1.51184 -0.462564 0.409253 0.745631 0.213132 0.243798 -0.0745925 2.60026 3.08859
1.08 1.09363 1.34525 -0.392434 0.40377 0.729745 0.147152 0.181008 -0.0528033 2.55469 3.04726
1.1 0.901733 1.19304 -0.331477 0.392445 0.714896 0.0983478 0.130119 -0.0361527 2.52828 3.0059
1.12 0.741598 1.05561 -0.279041 0.383723 0.698488 0.0630473 0.0897428 -0.0237228 2.47194 2.95892
1.14 0.608556 0.932214 -0.234194 0.376231 0.684868 0.0382263 0.0585568 -0.0147109 2.43959 2.92543
1.16 0.498429 0.821942 -0.19603 0.369808 0.670953 0.0214167 0.0353176 -0.0084231 2.4032 2.88316
1.18 0.406321 0.721579 -0.163195 0.362401 0.655701 0.0106241 0.0188671 -0.00426706 2.3675 2.84158
1.2 0.331298 0.633838 -0.135788 0.35689 0.641961 0.00425339 0.00813758 -0.00174333 2.32581 2.79902
1.22 0.268922 0.554513 -0.112402 0.349316 0.628588 0.0010446 0.00215396 -0.000436614 2.29554 2.76835
1.24 0.21775 0.484132 -0.0927499 0.345442 0.615787 1.55608e-05 3.45969e-05 -6.62807e-06 2.2728 2.73559
1.26 0.175819 0.421695 -0.0762688 0.338823 0.602523 0.00041289 0.0009903 -0.000179108 2.23414 2.69309
1.28 0.14152 0.366349 -0.0624809 0.332126 0.58771 0.00166954 0.00432188 -0.000737098 2.20165 2.66833
1.3 0.113696 0.317829 -0.0510569 0.327197 0.575934 0.00336859 0.00941665 -0.00151271 2.17633 2.62882
1.32 0.0909454 0.274689 -0.0415156 0.322877 0.563051 0.0052126 0.015744 -0.0023795 2.1568 2.59597
1.34 0.0725731 0.236974 -0.0336571 0.318873 0.54825 0.00699792 0.0228504 -0.00324541 2.11905 2.56432
1.36 0.0579399 0.204657 -0.0272838 0.31378 0.537723 0.00859334 0.0303537 -0.00404659 2.10215 2.53711
1.38 0.0459739 0.175774 -0.0219699 0.307367 0.523792 0.00992251 0.0379373 -0.00474176 2.07325 2.5008
1.4 0.036537 0.151305 -0.0177097 0.303839 0.511044 0.0109497 0.0453442 -0.00530738 2.05245 2.47017
1.42 0.0287927 0.129231 -0.0141481 0.298369 0.499243 0.0116683 0.052371 -0.00573355 2.02507 2.44713
1.44 0.0226938 0.110473 -0.0112992 0.294375 0.487321 0.0120917 0.0588617 -0.00602041 2.01104 2.41596
1.46 0.0178569 0.094346 -0.00900453 0.289231 0.47451 0.0122463 0.0647024 -0.0061753 1.98551 2.38509
1.48 0.0139942 0.0803065 -0.00714356 0.284486 0.462135 0.012166 0.0698153 -0.00621033 1.96435 2.35276
1.5 0.0109547 0.0683296 -0.00565823 0.280163 0.452758 0.0118884 0.0741539 -0.00614052 1.94041 2.3252
1.52 0.00852039 0.0578105 -0.00445107 0.273528 0.441043 0.0114515 0.0776977 -0.00598227 1.92693 2.29812
1.54 0.00659525 0.048714 -0.00348318 0.270254 0.429636 0.0108917 0.0804483 -0.00575226 1.90766 2.26677
1.56 0.00511221 0.0411388 -0.00272843 0.263509 0.418377 0.0102427 0.0824251 -0.00546665 1.88218 2.2463
1.58 0.00395159 0.0346727 -0.00213041 0.260165 0.406906 0.00953477 0.0836613 -0.00514045 1.86268 2.21505
1.6 0.00304209 0.0291284 -0.00165608 0.255914 0.396989 0.00879376 0.0842013 -0.00478723 1.84321 2.19238
1.62 0.00234204 0.0244924 -0.00128694 0.250717 0.387028 0.00804163 0.0840971 -0.00441885 1.82723 2.16927
1.64 0.00179368 0.0205044 -0.000994509 0.244069 0.377172 0.00729625 0.0834064 -0.0040454 1.80611 2.14213
1.66 0.00136462 0.0170667 -0.000763164 0.240827 0.36761 0.00657176 0.0821902 -0.00367526 1.7934 2.12134
1.68 0.00103867 0.0142244 -0.000585706 0.236748 0.357456 0.00587891 0.0805107 -0.00331512 1.77395 2.08678
1.7 0.000791878 0.0118856 -0.000450105 0.231914 0.346622 0.00522545 0.0784305 -0.00297015 1.75788 2.06265
1.72 0.000597146 0.00983189 -0.000342018 0.225869 0.338422 0.00461655 0.0760105 -0.00264415 1.7386 2.04496
1.74 0.000450139 0.00813754 -0.000259714 0.223711 0.329651 0.00405522 0.0733095 -0.00233971 1.72752 2.02086
1.76 0.000338964 0.00673426 -0.000196948 0.218348 0.319936 0.0035427 0.0703834 -0.00205841 1.70715 1.99779
1.78 0.000254199 0.00555524 -0.000148694 0.212797 0.311916 0.00307882 0.0672842 -0.00180096 1.69083 1.97475
1.8 0.000189324 0.0045555 -0.000111462 0.208504 0.303216 0.00266231 0.0640601 -0.0015674 1.67764 1.95167
1.82 0.000141361 0.00374863 -8.37407e-05 0.204206 0.294237 0.00229108 0.0607551 -0.00135721 1.65892 1.9295
1.84 0.000104901 0.00306864 -6.25107e-05 0.200478 0.286144 0.00196249 0.0574086 -0.00116946 1.64552 1.90957
1.86 7.76568e-05 0.00250837 -4.65389e-05 0.19557 0.277809 0.00167351 0.0540557 -0.00100292 1.63009 1.88614
1.88 5.71796e-05 0.00204136 -3.44534e-05 0.191622 0.270044 0.0014209 0.0507274 -0.00085616 1.61504 1.86409
1.9 4.20706e-05 0.00166168 -2.54813e-05 0.18737 0.262515 0.00120135 0.0474502 -0.000727634 1.59732 1.84325
1.92 3.08858e-05 0.00135096 -1.87999e-05 0.183272 0.2553 0.00101157 0.0442468 -0.000615734 1.58324 1.82586
1.94 2.24691e-05 0.00108947 -1.37417e-05 0.178929 0.247577 0.000848384 0.041136 -0.000518855 1.56901 1.80087
1.96 1.63226e-05 0.000878209 -1.00279e-05 0.174504 0.24062 0.000708758 0.0381334 -0.000435429 1.55691 1.78293
1.98 1.18393e-05 0.000707527 -7.305e-06 0.170781 0.233568 0.000589865 0.035251 -0.000363956 1.53821 1.76182
2 8.5395e-06 0.000567412 -5.29078e-06 0.167076 0.227377 0.000489095 0.0324982 -0.000303026 1.52741 1.74236
2.02 6.16624e-06 0.000456008 -3.83546e-06 0.162549 0.220409 0.000404064 0.0298815 -0.000251332 1.51 1.72585
2.04 4.40706e-06 0.0003631 -2.75154e-06 0.15832 0.214245 0.000332626 0.0274053 -0.000207675 1.4974 1.70481
2.06 3.15273e-06 0.000289688 -1.97546e-06 0.154829 0.208102 0.00027286 0.0250717 -0.00017097 1.48157 1.68495
2.08 2.22838e-06 0.000228582 -1.40104e-06 0.151176 0.201372 0.000223061 0.0228812 -0.000140244 1.47034 1.66745
2.1 1.57765e-06 0.00018085 -9.9513e-07 0.147204 0.196084 0.000181734 0.0208327 -0.000114632 1.45614 1.65054
2.12 1.11337e-06 0.000142773 -7.0445e-07 0.143857 0.190151 0.000147569 0.0189237 -9.33703e-05 1.44108 1.6348
2.14 7.81628e-07 0.000112243 -4.96009e-07 0.140386 0.184502 0.000119434 0.0171508 -7.57907e-05 1.42943 1.61765
2.16 5.45786e-07 8.7857e-05 -3.47317e-07 0.137551 0.179282 9.63489e-05 0.0155096 -6.13127e-05 1.41594 1.59438
2.18 3.77025e-07 6.81036e-05 -2.40563e-07 0.133851 0.173636 7.74773e-05 0.0139951 -4.94348e-05 1.40761 1.58206
2.2 2.61859e-07 5.31329e-05 -1.67503e-07 0.130224 0.168595 6.21051e-05 0.0126015 -3.97266e-05 1.39428 1.56436
2.22 1.79971e-07 4.10627e-05 -1.15398e-07 0.126539 0.163907 4.96273e-05 0.0113231 -3.18212e-05 1.37722 1.54833
2.24 1.22845e-07 3.15501e-05 -7.8948e-08 0.123969 0.158906 3.95339e-05 0.0101535 -2.54071e-05 1.36629 1.53171
2.26 8.37114e-08 2.4226e-05 -5.39147e-08 0.120313 0.154043 3.13971e-05 0.00908628 -2.02214e-05 1.35476 1.51808
2.28 5.64524e-08 1.84283e-05 -3.64329e-08 0.117128 0.14923 2.48595e-05 0.00811513 -1.60436e-05 1.34499 1.50296
2.3 3.79433e-08 1.39862e-05 -2.45352e-08 0.114426 0.14505 1.96241e-05 0.0072336 -1.26895e-05 1.33129 1.48459
2.32 2.52167e-08 1.05068e-05 -1.63358e-08 0.111546 0.140524 1.54453e-05 0.0064354 -1.00057e-05 1.31969 1.47263
2.34 1.66813e-08 7.86471e-06 -1.08253e-08 0.108148 0.136573 1.21205e-05 0.00571441 -7.86553e-06 1.30966 1.45511
2.36 1.0985e-08 5.86648e-06 -7.1404e-09 0.105661 0.132269 9.48357e-06 0.00506467 -6.16448e-06 1.29889 1.4391
2.38 7.1678e-09 4.34059e-06 -4.66645e-09 0.103066 0.128307 7.39884e-06 0.0044805 -4.81687e-06 1.28942 1.42727
2.4 4.61561e-09 3.17273e-06 -3.00933e-09 0.100113 0.124693 5.75578e-06 0.00395647 -3.75271e-06 1.27536 1.41114
2.42 2.95509e-09 2.30819e-06 -1.92937e-09 0.0974079 0.120758 4.46479e-06 0.00348741 -2.91505e-06 1.26897 1.39499
2.44 1.86104e-09 1.65353e-06 -1.21667e-09 0.0950729 0.117291 3.45354e-06 0.00306846 -2.25777e-06 1.25366 1.38411
2.46 1.15881e-09 1.17241e-06 -7.58519e-10 0.0927562 0.11372 2.6638e-06 0.00269507 -1.74364e-06 1.24324 1.36994
2.48 7.13646e-10 8.23045e-07 -4.67677e-10 0.0901683 0.11025 2.04889e-06 0.00236298 -1.34271e-06 1.23447 1.3565
2.5 4.31225e-10 5.67511e-07 -2.82909e-10 0.0876004 0.106904 1.57154e-06 0.00206822 -1.03102e-06 1.2215 1.34325
2.52 2.56041e-10 3.84918e-07 -1.68153e-10 0.0853033 0.103948 1.20206e-06 0.00180711 -7.89445e-07 1.2096 1.32796
2.54 1.47462e-10 2.53505e-07 -9.69395e-11 0.0830741 0.100716 9.1692e-07 0.00157629 -6.02769e-07 1.20036 1.31676
2.56 8.35651e-11 1.6445e-07 -5.49851e-11 0.0807475 0.0976412 6.97499e-07 0.00137263 -4.58948e-07 1.19145 1.30138
2.58 4.50132e-11 1.01511e-07 -2.9644e-11 0.0784326 0.0945947 5.29139e-07 0.00119329 -3.48471e-07 1.18264 1.29086
2.6 2.36978e-11 6.13064e-08 -1.56192e-11 0.0763331 0.0918298 4.00328e-07 0.00103565 -2.63856e-07 1.16804 1.27886
2.62 1.16962e-11 3.47478e-08 -7.71488e-12 0.074382 0.0889561 3.02055e-07 0.000897363 -1.99237e-07 1.159 1.26664
2.64 5.33855e-12 1.82326e-08 -3.52387e-12 0.0723139 0.0864371 2.27294e-07 0.00077627 -1.50032e-07 1.15287 1.25253
2.66 2.03194e-12 7.98615e-09 -1.34215e-12 0.070428 0.0837909 1.70579e-07 0.000670427 -1.12672e-07 1.14142 1.24246
2.68 5.78328e-13 2.61856e-09 -3.82244e-13 0.0684789 0.0812376 1.27674e-07 0.000578083 -8.43856e-08 1.13138 1.23224
2.7 8.28086e-14 4.324e-10 -5.47647e-14 0.0666943 0.0788253 9.53068e-08 0.000497661 -6.30302e-08 1.12187 1.21795
2.72 1.63443e-15 9.85273e-12 -1.08152e-15 0.0649199 0.0763545 7.09568e-08 0.000427746 -4.69528e-08 1.11111 1.20847
2.74 7.13648e-14 4.97183e-10 -4.72474e-14 0.0630685 0.0741558 5.26888e-08 0.000367072 -3.48829e-08 1.10301 1.19593
2.76 1.87041e-13 1.50755e-09 -1.23892e-13 0.0612029 0.0719294 3.9021e-08 0.000314509 -2.58467e-08 1.09515 1.18462
2.78 2.8949e-13 2.70227e-09 -1.9184e-13 0.05967 0.0698262 2.88231e-08 0.000269052 -1.91006e-08 1.08712 1.17463
2.8 3.44774e-13 3.73122e-09 -2.28574e-13 0.0580173 0.0676738 2.12348e-08 0.000229807 -1.40779e-08 1.07674 1.16348
2.82 3.79667e-13 4.76871e-09 -2.51807e-13 0.056259 0.0655589 1.56035e-08 0.000195984 -1.03487e-08 1.06793 1.15191
2.84 3.71197e-13 5.41681e-09 -2.46282e-13 0.0548659 0.0635582 1.14358e-08 0.000166881 -7.58746e-09 1.05828 1.14126
2.86 3.48316e-13 5.91173e-09 -2.31182e-13 0.0533908 0.0617199 8.35967e-09 0.000141883 -5.54841e-09 1.05251 1.1325
2.88 3.12222e-13 6.16972e-09 -2.07293e-13 0.0518414 0.059853 6.0952e-09 0.000120446 -4.04678e-09 1.04459 1.1207
2.9 2.73706e-13 6.30389e-09 -1.81776e-13 0.050404 0.0580206 4.4327e-09 0.000102092 -2.94389e-09 1.0335 1.11103
2.92 2.29741e-13 6.17369e-09 -1.52621e-13 0.0491388 0.0563243 3.21538e-09 8.64049e-05 -2.13604e-09 1.02654 1.10135
2.94 1.92387e-13 6.03845e-09 -1.2784e-13 0.0475955 0.0545582 2.32639e-09 7.30183e-05 -1.54587e-09 1.01816 1.09094
2.96 1.54743e-13 5.67888e-09 -1.02851e-13 0.0463237 0.0529347 1.67889e-09 6.16132e-05 -1.11589e-09 1.01003 1.08074
2.98 1.23289e-13 5.2959e-09 -8.19638e-14 0.0450456 0.0513808 1.20852e-09 5.19121e-05 -8.03437e-10 1.00149 1.07105
3 9.87055e-14 4.96797e-09 -6.56344e-14 0.0437989 0.0498527 8.67722e-10 4.36735e-05 -5.76993e-10 0.995501 1.06272
3.02 7.6592e-14 4.52172e-09 -5.094e-14 0.0425743 0.0483504 6.21447e-10 3.66881e-05 -4.13314e-10 0.986073 1.05311
3.04 5.94059e-14 4.11808e-09 -3.95171e-14 0.0414851 0.0469591 4.43942e-10 3.07745e-05 -2.95313e-10 0.977384 1.04541
3.06 4.50521e-14 3.67099e-09 -2.9974e-14 0.040273 0.0455517 3.16338e-10 2.57762e-05 -2.10465e-10 0.971722 1.03453
3.08 3.40541e-14 3.26515e-09 -2.26604e-14 0.0392238 0.0441952 2.24843e-10 2.15582e-05 -1.49616e-10 0.963199 1.02644
3.1 2.57549e-14 2.90883e-09 -1.71405e-14 0.0381285 0.0428349 1.59409e-10 1.8004e-05 -1.0609e-10 0.956109 1.01591
3.12 1.91219e-14 2.54667e-09 -1.27278e-14 0.0370721 0.0415961 1.12734e-10 1.5014e-05 -7.50368e-11 0.949297 1.00831
3.14 1.41342e-14 2.22208e-09 -9.40908e-15 0.0360886 0.0403115 7.95252e-11 1.25024e-05 -5.29396e-11 0.939479 0.999421
3.16 1.0379e-14 1.92818e-09 -6.91004e-15 0.0350573 0.0392053 5.59587e-11 1.03959e-05 -3.72558e-11 0.933925 0.991198
3.18 7.56409e-15 1.66233e-09 -5.03652e-15 0.0340956 0.0380308 3.92775e-11 8.63183e-06 -2.61527e-11 0.925754 0.982321
3.2 5.51493e-15 1.43524e-09 -3.67246e-15 0.0331086 0.036862 2.75002e-11 7.15683e-06 -1.83127e-11 0.920146 0.973786
3.22 3.95223e-15 1.21931e-09 -2.63208e-15 0.0322434 0.0357889 1.92063e-11 5.92538e-06 -1.27909e-11 0.909962 0.966941
3.24 2.83032e-15 1.03623e-09 -1.88508e-15 0.031341 0.0346788 1.33805e-11 4.89881e-06 -8.91179e-12 0.903725 0.957254
3.26 2.03399e-15 8.84659e-10 -1.35481e-15 0.0305108 0.0336697 9.29862e-12 4.04432e-06 -6.19365e-12 0.897575 0.948705
3.28 1.45238e-15 7.51232e-10 -9.67476e-16 0.029634 0.0326789 6.44596e-12 3.33413e-06 -4.29386e-12 0.891581 0.941257
3.3 1.01593e-15 6.25587e-10 -6.76791e-16 0.02889 0.0317105 4.45739e-12 2.74475e-06 -2.96941e-12 0.884213 0.93409
3.32 7.16821e-16 5.26043e-10 -4.77558e-16 0.0280231 0.0308326 3.07467e-12 2.25636e-06 -2.0484e-12 0.877936 0.926198
3.34 5.04231e-16 4.41457e-10 -3.35946e-16 0.0272667 0.0299049 2.11564e-12 1.85226e-06 -1.40956e-12 0.871757 0.918512
3.36 3.51477e-16 3.67507e-10 -2.34186e-16 0.026492 0.029034 1.45216e-12 1.51839e-06 -9.67559e-13 0.863159 0.910646
3.38 2.42649e-16 3.03331e-10 -1.61683e-16 0.0257431 0.0281954 9.94293e-13 1.24294e-06 -6.6252e-13 0.856867 0.903719
3.4 1.68054e-16 2.5143e-10 -1.11983e-16 0.025115 0.027358 6.79118e-13 1.01604e-06 -4.52532e-13 0.850352 0.89624
3.42 1.15991e-16 2.07914e-10 -7.72942e-17 0.0244139 0.0265991 4.62709e-13 8.29402e-07 -3.08339e-13 0.845139 0.889094
3.44 7.97752e-17 1.71504e-10 -5.31625e-17 0.0237516 0.0257935 3.14487e-13 6.76099e-07 -2.09576e-13 0.841688 0.88132
3.46 5.4411e-17 1.40445e-10 -3.6261e-17 0.0230559 0.0250291 2.13222e-13 5.50365e-07 -1.42097e-13 0.831898 0.875092
3.48 3.69312e-17 1.14573e-10 -2.46127e-17 0.0224978 0.0243624 1.4421e-13 4.4739e-07 -9.61087e-14 0.827422 0.867502
3.5 2.50903e-17 9.36542e-11 -1.67219e-17 0.021828 0.0236166 9.72965e-14 3.63177e-07 -6.48449e-14 0.819283 0.861281
3.52 1.70188e-17 7.6514e-11 -1.13428e-17 0.0212523 0.022944 6.5484e-14 2.94407e-07 -4.36441e-14 0.816357 0.854155
3.54 1.14808e-17 6.22355e-11 -7.65199e-18 0.0206704 0.0222576 4.39655e-14 2.38329e-07 -2.9303e-14 0.808699 0.847911
3.56 7.72369e-18 5.05362e-11 -5.14797e-18 0.020121 0.0216427 2.94461e-14 1.92666e-07 -1.96263e-14 0.802186 0.840701
3.58 5.17374e-18 4.09029e-11 -3.44845e-18 0.0195093 0.0210121 1.96736e-14 1.55537e-07 -1.31131e-14 0.796376 0.834024
3.6 3.44909e-18 3.29829e-11 -2.29896e-18 0.0190034 0.0204174 1.31124e-14 1.25391e-07 -8.73997e-15 0.791936 0.827526
3.62 2.29031e-18 2.65199e-11 -1.52661e-18 0.0184843 0.0198375 8.71811e-15 1.00948e-07 -5.81109e-15 0.784887 0.8218
3.64 1.51385e-18 2.12478e-11 -1.00908e-18 0.0179894 0.0192421 5.78238e-15 8.11591e-08 -3.85432e-15 0.781133 0.814958
3.66 1.00562e-18 1.7127e-11 -6.70323e-19 0.0174871 0.0187153 3.82591e-15 6.51598e-08 -2.55025e-15 0.77412 0.80964
3.68 6.61536e-19 1.36859e-11 -4.40968e-19 0.0170395 0.0181579 2.52527e-15 5.22429e-08 -1.6833e-15 0.769031 0.801325
3.7 4.33762e-19 1.0912e-11 -2.89141e-19 0.0165674 0.0176569 1.66275e-15 4.18294e-08 -1.10837e-15 0.763037 0.795706
3.72 2.85282e-19 8.73625e-12 -1.90168e-19 0.0161331 0.0171555 1.09218e-15 3.34459e-08 -7.28041e-16 0.757896 0.791166
3.74 1.85097e-19 6.90725e-12 -1.23386e-19 0.0156638 0.0166748 7.15659e-16 2.67062e-08 -4.77061e-16 0.75501 0.784575
3.76 1.20933e-19 5.50511e-12 -8.06149e-20 0.015273 0.0162014 4.67809e-16 2.12956e-08 -3.11846e-16 0.747927 0.7785
3.78 7.87322e-20 4.37674e-12 -5.24841e-20 0.0148553 0.0157345 3.05056e-16 1.69581e-08 -2.03355e-16 0.743022 0.772048
3.8 5.07155e-20 3.44648e-12 -3.3808e-20 0.0144604 0.015314 1.98445e-16 1.34858e-08 -1.32288e-16 0.738295 0.766861
3.82 3.27559e-20 2.72409e-12 -2.18359e-20 0.0140658 0.0148743 1.28781e-16 1.07099e-08 -8.58489e-17 0.732528 0.761577
3.84 2.10387e-20 2.14343e-12 -1.4025e-20 0.0137075 0.0144525 8.33713e-17 8.49389e-09 -5.55777e-17 0.728257 0.755349
3.86 1.35222e-20 1.68948e-12 -9.01431e-21 0.0133247 0.0140298 5.38434e-17 6.72729e-09 -3.58937e-17 0.722383 0.749112
3.88 8.65356e-21 1.32733e-12 -5.76877e-21 0.0129794 0.0136446 3.46897e-17 5.32092e-09 -2.31254e-17 0.716713 0.744527
3.9 5.51523e-21 1.03965e-12 -3.67667e-21 0.0126225 0.0132395 2.22958e-17 4.20288e-09 -1.48632e-17 0.712044 0.73866
3.92 3.50614e-21 8.13114e-13 -2.33734e-21 0.012291 0.0128991 1.42955e-17 3.31529e-09 -9.52997e-18 0.708361 0.734381
3.94 2.21996e-21 6.34055e-13 -1.47992e-21 0.0119627 0.0125348 9.14387e-18 2.61163e-09 -6.0957e-18 0.702998 0.727251
3.96 1.41192e-21 4.97177e-13 -9.4125e-22 0.0116179 0.0121952 5.83467e-18 2.05456e-09 -3.88966e-18 0.696554 0.722708
3.98 8.88829e-22 3.86278e-13 -5.92536e-22 0.0113347 0.0118651 3.71414e-18 1.61414e-09 -2.47603e-18 0.69335 0.717267
4 5.56795e-22 2.98963e-13 -3.71187e-22 0.0110301 0.011518 2.35862e-18 1.26642e-09 -1.57237e-18 0.689775 0.711468
4.02 3.49646e-22 2.32194e-13 -2.33092e-22 0.0107449 0.0112101 1.49422e-18 9.92284e-10 -9.96122e-19 0.683621 0.706961
4.04 2.18943e-22 1.80018e-13 -1.45959e-22 0.0104413 0.010901 9.44338e-19 7.76445e-10 -6.29546e-19 0.679335 0.70166
4.06 1.3651e-22 1.39113e-13 -9.10051e-23 0.0101781 0.0105957 5.95388e-19 6.06743e-10 -3.96918e-19 0.673243 0.696559
4.08 8.51344e-23 1.07644e-13 -5.67553e-23 0.00990813 0.0103053 3.74482e-19 4.73497e-10 -2.49651e-19 0.670772 0.692279
4.1 5.29124e-23 8.3097e-14 -3.52744e-23 0.00965764 0.0100158 2.34975e-19 3.6902e-10 -1.56648e-19 0.666513 0.68675
4.12 3.27143e-23 6.38805e-14 -2.18093e-23 0.00941188 0.00975304 1.47086e-19 2.87212e-10 -9.80561e-20 0.661649 0.682629
4.14 2.01634e-23 4.90069e-14 -1.34421e-23 0.00915286 0.00947632 9.18507e-20 2.23242e-10 -6.12331e-20 0.659102 0.678443
4.16 1.24579e-23 3.77278e-14 -8.30519e-24 0.00891875 0.00922591 5.72208e-20 1.73289e-10 -3.81468e-20 0.653924 0.673128
4.18 7.62299e-24 2.87956e-14 -5.08195e-24 0.00868155 0.00897532 3.55621e-20 1.34334e-10 -2.37078e-20 0.649288 0.668201
4.2 4.67882e-24 2.20689e-14 -3.11919e-24 0.00846418 0.00873176 2.20486e-20 1.03998e-10 -1.4699e-20 0.645327 0.663904
4.22 2.86109e-24 1.68686e-14 -1.90738e-24 0.00822876 0.00849105 1.36376e-20 8.04057e-11 -9.09168e-21 0.641474 0.658242
4.24 1.74105e-24 1.28447e-14 -1.16069e-24 0.00802244 0.00827208 8.41509e-21 6.20828e-11 -5.61002e-21 0.638352 0.655556
4.26 1.05539e-24 9.75323e-15 -7.03586e-25 0.00780278 0.00804607 5.18014e-21 4.78717e-11 -3.45341e-21 0.634167 0.650336
4.28 6.41961e-25 7.43928e-15 -4.27972e-25 0.00760347 0.00783161 3.18118e-21 3.68647e-11 -2.12078e-21 0.629738 0.645933
4.3 3.87496e-25 5.63683e-15 -2.58329e-25 0.00740525 0.00761541 1.94894e-21 2.83509e-11 -1.29929e-21 0.626076 0.642186
4.32 2.33845e-25 4.27467e-15 -1.55896e-25 0.00722166 0.00740761 1.19117e-21 2.17745e-11 -7.94112e-22 0.620977 0.636209
4.34 1.40695e-25 3.23534e-15 -9.37966e-26 0.00703101 0.00721155 7.26298e-22 1.67015e-11 -4.84197e-22 0.618589 0.631759
4.36 8.44923e-26 2.44672e-15 -5.6328e-26 0.00685348 0.00701567 4.41795e-22 1.27934e-11 -2.94529e-22 0.61216 0.628452
4.38 5.04891e-26 1.84311e-15 -3.36593e-26 0.00667636 0.00683628 2.68097e-22 9.7869e-12 -1.78731e-22 0.609132 0.623622
4.4 3.01535e-26 1.38912e-15 -2.01023e-26 0.00651107 0.0066545 1.62304e-22 7.47704e-12 -1.08202e-22 0.60562 0.619947
4.42 1.79281e-26 1.04338e-15 -1.1952e-26 0.00634422 0.0064795 9.8024e-23 5.70481e-12 -6.53492e-23 0.601207 0.616281
4.44 1.06314e-26 7.82471e-16 -7.08761e-27 0.00617529 0.0063039 5.90613e-23 4.3469e-12 -3.93741e-23 0.598059 0.612335
4.46 6.3303e-27 5.89833e-16 -4.22019e-27 0.00602195 0.00613431 3.5501e-23 3.30785e-12 -2.36673e-23 0.59565 0.607196
4.48 3.75001e-27 4.42818e-16 -2.5e-27 0.00587363 0.0059691 2.12885e-23 2.51385e-12 -1.41923e-23 0.590211 0.604328
4.5 2.20041e-27 3.29644e-16 -1.46694e-27 0.00572434 0.00582047 1.27356e-23 1.90793e-12 -8.49038e-24 0.586679 0.599826
4.52 1.29715e-27 2.46799e-16 -8.64767e-28 0.0055796 0.00566607 7.60081e-24 1.44615e-12 -5.0672e-24 0.581837 0.595778
4.54 7.56031e-28 1.82878e-16 -5.0402e-28 0.00543386 0.00551454 4.52553e-24 1.09469e-12 -3.01702e-24 0.578733 0.592258
4.56 4.42176e-28 1.36128e-16 -2.94783e-28 0.00529319 0.00537697 2.68812e-24 8.27562e-13 -1.79208e-24 0.575599 0.587273
4.58 2.59619e-28 1.01831e-16 -1.73079e-28 0.00515869 0.00522976 1.59293e-24 6.24797e-13 -1.06195e-24 0.573372 0.584765
4.6 1.50774e-28 7.54258e-17 -1.00516e-28 0.00503602 0.00510053 9.41702e-25 4.71093e-13 -6.27801e-25 0.568547 0.579947
4.62 8.73918e-29 5.58181e-17 -5.82611e-29 0.00490038 0.00496592 5.55393e-25 3.54736e-13 -3.70262e-25 0.56667 0.57696
4.64 5.0647e-29 4.13456e-17 -3.37646e-29 0.00477646 0.00483605 3.26782e-25 2.66768e-13 -2.17854e-25 0.563236 0.574212
4.66 2.93352e-29 3.06406e-17 -1.95568e-29 0.00466679 0.00471617 1.91816e-25 2.00352e-13 -1.27877e-25 0.558439 0.568969
4.68 1.69074e-29 2.26192e-17 -1.12716e-29 0.00454824 0.00458886 1.12327e-25 1.50274e-13 -7.48846e-26 0.555218 0.566633
4.7 9.7452e-30 1.67164e-17 -6.4968e-30 0.00443249 0.00447901 6.56226e-26 1.12566e-13 -4.37484e-26 0.552133 0.562136
4.72 5.59695e-30 1.2323e-17 -3.7313e-30 0.00432246 0.00435649 3.82467e-26 8.42091e-14 -2.54978e-26 0.548186 0.558547
4.74 3.18441e-30 9.00882e-18 -2.12294e-30 0.0042151 0.00424321 2.22385e-26 6.29136e-14 -1.48257e-26 0.544958 0.556254
4.76 1.82852e-30 6.65382e-18 -1.21901e-30 0.00411419 0.00413844 1.29e-26 4.69421e-14 -8.6e-27 0.543213 0.552065
4.78 1.0452e-30 4.89739e-18 -6.96798e-31 0.00400724 0.00402819 7.46527e-27 3.49794e-14 -4.97685e-27 0.539867 0.548353
4.8 5.91885e-31 3.57485e-18 -3.9459e-31 0.00391009 0.00392877 4.30997e-27 2.60312e-14 -2.87331e-27 0.537105 0.544987
4.82 3.34374e-31 2.60596e-18 -2.22916e-31 0.00381183 0.00383117 2.48242e-27 1.93469e-14 -1.65495e-27 0.532368 0.541671
4.84 1.89414e-31 1.90687e-18 -1.26276e-31 0.00372144 0.00373233 1.42642e-27 1.43602e-14 -9.50949e-28 0.529959 0.537566
4.86 1.06561e-31 1.38722e-18 -7.10406e-32 0.00362699 0.00363356 8.17703e-28 1.06449e-14 -5.45135e-28 0.527262 0.535535
4.88 6.01105e-32 1.01296e-18 -4.00737e-32 0.00354015 0.00354987 4.67644e-28 7.88056e-15 -3.11763e-28 0.523522 0.531753
4.9 3.3824e-32 7.38622e-19 -2.25493e-32 0.00345594 0.00345684 2.66814e-28 5.82649e-15 -1.77876e-28 0.520353 0.52818
4.92 1.89434e-32 5.36628e-19 -1.2629e-32 0.00337163 0.00337542 1.51872e-28 4.3022e-15 -1.01248e-28 0.518338 0.525126
4.94 1.05646e-32 3.88636e-19 -7.04305e-33 0.00328785 0.00329065 8.62419e-29 3.17255e-15 -5.74946e-29 0.514469 0.521405
4.96 5.88716e-33 2.81536e-19 -3.92478e-33 0.00320644 0.00320133 4.88578e-29 2.33648e-15 -3.25719e-29 0.512242 0.518639
4.98 3.26887e-33 2.03434e-19 -2.17925e-33 0.0031303 0.00312487 2.76137e-29 1.7185e-15 -1.84091e-29 0.509276 0.515699
5 1.81415e-33 1.47081e-19 -1.20943e-33 0.00305324 0.00305084 1.557e-29 1.26233e-15 -1.038e-29 0.506695 0.512838
5.02 1.00467e-33 1.06225e-19 -6.69783e-34 0.00298684 0.00297145 8.75848e-30 9.26041e-16 -5.83899e-30 0.503834 0.510222
5.04 5.54687e-34 7.65646e-20 -3.69791e-34 0.00291001 0.00289876 4.91523e-30 6.78459e-16 -3.27682e-30 0.500666 0.506525
5.06 3.04164e-34 5.48691e-20 -2.02776e-34 0.00283782 0.00282744 2.75191e-30 4.96424e-16 -1.8346e-30 0.497554 0.502878
5.08 1.68243e-34 3.97058e-20 -1.12162e-34 0.00276966 0.00275985 1.53709e-30 3.62759e-16 -1.02473e-30 0.495864 0.500061
5.1 9.21414e-35 2.84795e-20 -6.14276e-35 0.00270373 0.00269567 8.56527e-31 2.6474e-16 -5.71018e-31 0.493672 0.497063
5.12 5.0099e-35 2.03014e-20 -3.33993e-35 0.00264172 0.00262509 4.76166e-31 1.92955e-16 -3.17444e-31 0.489528 0.494297
5.14 2.7312e-35 1.45255e-20 -1.8208e-35 0.00257657 0.00255947 2.6409e-31 1.40453e-16 -1.7606e-31 0.486162 0.491976
5.16 1.48601e-35 1.03834e-20 -9.90671e-36 0.00251766 0.00249577 1.46124e-31 1.02103e-16 -9.7416e-32 0.483897 0.488617
5.18 8.06485e-36 7.41167e-21 -5.37656e-36 0.00245561 0.00243441 8.06618e-32 7.4129e-17 -5.37745e-32 0.480869 0.487071
5.2 4.39089e-36 5.31292e-21 -2.92726e-36 0.00239644 0.00237666 4.44213e-32 5.37492e-17 -2.96142e-32 0.477206 0.483132
5.22 2.37374e-36 3.78561e-21 0 0.00234172 0.00232052 2.44057e-32 3.89219e-17 0 0.474968 0.480554
5.24 1.27679e-36 2.68662e-21 0 0.00228313 0.00226379 1.33773e-32 2.81483e-17 0 0.472145 0.477459
5.26 6.84521e-37 1.90246e-21 0 0.00222909 0.00220696 7.31512e-33 2.03305e-17 0 0.470483 0.474932
5.28 3.66528e-37 1.34691e-21 0 0.00217945 0.00215671 3.99073e-33 1.4665e-17 0 0.468751 0.471115
5.3 1.95824e-37 9.52486e-22 0 0.00212771 0.00210381 2.17201e-33 1.05647e-17 0 0.465418 0.469496
5.32 1.0438e-37 6.72723e-22 0 0.00207634 0.00205391 1.17937e-33 7.60091e-18 0 0.462118 0.466308
5.34 5.59367e-38 4.78187e-22 0 0.00202978 0.00200637 6.3887e-34 5.46152e-18 0 0.460201 0.464171
5.36 2.96991e-38 3.37123e-22 0 0.0019806 0.00195556 3.45267e-34 3.91923e-18 0 0.458005 0.461354
5.38 1.5698e-38 2.36861e-22 0 0.00193797 0.00190833 1.86156e-34 2.80883e-18 0 0.455966 0.458381
5.4 8.27961e-39 1.66236e-22 0 0.00188957 0.00186634 1.00133e-34 2.01043e-18 0 0.452911 0.455769
5.42 4.38236e-39 1.17206e-22 0 0.00184862 0.00181921 5.37344e-35 1.43712e-18 0 0.449628 0.453357
5.44 2.31184e-39 8.24486e-23 0 0.00180239 0.00177682 2.8768e-35 1.02597e-18 0 0.447553 0.450726
5.46 1.21494e-39 5.78396e-23 0 0.00176266 0.00173482 1.53654e-35 7.31502e-19 0 0.444208 0.447584
5.48 6.36339e-40 4.04824e-23 0 0.00172231 0.00169676 8.18763e-36 5.20878e-19 0 0.443352 0.445029
5.5 3.33687e-40 2.83978e-23 0 0.00168583 0.00165549 4.35262e-36 3.70421e-19 0 0.441215 0.443381
5.52 1.73141e-40 1.97321e-23 0 0.00164852 0.00161581 2.30847e-36 2.63084e-19 0 0.438842 0.44093
5.54 8.99754e-41 1.37462e-23 0 0.00160776 0.0015789 1.22145e-36 1.8661e-19 0 0.43693 0.438753
5.56 4.66336e-41 9.56105e-24 0 0.00156957 0.00154026 6.44773e-37 1.32194e-19 0 0.432904 0.435355
5.58 2.41837e-41 6.66096e-24 0 0.00153364 0.00150541 3.39561e-37 9.35259e-20 0 0.431159 0.433812
5.6 1.25014e-41 4.63065e-24 0 0.0014995 0.00147127 1.78405e-37 6.60832e-20 0 0.429275 0.431185
5.62 6.4213e-42 3.2021e-24 0 0.00146579 0.00143718 9.35145e-38 4.66327e-20 0 0.427543 0.428253
5.64 3.31385e-42 2.22707e-24 0 0.00143324 0.00140268 4.89023e-38 3.28648e-20 0 0.424861 0.427038
5.66 1.69786e-42 1.5394e-24 0 0.00140124 0.00137106 2.55129e-38 2.31319e-20 0 0.422388 0.423078
5.68 8.67471e-43 1.06222e-24 0 0.00136829 0.00133824 1.32792e-38 1.62604e-20 0 0.420439 0.421503
5.7 4.44421e-43 7.35741e-25 0 0.00133658 0.00130885 6.89546e-39 1.14155e-20 0 0.418177 0.419817
5.72 2.25389e-43 5.05003e-25 0 0.00130872 0.00127915 3.57219e-39 8.0038e-21 0 0.415342 0.416656
5.74 1.14855e-43 3.48659e-25 0 0.00127817 0.00124987 1.84624e-39 5.60454e-21 0 0.413175 0.414539
5.76 5.80412e-44 2.38968e-25 0 0.00125054 0.00122174 9.51966e-40 3.91945e-21 0 0.413165 0.413967
5.78 2.93804e-44 1.64237e-25 0 0.00122179 0.00119382 4.89707e-40 2.73748e-21 0 0.40984 0.411408
5.8 1.48167e-44 1.12574e-25 0 0.00119607 0.00116584 2.51323e-40 1.90949e-21 0 0.406332 0.407922
5.82 7.48343e-45 7.73606e-26 0 0.00116772 0.0011396 1.28679e-40 1.33023e-21 0 0.40518 0.406541
5.84 3.75914e-45 5.29298e-26 0 0.00114224 0.00111528 6.57304e-41 9.25503e-22 0 0.403748 0.403898
5.86 1.87974e-45 3.6088e-26 0 0.00111684 0.00108936 3.3497e-41 6.43088e-22 0 0.401041 0.402591
5.88 9.38152e-46 2.45839e-26 0 0.00109218 0.00106486 1.70305e-41 4.46277e-22 0 0.400287 0.399755
5.9 4.68245e-46 1.67658e-26 0 0.00106704 0.00104148 8.63831e-42 3.093e-22 0 0.398064 0.397487
5.92 2.31907e-46 1.13579e-26 0 0.0010461 0.00101797 4.37132e-42 2.14091e-22 0 0.395376 0.395825
5.94 1.14888e-46 7.70468e-27 0 0.00102149 0.000994857 2.20688e-42 1.47999e-22 0 0.394007 0.393422
5.96 5.72652e-47 5.26412e-27 0 0.000998852 0.000973233 1.11154e-42 1.02179e-22 0 0.390981 0.392221
5.98 2.8195e-47 3.5565e-27 0 0.00097781 0.000950294 5.58542e-43 7.04541e-23 0 0.389189 0.38937
6 1.3944e-47 2.41609e-27 0 0.000956607 0.000929444 2.80006e-43 4.85169e-23 0 0.387649 0.388667
6.02 6.83101e-48 1.6276e-27 0 0.000936691 0.000909613 1.40043e-43 3.33675e-23 0 0.385458 0.385544
6.04 3.36731e-48 1.10444e-27 0 0.000916192 0.000889526 6.98776e-44 2.2919e-23 0 0.383172 0.384479
6.06 1.64677e-48 7.44299e-28 0 0.000895465 0.000868819 3.47854e-44 1.57221e-23 0 0.38169 0.38133
6.08 8.02651e-49 5.00446e-28 0 0.000877592 0.000850876 1.72758e-44 1.07713e-23 0 0.379936 0.379765
6.1 3.91069e-49 3.36714e-28 0 0.000858119 0.000830819 8.55976e-45 7.37004e-24 0 0.377146 0.37687
6.12 1.89566e-49 2.25634e-28 0 0.000838651 0.000812863 4.23125e-45 5.03633e-24 0 0.376263 0.375976
6.14 9.21923e-50 1.51858e-28 0 0.000820395 0.000795542 2.08669e-45 3.43717e-24 0 0.375026 0.373375
6.16 4.41602e-50 1.0077e-28 0 0.00080422 0.000778425 1.02667e-45 2.34278e-24 0 0.373558 0.371685
6.18 2.14997e-50 6.80381e-29 0 0.000785703 0.000760821 5.03947e-46 1.5948e-24 0 0.371211 0.370023
6.2 1.03447e-50 4.54485e-29 0 0.000769387 0.000744453 2.46787e-46 1.08423e-24 0 0.368775 0.369407
6.22 4.96821e-51 3.03347e-29 0 0.000753625 0.000728813 1.20571e-46 7.36178e-25 0 0.367672 0.366666
6.24 2.36932e-51 2.01263e-29 0 0.000737669 0.000713281 5.8769e-47 4.99214e-25 0 0.365742 0.364478
6.26 1.13155e-51 1.33867e-29 0 0.000722282 0.00069727 2.85783e-47 3.38092e-25 0 0.364137 0.362996
6.28 5.43562e-52 8.96536e-30 0 0.000706082 0.000681806 1.38646e-47 2.28679e-25 0 0.36176 0.36108
6.3 2.5775e-52 5.93332e-30 0 0.000691137 0.000667811 6.7106e-48 1.54476e-25 0 0.359723 0.359159
6.32 1.22725e-52 3.94705e-30 0 0.00067697 0.000654038 3.2404e-48 1.04217e-25 0 0.359235 0.358114
6.34 5.80456e-53 2.61103e-30 0 0.000662334 0.000639094 1.56106e-48 7.02204e-26 0 0.357603 0.355312
6.36 2.74875e-53 1.73117e-30 0 0.000648707 0.000625857 7.50285e-49 4.72531e-26 0 0.354679 0.35425
6.38 1.29624e-53 1.14422e-30 0 0.000635735 0.000613009 3.59762e-49 3.17572e-26 0 0.353505 0.351863
6.4 6.07547e-54 7.52469e-31 0 0.000621678 0.0006004 1.72103e-49 2.13156e-26 0 0.352144 0.350501
6.42 2.85596e-54 4.96825e-31 0 0.00060862 0.000587396 8.21382e-50 1.42888e-26 0 0.350499 0.348407
6.44 1.33716e-54 3.27068e-31 0 0.000597074 0.000574676 3.91098e-50 9.56623e-27 0 0.347256 0.347626
6.46 6.25727e-55 2.15428e-31 0 0.000584142 0.000562722 1.85785e-50 6.39631e-27 0 0.347447 0.345735
6.48 2.91008e-55 1.41172e-31 0 0.000571746 0.000551362 8.80481e-51 4.27132e-27 0 0.344758 0.343883
6.5 1.35361e-55 9.26233e-32 0 0.000559929 0.000538671 4.16307e-51 2.84866e-27 0 0.344145 0.342827
6.52 6.28867e-56 6.07617e-32 0 0.000548424 0.000527396 1.96377e-51 1.89742e-27 0 0.341496 0.340649
6.54 2.91748e-56 3.9846e-32 0 0.000537645 0.000517449 9.24173e-52 1.2622e-27 0 0.340503 0.33811
6.56 1.34268e-56 2.59485e-32 0 0.000526129 0.000506154 4.3391e-52 8.38574e-28 0 0.338955 0.336889
6.58 6.16889e-57 1.68879e-32 0 0.000516156 0.000495781 2.0325e-52 5.56414e-28 0 0.336857 0.335542
6.6 2.83321e-57 1.09985e-32 0 0.000504875 0.000485405 9.4983e-53 3.68722e-28 0 0.336002 0.334087
6.62 1.29917e-57 7.15922e-33 0 0.000494006 0.000475471 4.42839e-53 2.44031e-28 0 0.334304 0.333243
6.64 5.97691e-58 4.6804e-33 0 0.000484645 0.000465069 2.05983e-53 1.61301e-28 0 0.33297 0.330639
6.66 2.70324e-58 3.01133e-33 0 0.000475054 0.000455723 9.55874e-54 1.06481e-28 0 0.332053 0.328978
6.68 1.23643e-58 1.96141e-33 0 0.000465302 0.00044659 4.42543e-54 7.02031e-29 0 0.329721 0.327457
6.7 5.6006e-59 1.26655e-33 0 0.000455952 0.00043723 2.04406e-54 4.62257e-29 0 0.328044 0.326725
6.72 2.5484e-59 8.22439e-34 0 0.000446463 0.00042852 9.4193e-55 3.03987e-29 0 0.326421 0.324103
6.74 1.14999e-59 5.30198e-34 0 0.00043738 0.000420208 4.3304e-55 1.99652e-29 0 0.325558 0.32374
6.76 5.21101e-60 3.43587e-34 0 0.00042852 0.000411021 1.9862e-55 1.30959e-29 0 0.32378 0.322089
6.78 2.34749e-60 2.21588e-34 0 0.000419935 0.000402644 9.0887e-56 8.57917e-30 0 0.322523 0.319433
6.8 1.05403e-60 1.42589e-34 0 0.000411764 0.000394595 4.14922e-56 5.61306e-30 0 0.320846 0.318689
6.82 4.72343e-61 9.16728e-35 0 0.000404086 0.000386125 1.8898e-56 3.66775e-30 0 0.319485 0.31704
6.84 2.11026e-61 5.88206e-35 0 0.000395357 0.000378936 8.58721e-57 2.39357e-30 0 0.318399 0.315342
6.86 9.34228e-62 3.74383e-35 0 0.000387809 0.000371029 3.8929e-57 1.56004e-30 0 0.317014 0.314076
6.88 4.17602e-62 2.40856e-35 0 0.000380011 0.000363043 1.76067e-57 1.01549e-30 0 0.315407 0.312723
6.9 1.85755e-62 1.54357e-35 0 0.0003724 0.000355872 7.94458e-58 6.60172e-31 0 0.31353 0.311558
6.92 8.20691e-63 9.83597e-36 0 0.000365047 0.000349396 3.57642e-58 4.28633e-31 0 0.311893 0.309908
6.94 3.61521e-63 6.25581e-36 0 0.000357527 0.000342395 1.60624e-58 2.77946e-31 0 0.310769 0.307927
6.96 1.60846e-63 4.02283e-36 0 0.000350722 0.000335374 7.19713e-59 1.80004e-31 0 0.309457 0.307221
6.98 7.0035e-64 2.53437e-36 0 0.00034395 0.000328945 3.21732e-59 1.16426e-31 0 0.308662 0.305674
7 3.06901e-64 1.6086e-36 0 0.00033684 0.000322133 1.43487e-59 7.52076e-32 0 0.307121 0.304017
7.02 1.35046e-64 1.02632e-36 0 0.000330987 0.000315595 6.38439e-60 4.852e-32 0 0.306118 0.303335
7.04 5.90534e-65 6.51419e-37 0 0.000324042 0.000309632 2.83408e-60 3.12627e-32 0 0.304601 0.302327
7.06 2.56229e-65 4.10693e-37 0 0.000317768 0.000303349 1.25513e-60 2.01177e-32 0 0.302978 0.300284
7.08 1.11691e-65 2.604e-37 0 0.00031143 0.000297301 5.54565e-61 1.29293e-32 0 0.301297 0.29876
7.1 4.81389e-66 0 0 0.000306041 0.000291749 2.44457e-61 0 0 0.300262 0.297754
7.12 2.09721e-66 0 0 0.000299864 0.000285883 1.07507e-61 0 0 0.29965 0.296328
7.14 9.04512e-67 0 0 0.00029388 0.000280503 4.71694e-62 0 0 0.298503 0.294988
7.16 3.8877e-67 0 0 0.000288133 0.000274617 2.06475e-62 0 0 0.296306 0.294104
7.18 1.67913e-67 0 0 0.000282736 0.000269394 9.01701e-63 0 0 0.295533 0.29255
7.2 7.21307e-68 0 0 0.000277459 0.000264253 3.92865e-63 0 0 0.294301 0.291009
7.22 3.08055e-68 0 0 0.000271879 0.000259119 1.70769e-63 0 0 0.293118 0.289365
7.24 1.30373e-68 0 0 0.000266967 0.000254165 7.40565e-64 0 0 0.291688 0.288172
7.26 5.55918e-69 0 0 0.000261754 0.000249133 3.20408e-64 0 0 0.290307 0.28731
7.28 2.38216e-69 0 0 0.000256455 0.000244357 1.38302e-64 0 0 0.289096 0.286047
7.3 1.0026e-69 0 0 0.000252058 0.000239693 5.95583e-65 0 0 0.288198 0.284579
7.32 4.25075e-70 0 0 0.000247178 0.000235004 2.55883e-65 0 0 0.286892 0.283548
7.34 1.79731e-70 0 0 0.000242418 0.000230776 1.0968e-65 0 0 0.286265 0.282372
7.36 7.54182e-71 0 0 0.00023794 0.000226045 4.69029e-66 0 0 0.284217 0.280927
7.38 3.15181e-71 0 0 0.000233237 0.000221911 2.00105e-66 0 0 0.283482 0.280028
7.4 0 0 0 0.000228995 0.000217607 0 0 0 0.281718 0.279042
7.42 0 0 0 0.000224675 0.00021333 0 0 0 0.281414 0.277081
7.44 0 0 0 0.000220491 0.000209462 0 0 0 0.279942 0.276837
7.46 0 0 0 0.00021638 0.000205452 0 0 0 0.278778 0.274919
7.48 0 0 0 0.000212326 0.000201431 0 0 0 0.277618 0.273815
7.5 0 0 0 0.000208136 0.000197971 0 0 0 0.276158 0.273662
7.52 0 0 0 0.000204419 0.000194127 0 0 0 0.275096 0.271459
7.54 0 0 0 0.000200559 0.000190529 0 0 0 0.274226 0.270411
7.56 0 0 0 0.00019683 0.000186788 0 0 0 0.272794 0.269373
7.58 0 0 0 0.000193442 0.000183552 0 0 0 0.272505 0.267889
7.6 0 0 0 0.00018982 0.000179921 0 0 0 0.270281 0.267371
7.62 0 0 0 0.000186381 0.000176646 0 0 0 0.269214 0.266311
7.64 0 0 0 0.000182923 0.000173414 0 0 0 0.26816 0.26472
7.66 0 0 0 0.000179575 0.000170243 0 0 0 0.266883 0.264155
7.68 0 0 0 0.000176271 0.000167106 0 0 0 0.266521 0.262887
7.7 0 0 0 0.000172872 0.000163991 0 0 0 0.265382 0.261708
7.72 0 0 0 0.00016986 0.000161014 0 0 0 0.263811 0.260209
7.74 0 0 0 0.000166806 0.000157925 0 0 0 0.262805 0.259768
7.76 0 0 0 0.000163811 0.000155043 0 0 0 0.261762 0.258507
7.78 0 0 0 0.000160537 0.000152305 0 0 0 0.260282 0.257033
7.8 0 0 0 0.000157948 0.000149521 0 0 0 0.259891 0.25598
7.82 0 0 0 0.000155006 0.000146805 0 0 0 0.258721 0.254905
7.84 0 0 0 0.000152243 0.000144231 0 0 0 0.257585 0.253801
7.86 0 0 0 0.000149529 0.000141496 0 0 0 0.25652 0.252767
7.88 0 0 0 0.000146822 0.000138945 0 0 0 0.255784 0.252225
7.9 0 0 0 0.000144173 0.000136366 0 0 0 0.254388 0.25066
7.92 0 0 0 0.000141607 0.0001339 0 0 0 0.253036 0.249958
7.94 0 0 0 0.000139178 0.000131552 0 0 0 0.25281 0.248694
7.96 0 0 0 0.000136642 0.000129256 0 0 0 0.251101 0.247872
7.98 0 0 0 0.000134055 0.000126863 0 0 0 0.250489 0.247034
8 0 0 0 0.000131841 0.000124602 0 0 0 0.250216 0.246289
8.02 0 0 0 0.000129402 0.00012238 0 0 0 0.248849 0.244701
8.04 0 0 0 0.000127204 0.000120197 0 0 0 0.247542 0.244312
8.06 0 0 0 0.000125027 0.000118121 0 0 0 0.246615 0.242766
8.08 0 0 0 0.00012273 0.000116035 0 0 0 0.246255 0.241922
8.1 0 0 0 0.000120728 0.000113835 0 0 0 0.245453 0.241389
8.12 0 0 0 0.000118542 0.000111959 0 0 0 0.243962 0.240469
8.14 0 0 0 0.000116395 0.000109877 0 0 0 0.243558 0.23876
8.16 0 0 0 0.00011449 0.000107948 0 0 0 0.242675 0.238154
8.18 0 0 0 0.000112416 0.000106078 0 0 0 0.241514 0.237249
8.2 0 0 0 0.000110431 0.000104289 0 0 0 0.240725 0.236181
8.22 0 0 0 0.000108446 0.000102397 0 0 0 0.239671 0.235164
8.24 0 0 0 0.000106632 0.000100667 0 0 0 0.238306 0.234281
8.26 0 0 0 0.000104787 9.88447e-05 0 0 0 0.23772 0.233304
8.28 0 0 0 0.000103019 9.71867e-05 0 0 0 0.237251 0.232497
8.3 0 0 0 0.000101118 9.54721e-05 0 0 0 0.236311 0.231361
8.32 0 0 0 9.9474e-05 9.38121e-05 0 0 0 0.23494 0.230914
8.34 0 0 0 9.7784e-05 9.21441e-05 0 0 0 0.234143 0.229968
8.36 0 0 0 9.61076e-05 9.0641e-05 0 0 0 0.233205 0.229215
8.38 0 0 0 9.45299e-05 8.9031e-05 0 0 0 0.232536 0.228334
8.4 0 0 0 9.2783e-05 8.75103e-05 0 0 0 0.23199 0.227424
8.42 0 0 0 9.12536e-05 8.59718e-05 0 0 0 0.231056 0.226459
8.44 0 0 0 8.97957e-05 8.45373e-05 0 0 0 0.229854 0.225348
8.46 0 0 0 8.82418e-05 8.30599e-05 0 0 0 0.229157 0.224387
8.48 0 0 0 8.67338e-05 8.16657e-05 0 0 0 0.228344 0.223854
8.5 0 0 0 8.53362e-05 8.02742e-05 0 0 0 0.227055 0.222954
8.52 0 0 0 8.38537e-05 7.89548e-05 0 0 0 0.2261 0.221751
8.54 0 0 0 8.24341e-05 7.7588e-05 0 0 0 0.225074 0.221298
8.56 0 0 0 8.1049e-05 7.62518e-05 0 0 0 0.225027 0.220472
8.58 0 0 0 7.9686e-05 7.49609e-05 0 0 0 0.223774 0.219864
8.6 0 0 0 7.83565e-05 7.3725e-05 0 0 0 0.223673 0.218723
8.62 0 0 0 7.70816e-05 7.24596e-05 0 0 0 0.222356 0.218348
8.64 0 0 0 7.57479e-05 7.12269e-05 0 0 0 0.221421 0.216796
8.66 0 0 0 7.44704e-05 7.008e-05 0 0 0 0.220543 0.216069
8.68 0 0 0 7.32264e-05 6.88814e-05 0 0 0 0.219895 0.215548
8.7 0 0 0 7.21628e-05 6.7764e-05 0 0 0 0.218868 0.214575
8.72 0 0 0 7.0848e-05 6.65696e-05 0 0 0 0.218577 0.21421
8.74 0 0 0 6.96886e-05 6.55647e-05 0 0 0 0.217468 0.213272
8.76 0 0 0 6.85829e-05 6.44276e-05 0 0 0 0.216625 0.212683
8.78 0 0 0 6.74787e-05 6.33553e-05 0 0 0 0.215992 0.211253
8.8 0 0 0 6.6368e-05 6.22891e-05 0 0 0 0.214665 0.210949
8.82 0 0 0 6.52026e-05 6.12636e-05 0 0 0 0.214479 0.209875
8.84 0 0 0 6.4147e-05 6.0239e-05 0 0 0 0.214012 0.209368
8.86 0 0 0 6.31202e-05 5.9304e-05 0 0 0 0.21286 0.208402
8.88 0 0 0 6.20866e-05 5.82752e-05 0 0 0 0.212948 0.207865
8.9 0 0 0 6.10932e-05 5.73343e-05 0 0 0 0.211342 0.206688
8.92 0 0 0 6.01429e-05 5.63741e-05 0 0 0 0.21048 0.206412
8.94 0 0 0 5.91823e-05 5.54435e-05 0 0 0 0.210028 0.205826
8.96 0 0 0 5.81639e-05 5.45986e-05 0 0 0 0.209308 0.204576
8.98 0 0 0 5.72213e-05 5.3686e-05 0 0 0 0.20821 0.20445
9 0 0 0 5.6318e-05 5.27958e-05 0 0 0 0.207555 0.203515
9.02 0 0 0 5.5406e-05 5.19648e-05 0 0 0 0.207213 0.202342
9.04 0 0 0 5.44777e-05 5.11053e-05 0 0 0 0.206278 0.20211
9.06 0 0 0 5.36452e-05 5.03027e-05 0 0 0 0.205647 0.201477
9.08 0 0 0 5.27705e-05 4.94603e-05 0 0 0 0.204109 0.200507
9.1 0 0 0 5.19481e-05 4.86771e-05 0 0 0 0.203965 0.199703
9.12 0 0 0 5.11416e-05 4.79348e-05 0 0 0 0.203757 0.198782
9.14 0 0 0 5.02929e-05 4.71589e-05 0 0 0 0.2024 0.197978
9.16 0 0 0 4.94922e-05 4.64125e-05 0 0 0 0.201898 0.19748
9.18 0 0 0 4.87052e-05 4.56511e-05 0 0 0 0.201601 0.196597
9.2 0 0 0 4.78947e-05 4.49141e-05 0 0 0 0.200947 0.196088
9.22 0 0 0 4.71642e-05 4.41936e-05 0 0 0 0.199751 0.195502
9.24 0 0 0 4.64951e-05 4.35064e-05 0 0 0 0.199098 0.194884
9.26 0 0 0 4.56874e-05 4.28199e-05 0 0 0 0.198762 0.193979
9.28 0 0 0 4.50208e-05 4.21826e-05 0 0 0 0.198218 0.193509
9.3 0 0 0 4.42839e-05 4.14801e-05 0 0 0 0.197162 0.192884
9.32 0 0 0 4.36154e-05 4.08168e-05 0 0 0 0.196198 0.192068
9.34 0 0 0 4.2894e-05 4.01985e-05 0 0 0 0.195361 0.191446
9.36 0 0 0 4.22559e-05 3.95355e-05 0 0 0 0.195234 0.190709
9.38 0 0 0 4.15888e-05 3.89479e-05 0 0 0 0.194135 0.190135
9.4 0 0 0 4.0955e-05 3.83306e-05 0 0 0 0.193611 0.190252
9.42 0 0 0 4.02936e-05 3.77251e-05 0 0 0 0.19388 0.188312
9.44 0 0 0 3.96739e-05 3.71333e-05 0 0 0 0.192216 0.188247
9.46 0 0 0 3.90795e-05 3.65481e-05 0 0 0 0.19182 0.187235
9.48 0 0 0 3.84594e-05 3.60219e-05 0 0 0 0.191704 0.186507
9.5 0 0 0 3.7858e-05 3.54445e-05 0 0 0 0.190452 0.18619
9.52 0 0 0 3.72865e-05 3.49064e-05 0 0 0 0.190175 0.185593
9.54 0 0 0 3.67461e-05 3.43491e-05 0 0 0 0.189459 0.184677
9.56 0 0 0 3.61866e-05 3.38281e-05 0 0 0 0.18888 0.18388
9.58 0 0 0 3.55814e-05 3.32927e-05 0 0 0 0.187862 0.183617
9.6 0 0 0 3.50601e-05 3.27754e-05 0 0 0 0.187557 0.183001
9.62 0 0 0 3.45249e-05 3.23039e-05 0 0 0 0.186918 0.182119
9.64 0 0 0 3.39901e-05 3.17905e-05 0 0 0 0.186603 0.182037
9.66 0 0 0 3.34633e-05 3.13081e-05 0 0 0 0.185351 0.181388
9.68 0 0 0 3.29701e-05 3.08351e-05 0 0 0 0.185033 0.18077
9.7 0 0 0 3.24749e-05 3.03614e-05 0 0 0 0.184287 0.179913
9.72 0 0 0 3.20057e-05 2.9882e-05 0 0 0 0.183562 0.179285
9.74 0 0 0 3.15441e-05 2.94613e-05 0 0 0 0.182989 0.178668
9.76 0 0 0 3.10698e-05 2.89936e-05 0 0 0 0.182978 0.178354
9.78 0 0 0 3.0567e-05 2.85735e-05 0 0 0 0.182096 0.177696
9.8 0 0 0 3.01078e-05 2.81344e-05 0 0 0 0.181481 0.176987
9.82 0 0 0 2.96907e-05 2.77115e-05 0 0 0 0.180762 0.176635
9.84 0 0 0 2.92107e-05 2.72999e-05 0 0 0 0.180508 0.175783
9.86 0 0 0 2.87939e-05 2.68673e-05 0 0 0 0.17928 0.175257
9.88 0 0 0 2.83599e-05 2.64781e-05 0 0 0 0.178882 0.174769
9.9 0 0 0 2.79406e-05 2.60935e-05 0 0 0 0.178582 0.173824
9.92 0 0 0 2.754e-05 2.56873e-05 0 0 0 0.177839 0.17346
9.94 0 0 0 2.713e-05 2.53206e-05 0 0 0 0.177512 0.173056
9.96 0 0 0 2.66861e-05 2.4939e-05 0 0 0 0.176818 0.172747
9.98 0 0 0 2.63028e-05 2.45757e-05 0 0 0 0.175976 0.171953
10 0 0 0 2.5919e-05 2.41878e-05 0 0 0 0.175126 0.170977


==> anc/Charm/SmallerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.11 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1014.31 0.297661 -0.297464 43.234 36.3054 980.982 0.287881 -0.287692 65.0778 45.46
0.04 994.482 1.16891 -1.16583 42.4956 35.239 961.489 1.13013 -1.12715 63.9989 44.3667
0.06 962.707 2.55164 -2.53652 40.8554 33.6201 930.545 2.46639 -2.45178 62.3521 42.6105
0.08 921.827 4.35704 -4.31125 38.9237 31.6166 890.169 4.20741 -4.16319 60.1439 40.3334
0.1 873.684 6.47802 -6.37191 36.7239 29.2386 842.688 6.24819 -6.14585 57.3982 37.8031
0.12 820.519 8.80339 -8.59642 34.4727 26.7899 790.437 8.48064 -8.28125 54.6085 35.1744
0.14 764.459 11.2282 -10.8702 31.8828 24.1418 735.533 10.8033 -10.4589 51.7276 32.2415
0.16 707.941 13.6718 -13.105 29.4833 21.7288 679.754 13.1274 -12.5832 48.3895 29.5249
0.18 651.651 16.0484 -15.2106 27.0507 19.3775 624.498 15.3797 -14.5768 45.6424 26.9438
0.2 597.351 18.3164 -17.1424 24.5694 17.1882 570.801 17.5023 -16.3805 42.7036 24.5647
0.22 544.815 20.4044 -18.8316 22.4143 15.2059 519.387 19.452 -17.9526 39.7443 22.3274
0.24 495.126 22.297 -20.2653 20.3904 13.4296 470.727 21.1983 -19.2667 37.3612 20.3232
0.26 448.661 23.9806 -21.4348 18.5657 11.8606 425.094 22.721 -20.3089 34.5816 18.4836
0.28 405.431 25.4405 -22.3327 16.7627 10.4473 382.617 24.009 -21.0761 32.5312 16.8203
0.3 365.301 26.6624 -22.9549 15.2698 9.23369 343.321 25.0581 -21.5737 30.271 15.3916
0.32 328.588 27.6752 -23.3358 13.8046 8.19004 307.153 25.8698 -21.8135 28.1706 14.0539
0.34 294.514 28.4289 -23.4447 12.3903 7.25872 274.012 26.4499 -21.8127 26.5082 12.9581
0.36 263.338 28.9603 -23.3255 11.237 6.45716 243.765 26.8078 -21.5918 24.757 11.9753
0.38 235.166 29.3124 -23.0255 10.1017 5.78198 216.258 26.9556 -21.1741 23.2318 11.0568
0.4 209.546 29.4697 -22.5446 9.12514 5.18658 191.325 26.9072 -20.5843 21.7992 10.3322
0.42 186.19 29.4271 -21.8928 8.24528 4.70691 168.797 26.6782 -19.8477 20.5558 9.63856
0.44 165.159 29.2331 -21.1196 7.36028 4.25173 148.503 26.2849 -18.9897 19.2667 9.04609
0.46 146.192 28.8896 -20.2384 6.72825 3.88442 130.275 25.7443 -18.035 17.9632 8.52
0.48 129.148 28.417 -19.2752 6.04318 3.54177 113.953 25.0735 -17.0073 17.0233 8.05608
0.5 113.82 27.8195 -18.2436 5.46964 3.27798 99.378 24.2897 -15.9288 15.9989 7.6444
0.52 100.082 27.1161 -17.1663 4.9332 3.04353 86.4029 23.4098 -14.82 15.1203 7.28242
0.54 87.8624 26.3402 -16.0731 4.43965 2.84752 74.8863 22.4501 -13.6993 14.3538 6.97161
0.56 76.923 25.4758 -14.9616 4.00119 2.66797 64.6953 21.4261 -12.5833 13.5588 6.69978
0.58 67.2132 24.5575 -13.8591 3.62959 2.50396 55.7053 20.3529 -11.4862 12.8445 6.4225
0.6 58.5941 23.5902 -12.7733 3.27274 2.37217 47.8 19.2444 -10.4202 12.2064 6.21878
0.62 50.9935 22.5997 -11.7223 2.96479 2.25941 40.871 18.1135 -9.39534 11.5447 5.99212
0.64 44.2422 21.566 -10.6986 2.68138 2.15453 34.8182 16.9722 -8.4197 10.9748 5.8028
0.66 38.306 20.5232 -9.72198 2.43341 2.06856 29.5488 15.8314 -7.49942 10.4687 5.62023
0.68 33.1165 19.4909 -8.80208 2.18831 1.97296 24.9778 14.7008 -6.63889 10.0383 5.48632
0.7 28.5576 18.4558 -7.93269 1.98906 1.91988 21.027 13.5891 -5.84087 9.55539 5.32712
0.72 24.5624 17.4251 -7.1167 1.80137 1.85454 17.6253 12.5038 -5.10676 9.11253 5.21722
0.74 21.0755 16.4095 -6.35751 1.65594 1.79246 14.7077 11.4515 -4.43665 8.70417 5.06609
0.76 18.0429 15.4172 -5.65651 1.50064 1.73884 12.2155 10.4378 -3.82961 8.36173 4.96638
0.78 15.4061 14.447 -5.01111 1.36705 1.69105 10.0957 9.46718 -3.2838 7.98072 4.86451
0.8 13.1563 13.5412 -4.43276 1.24977 1.63543 8.3004 8.54325 -2.79667 7.71338 4.74096
0.82 11.1627 12.613 -3.88993 1.14658 1.59246 6.78701 7.66883 -2.36511 7.39863 4.6711
0.84 9.47051 11.7511 -3.40831 1.04937 1.55202 5.51732 6.84591 -1.98561 7.14176 4.56688
0.86 8.0177 10.9287 -2.97576 0.973933 1.5056 4.45743 6.07577 -1.65437 6.85568 4.48608
0.88 6.76044 10.1274 -2.58416 0.896042 1.46812 3.57735 5.35902 -1.36743 6.58343 4.41136
0.9 5.70262 9.3936 -2.2421 0.833338 1.43343 2.85065 4.69572 -1.12079 6.38455 4.32507
0.92 4.78824 8.67807 -1.93399 0.775812 1.39805 2.25416 4.08537 -0.910463 6.20522 4.25673
0.94 4.00842 7.99824 -1.66125 0.721467 1.3548 1.76762 3.52704 -0.732572 6.0119 4.18841
0.96 3.35364 7.37267 -1.42451 0.675872 1.31956 1.37346 3.01942 -0.583397 5.77547 4.11759
0.98 2.79353 6.77155 -1.21483 0.630726 1.29107 1.05646 2.56086 -0.459423 5.62916 4.02943
1 2.32533 6.22027 -1.0342 0.595324 1.26272 0.803527 2.14944 -0.357371 5.46706 3.96652
1.02 1.92853 5.69808 -0.876319 0.563976 1.23092 0.603469 1.78302 -0.274215 5.34178 3.91511
1.04 1.59611 5.21379 -0.74028 0.536445 1.19461 0.446742 1.45932 -0.207201 5.18984 3.8416
1.06 1.31654 4.75936 -0.622673 0.512504 1.16843 0.325274 1.17588 -0.153842 5.04792 3.78391
1.08 1.0856 4.34771 -0.523118 0.486458 1.13647 0.23227 0.93022 -0.111924 4.92157 3.73021
1.1 0.891639 3.96034 -0.437371 0.471513 1.10492 0.162051 0.719771 -0.07949 4.78596 3.65767
1.12 0.728841 3.59435 -0.363634 0.456241 1.07301 0.109897 0.541967 -0.0548298 4.69658 3.59891
1.14 0.595663 3.26546 -0.302035 0.439886 1.04938 0.0719165 0.39425 -0.0364658 4.60559 3.54207
1.16 0.485292 2.96095 -0.249893 0.423276 1.01959 0.0449249 0.274104 -0.0231333 4.48676 3.48099
1.18 0.394501 2.68229 -0.206145 0.41403 0.987547 0.0263365 0.179068 -0.0137621 4.37655 3.43168
1.2 0.319932 2.42721 -0.169531 0.403526 0.962847 0.0140716 0.106756 -0.00745651 4.32141 3.36793
1.22 0.258646 2.19241 -0.13889 0.394952 0.932487 0.00647363 0.0548737 -0.00347627 4.19956 3.33241
1.24 0.208815 1.98032 -0.113558 0.384441 0.907656 0.00223805 0.0212248 -0.0012171 4.14577 3.29271
1.26 0.167944 1.78442 -0.0924355 0.377906 0.880382 0.000350313 0.00372211 -0.000192811 4.03975 3.22888
1.28 0.134589 1.60442 -0.0749276 0.371595 0.856501 3.29732e-05 0.000393069 -1.83567e-05 3.9871 3.19149
1.3 0.107538 1.44036 -0.0605204 0.36409 0.835097 0.000700578 0.00938353 -0.000394272 3.90049 3.13901
1.32 0.0860733 1.29724 -0.0489412 0.361233 0.812426 0.00192154 0.0289601 -0.00109259 3.8481 3.08704
1.34 0.0683691 1.16118 -0.0392558 0.354289 0.785947 0.00338616 0.0575104 -0.00194424 3.79547 3.04114
1.36 0.0541053 1.03712 -0.0313544 0.351745 0.759905 0.00488004 0.093543 -0.00282802 3.71427 2.99444
1.38 0.0428978 0.929475 -0.0250783 0.346548 0.740954 0.00626221 0.135685 -0.00366093 3.66595 2.94392
1.4 0.0339031 0.831637 -0.019985 0.341371 0.71928 0.00744718 0.182678 -0.00438992 3.60482 2.91189
1.42 0.0266386 0.740937 -0.0158265 0.336995 0.69511 0.00839054 0.233378 -0.00498497 3.54876 2.8718
1.44 0.0208935 0.660004 -0.0125056 0.333513 0.676506 0.00907742 0.286747 -0.00543322 3.51989 2.82564
1.46 0.0163192 0.586407 -0.00983642 0.331023 0.65292 0.00951341 0.341852 -0.00573424 3.48058 2.78515
1.48 0.0127373 0.521494 -0.00772847 0.327036 0.634304 0.00971752 0.397856 -0.00589616 3.42333 2.75196
1.5 0.00990179 0.462661 -0.00604562 0.322196 0.618145 0.00971678 0.454017 -0.00593266 3.4083 2.70405
1.52 0.00768071 0.410247 -0.00471722 0.321424 0.596278 0.00954231 0.509679 -0.00586055 3.32704 2.67271
1.54 0.00593999 0.363282 -0.00366844 0.317264 0.576719 0.00922633 0.564271 -0.00569802 3.30151 2.62597
1.56 0.00458619 0.321699 -0.00284719 0.31251 0.55921 0.00880024 0.617294 -0.00546336 3.27004 2.58913
1.58 0.00351608 0.283351 -0.00219361 0.309683 0.542381 0.0082932 0.668326 -0.00517395 3.22569 2.55427
1.6 0.00270023 0.250419 -0.00169242 0.306973 0.528054 0.00773136 0.717006 -0.00484578 3.17937 2.51795
1.62 0.00206325 0.220575 -0.00129881 0.303601 0.509377 0.00713742 0.763037 -0.004493 3.14001 2.4801
1.64 0.00157545 0.194484 -0.000995796 0.30027 0.492741 0.00653055 0.806176 -0.00412777 3.11554 2.45414
1.66 0.00120028 0.171388 -0.000761569 0.29533 0.477055 0.00592641 0.846233 -0.00376027 3.07461 2.41385
1.68 0.000907062 0.150071 -0.000577593 0.292475 0.463514 0.00533741 0.883063 -0.00339872 3.05449 2.38442
1.7 0.000686945 0.131914 -0.000438899 0.289077 0.448107 0.00477301 0.916564 -0.00304955 3.03118 2.35179
1.72 0.000516096 0.115228 -0.00033078 0.283815 0.433499 0.00424005 0.946671 -0.00271756 2.99908 2.31477
1.74 0.000386846 0.100595 -0.00024867 0.280789 0.419483 0.00374313 0.973355 -0.00240613 2.97614 2.28613
1.76 0.000287384 0.0871886 -0.000185242 0.278138 0.40565 0.00328496 0.996616 -0.00211743 2.94002 2.25899
1.78 0.000215143 0.0762848 -0.000139033 0.272807 0.39206 0.00286674 1.01648 -0.00185259 2.9229 2.22646
1.8 0.000159906 0.0663812 -0.000103584 0.270611 0.380398 0.0024884 1.033 -0.00161194 2.87217 2.1967
1.82 0.0001185 0.0576931 -7.69334e-05 0.26589 0.368846 0.00214896 1.04625 -0.00139517 2.84989 2.16207
1.84 8.70374e-05 0.0497847 -5.66246e-05 0.261924 0.357228 0.00184673 1.05631 -0.00120144 2.81916 2.14006
1.86 6.39972e-05 0.0430816 -4.17156e-05 0.258713 0.345692 0.00157952 1.0633 -0.00102959 2.79262 2.12067
1.88 4.67847e-05 0.0371309 -3.05507e-05 0.254418 0.33365 0.00134483 1.06733 -0.00087818 2.76482 2.08792
1.9 3.41943e-05 0.0320512 -2.23664e-05 0.248634 0.323837 0.00113997 1.06852 -0.000745648 2.75237 2.05877
1.92 2.48912e-05 0.0276031 -1.63065e-05 0.246126 0.312901 0.000962191 1.06702 -0.000630341 2.74962 2.03302
1.94 1.79839e-05 0.0236362 -1.17984e-05 0.242856 0.302709 0.000808777 1.06297 -0.000530599 2.72623 2.0043
1.96 1.30031e-05 0.02029 -8.54204e-06 0.237952 0.292457 0.000677083 1.05652 -0.000444792 2.66511 1.98151
1.98 9.34234e-06 0.0173378 -6.14476e-06 0.234157 0.283228 0.000564607 1.04781 -0.00037136 2.66005 1.95887
2 6.64934e-06 0.0147022 -4.37847e-06 0.228842 0.274409 0.00046901 1.03702 -0.000308834 2.62869 1.93319
2.02 4.73714e-06 0.0125011 -3.1226e-06 0.224799 0.264419 0.000388138 1.02428 -0.000255851 2.62032 1.90929
2.04 3.3745e-06 0.0106472 -2.22654e-06 0.220689 0.256944 0.000320033 1.00976 -0.000211162 2.60316 1.8818
2.06 2.37432e-06 0.00897259 -1.56801e-06 0.218167 0.247907 0.000262928 0.993611 -0.000173639 2.58396 1.85729
2.08 1.66776e-06 0.00756188 -1.10231e-06 0.212904 0.240294 0.000215251 0.97598 -0.00014227 2.55966 1.82937
2.1 1.16392e-06 0.00634307 -7.69877e-07 0.210046 0.232316 0.000175608 0.957019 -0.000116156 2.54112 1.81384
2.12 8.06344e-07 0.00529105 -5.33732e-07 0.204535 0.224724 0.000142777 0.936872 -9.45063e-05 2.52356 1.79342
2.14 5.58787e-07 0.00442258 -3.70107e-07 0.201353 0.217503 0.000115695 0.915679 -7.66293e-05 2.50702 1.7709
2.16 3.84201e-07 0.00367418 -2.54622e-07 0.197902 0.210012 9.34394e-05 0.893576 -6.19252e-05 2.47708 1.74931
2.18 2.61461e-07 0.00302652 -1.73372e-07 0.192539 0.203221 7.52192e-05 0.870693 -4.9877e-05 2.45939 1.72957
2.2 1.77986e-07 0.00249817 -1.18079e-07 0.188615 0.196895 6.0357e-05 0.847156 -4.00419e-05 2.44011 1.70819
2.22 1.19793e-07 0.00204235 -7.95089e-08 0.184917 0.190418 4.82775e-05 0.823084 -3.20427e-05 2.42293 1.68789
2.24 8.02523e-08 0.00166488 -5.3287e-08 0.181607 0.184063 3.84943e-05 0.798589 -2.556e-05 2.40768 1.66825
2.26 5.32024e-08 0.00134539 -3.53395e-08 0.177546 0.178416 3.05984e-05 0.77378 -2.03249e-05 2.39048 1.65231
2.28 3.50422e-08 0.0010821 -2.32847e-08 0.17327 0.172381 2.42474e-05 0.748755 -1.61118e-05 2.36029 1.62531
2.3 2.28901e-08 0.000864652 -1.52147e-08 0.170768 0.166541 1.91563e-05 0.723611 -1.27329e-05 2.35385 1.61351
2.32 1.48358e-08 0.000686733 -9.86396e-09 0.165669 0.160966 1.50886e-05 0.698435 -1.0032e-05 2.33755 1.5911
2.34 9.46447e-09 0.000537803 -6.29437e-09 0.162197 0.155866 1.18492e-05 0.673309 -7.88031e-06 2.31246 1.57416
2.36 5.99854e-09 0.000419164 -3.99029e-09 0.159262 0.151166 9.27775e-06 0.648308 -6.17166e-06 2.30019 1.55646
2.38 3.70859e-09 0.000319246 -2.46753e-09 0.155802 0.146127 7.24307e-06 0.623503 -4.81921e-06 2.28647 1.53959
2.4 2.25519e-09 0.000239574 -1.5008e-09 0.152142 0.141428 5.63818e-06 0.598957 -3.75213e-06 2.27025 1.51917
2.42 1.36689e-09 0.000179513 -9.09809e-10 0.149243 0.1365 4.37623e-06 0.574728 -2.91284e-06 2.24752 1.50818
2.44 8.01946e-10 0.00013043 -5.33866e-10 0.145343 0.132178 3.38701e-06 0.550869 -2.25477e-06 2.22815 1.49098
2.46 4.61737e-10 9.31667e-05 -3.07429e-10 0.141958 0.128064 2.61393e-06 0.527425 -1.74038e-06 2.21934 1.47198
2.48 2.49675e-10 6.26094e-05 -1.66258e-10 0.139632 0.123735 2.01161e-06 0.50444 -1.33953e-06 2.19479 1.45601
2.5 1.35134e-10 4.21882e-05 -8.99961e-11 0.135222 0.119954 1.54374e-06 0.481949 -1.0281e-06 2.17978 1.43776
2.52 6.61551e-11 2.57583e-05 -4.40626e-11 0.132871 0.115799 1.18138e-06 0.459985 -7.86857e-07 2.17172 1.42418
2.54 3.08913e-11 1.50273e-05 -2.05771e-11 0.129498 0.111862 9.01567e-07 0.438575 -6.00547e-07 2.14066 1.40874
2.56 1.23878e-11 7.54218e-06 -8.25244e-12 0.126581 0.108489 6.86131e-07 0.417743 -4.57082e-07 2.12867 1.39605
2.58 3.94933e-12 3.01471e-06 -2.63115e-12 0.124212 0.104781 5.20742e-07 0.397507 -3.46932e-07 2.1161 1.37628
2.6 6.43552e-13 6.17007e-07 -4.28782e-13 0.119873 0.101742 3.9414e-07 0.377883 -2.62605e-07 2.10039 1.36601
2.62 2.42354e-15 2.92351e-09 -1.61484e-15 0.116915 0.0981525 2.97507e-07 0.358883 -1.98234e-07 2.1067 1.35099
2.64 3.89977e-13 5.92936e-07 -2.59863e-13 0.114289 0.0951558 2.23959e-07 0.340515 -1.49236e-07 2.07353 1.33175
2.66 1.05853e-12 2.03211e-06 -7.0539e-13 0.11173 0.0921302 1.68138e-07 0.322785 -1.12046e-07 2.05554 1.3192
2.68 1.62873e-12 3.9549e-06 -1.08542e-12 0.108924 0.0892014 1.25893e-07 0.305695 -8.38974e-08 2.05052 1.30656
2.7 2.01806e-12 6.20909e-06 -1.34493e-12 0.10598 0.0861016 9.40099e-08 0.289246 -6.26526e-08 2.02408 1.29652
2.72 2.26462e-12 8.84424e-06 -1.50931e-12 0.104006 0.0835528 7.00148e-08 0.273435 -4.66629e-08 2.01664 1.28193
2.74 2.30152e-12 1.14291e-05 -1.53395e-12 0.101429 0.0806902 5.2006e-08 0.258257 -3.46617e-08 2.00647 1.26895
2.76 2.13e-12 1.34734e-05 -1.41968e-12 0.0990364 0.0781304 3.85275e-08 0.243707 -2.56791e-08 1.98425 1.25464
2.78 1.93803e-12 1.56431e-05 -1.29176e-12 0.0963416 0.0755912 2.84671e-08 0.229776 -1.89742e-08 1.96956 1.24437
2.8 1.71238e-12 1.76681e-05 -1.14138e-12 0.0940618 0.0732693 2.09786e-08 0.216454 -1.39832e-08 1.94991 1.2322
2.82 1.46659e-12 1.93772e-05 -9.77573e-13 0.0915034 0.0708991 1.54196e-08 0.20373 -1.02781e-08 1.94751 1.21908
2.84 1.22655e-12 2.07885e-05 -8.17583e-13 0.0892564 0.0685427 1.13041e-08 0.191591 -7.53503e-09 1.94153 1.20534
2.86 1.01014e-12 2.20011e-05 -6.73346e-13 0.0870179 0.0665025 8.26556e-09 0.180025 -5.50969e-09 1.93149 1.19609
2.88 8.12721e-13 2.2787e-05 -5.41755e-13 0.0850937 0.06443 6.02812e-09 0.169016 -4.01831e-09 1.90995 1.18112
2.9 6.59495e-13 2.38455e-05 -4.39621e-13 0.0828039 0.0622684 4.38499e-09 0.158549 -2.92305e-09 1.88849 1.16984
2.92 5.11779e-13 2.39052e-05 -3.41157e-13 0.0808288 0.0601955 3.18153e-09 0.148609 -2.12084e-09 1.87982 1.15872
2.94 4.04478e-13 2.44502e-05 -2.69632e-13 0.0789011 0.0584188 2.30243e-09 0.139179 -1.53484e-09 1.86362 1.14686
2.96 3.11541e-13 2.44144e-05 -2.0768e-13 0.0769081 0.0564985 1.66197e-09 0.130243 -1.10791e-09 1.84466 1.13705
2.98 2.37408e-13 2.4162e-05 -1.58263e-13 0.0748474 0.0546883 1.1966e-09 0.121783 -7.9769e-10 1.83874 1.12519
3 1.80297e-13 2.38726e-05 -1.20192e-13 0.0727101 0.053122 8.59346e-10 0.113783 -5.72869e-10 1.82698 1.11502
3.02 1.35862e-13 2.34447e-05 -9.05709e-14 0.0710903 0.0513509 6.15574e-10 0.106225 -4.10364e-10 1.81305 1.10374
3.04 1.01514e-13 2.28702e-05 -6.76731e-14 0.0692379 0.0497643 4.39834e-10 0.099091 -2.93211e-10 1.79928 1.09785
3.06 7.57746e-14 2.23272e-05 -5.05147e-14 0.0678367 0.0480893 3.1347e-10 0.0923647 -2.08973e-10 1.79148 1.08388
3.08 5.58236e-14 2.15505e-05 -3.72147e-14 0.0658663 0.0465927 2.22846e-10 0.0860287 -1.48559e-10 1.77085 1.07561
3.1 4.0767e-14 2.06558e-05 -2.71773e-14 0.0638741 0.0451717 1.58022e-10 0.0800661 -1.05345e-10 1.75366 1.06568
3.12 2.99289e-14 1.9938e-05 -1.99522e-14 0.0625677 0.0437941 1.11772e-10 0.0744602 -7.45131e-11 1.74386 1.05274
3.14 2.1646e-14 1.89929e-05 -1.44304e-14 0.0609656 0.0424013 7.88604e-11 0.0691944 -5.25725e-11 1.73082 1.04441
3.16 1.55561e-14 1.80094e-05 -1.03705e-14 0.0595481 0.0410596 5.55e-11 0.0642528 -3.69994e-11 1.73246 1.03425
3.18 1.11923e-14 1.71266e-05 -7.46144e-15 0.0578512 0.0397373 3.89618e-11 0.0596196 -2.59742e-11 1.71044 1.02421
3.2 8.05188e-15 1.63141e-05 -5.36785e-15 0.0564371 0.0386244 2.72834e-11 0.0552795 -1.81887e-11 1.70002 1.01438
3.22 5.7026e-15 1.53256e-05 -3.80169e-15 0.0549362 0.0374034 1.90578e-11 0.0512174 -1.27051e-11 1.69276 1.00912
3.24 4.03927e-15 1.44242e-05 -2.69282e-15 0.0535353 0.0362332 1.3279e-11 0.0474191 -8.85257e-12 1.68885 0.998755
3.26 2.84479e-15 1.35222e-05 -1.89651e-15 0.0523584 0.0351662 9.22943e-12 0.0438704 -6.1529e-12 1.66772 0.988948
3.28 2.00938e-15 1.2736e-05 -1.33958e-15 0.0510505 0.0341071 6.3989e-12 0.0405578 -4.2659e-12 1.65921 0.980371
3.3 1.4035e-15 1.18828e-05 -9.3566e-16 0.0496577 0.0329405 4.42544e-12 0.0374682 -2.95028e-12 1.65699 0.970879
3.32 9.75765e-16 1.10548e-05 -6.50506e-16 0.0483926 0.0319784 3.05304e-12 0.0345891 -2.03535e-12 1.63595 0.963606
3.34 6.79837e-16 1.03247e-05 -4.53222e-16 0.0470491 0.0309478 2.10103e-12 0.0319084 -1.40068e-12 1.63222 0.954139
3.36 4.67105e-16 9.52615e-06 -3.11402e-16 0.0458727 0.030055 1.44231e-12 0.0294145 -9.61535e-13 1.62418 0.946945
3.38 3.21994e-16 8.83374e-06 -2.14662e-16 0.0443416 0.0291595 9.8767e-13 0.0270962 -6.58444e-13 1.59503 0.938068
3.4 2.21986e-16 8.20695e-06 -1.4799e-16 0.0434133 0.0282291 6.74675e-13 0.0249431 -4.49782e-13 1.58801 0.930444
3.42 1.51268e-16 7.54965e-06 -1.00845e-16 0.0424095 0.0273692 4.59735e-13 0.0229449 -3.06489e-13 1.5804 0.924224
3.44 1.0348e-16 6.98433e-06 -6.89868e-17 0.0411943 0.026575 3.12501e-13 0.021092 -2.08334e-13 1.57382 0.91457
3.46 7.03231e-17 6.43008e-06 -4.6882e-17 0.0402005 0.0257183 2.11899e-13 0.0193752 -1.41266e-13 1.56329 0.908515
3.48 4.75472e-17 5.9001e-06 -3.16981e-17 0.0390688 0.0249904 1.43331e-13 0.0177858 -9.55538e-14 1.5592 0.900308
3.5 3.20827e-17 5.41236e-06 -2.13885e-17 0.038256 0.0241954 9.67133e-14 0.0163155 -6.44755e-14 1.54465 0.890143
3.52 2.15601e-17 4.95347e-06 -1.43734e-17 0.0373491 0.0234844 6.50982e-14 0.0149565 -4.33987e-14 1.53172 0.882836
3.54 1.44275e-17 4.52232e-06 -9.61835e-18 0.0360879 0.0227767 4.37108e-14 0.0137012 -2.91405e-14 1.51792 0.876854
3.56 9.64318e-18 4.13107e-06 -6.42878e-18 0.0352908 0.0220712 2.92784e-14 0.0125427 -1.95189e-14 1.51761 0.867226
3.58 6.45039e-18 3.78326e-06 -4.30026e-18 0.0344321 0.0214246 1.95634e-14 0.0114743 -1.30423e-14 1.50375 0.860551
3.6 4.29125e-18 3.45197e-06 -2.86083e-18 0.0334919 0.0208049 1.30402e-14 0.0104898 -8.69344e-15 1.49517 0.854829
3.62 2.8245e-18 3.1217e-06 -1.883e-18 0.0327617 0.0202098 8.67088e-15 0.00958325 -5.78058e-15 1.48595 0.846137
3.64 1.87139e-18 2.84673e-06 -1.2476e-18 0.0319555 0.0195706 5.75155e-15 0.00874915 -3.83437e-15 1.47161 0.840382
3.66 1.22808e-18 2.57575e-06 -8.1872e-19 0.0308857 0.0190139 3.80584e-15 0.00798228 -2.53723e-15 1.45849 0.832021
3.68 8.06446e-19 2.33621e-06 -5.37631e-19 0.030163 0.0184598 2.51224e-15 0.00727774 -1.67482e-15 1.45557 0.825788
3.7 5.2793e-19 2.1161e-06 -3.51953e-19 0.0294523 0.0178831 1.65431e-15 0.00663095 -1.10287e-15 1.44779 0.819196
3.72 3.44781e-19 1.91554e-06 -2.29854e-19 0.0286784 0.0173939 1.08672e-15 0.00603761 -7.24478e-16 1.43761 0.813047
3.74 2.23616e-19 1.72506e-06 -1.49077e-19 0.0279374 0.0168509 7.12139e-16 0.00549371 -4.74759e-16 1.43402 0.807473
3.76 1.43844e-19 1.54351e-06 -9.58957e-20 0.0272044 0.0163555 4.65543e-16 0.0049955 -3.10362e-16 1.41672 0.80009
3.78 9.41137e-20 1.40719e-06 -6.27424e-20 0.0265542 0.0158678 3.03602e-16 0.00453946 -2.02401e-16 1.40965 0.794047
3.8 6.03747e-20 1.26009e-06 -4.02498e-20 0.0258315 0.0154247 1.97514e-16 0.00412234 -1.31676e-16 1.40114 0.788337
3.82 3.90002e-20 1.13821e-06 -2.60002e-20 0.0252893 0.014969 1.28186e-16 0.00374108 -8.54574e-17 1.39061 0.781166
3.84 2.49283e-20 1.01912e-06 -1.66189e-20 0.024536 0.0145543 8.29918e-17 0.00339286 -5.53278e-17 1.38357 0.776324
3.86 1.59868e-20 9.17129e-07 -1.06578e-20 0.0239623 0.0140941 5.3602e-17 0.00307504 -3.57346e-17 1.37713 0.769623
3.88 1.01595e-20 8.19302e-07 -6.77298e-21 0.0233767 0.0136895 3.45365e-17 0.00278517 -2.30243e-17 1.36733 0.763935
3.9 6.4522e-21 7.32738e-07 -4.30147e-21 0.0227442 0.0133176 2.21988e-17 0.00252098 -1.47992e-17 1.35468 0.757432
3.92 4.11302e-21 6.58921e-07 -2.74201e-21 0.0221308 0.0129181 1.42342e-17 0.00228037 -9.48947e-18 1.33774 0.750603
3.94 2.59945e-21 5.88505e-07 -1.73296e-21 0.0216595 0.0125401 9.10524e-18 0.00206139 -6.07016e-18 1.34592 0.745393
3.96 1.63099e-21 5.22734e-07 -1.08733e-21 0.0210768 0.0121867 5.81038e-18 0.00186224 -3.87359e-18 1.33023 0.739213
3.98 1.03465e-21 4.70273e-07 -6.89769e-22 0.0204779 0.0118364 3.69891e-18 0.00168124 -2.46594e-18 1.32098 0.734433
4 6.46291e-22 4.17323e-07 -4.30861e-22 0.0200601 0.0114966 2.34908e-18 0.00151685 -1.56605e-18 1.31205 0.728102
4.02 4.04903e-22 3.72091e-07 -2.69935e-22 0.0195137 0.0111723 1.48826e-18 0.00136766 -9.92175e-19 1.30667 0.722625
4.04 2.52069e-22 3.30244e-07 -1.68046e-22 0.0190063 0.0108397 9.40629e-19 0.00123235 -6.27086e-19 1.29937 0.716534
4.06 1.56756e-22 2.93308e-07 -1.04504e-22 0.0185956 0.0105515 5.93082e-19 0.00110972 -3.95388e-19 1.29323 0.711979
4.08 9.76954e-23 2.61529e-07 -6.51303e-23 0.0180808 0.0102447 3.73052e-19 0.000998655 -2.48701e-19 1.28266 0.706266
4.1 6.0156e-23 2.308e-07 -4.0104e-23 0.0176325 0.00995377 2.3409e-19 0.000898132 -1.5606e-19 1.27581 0.703322
4.12 3.74137e-23 2.06093e-07 -2.49424e-23 0.0171366 0.00967891 1.4654e-19 0.000807215 -9.76933e-20 1.26363 0.694695
4.14 2.30291e-23 1.82453e-07 -1.53527e-23 0.0167556 0.00940124 9.15143e-20 0.00072504 -6.10096e-20 1.26415 0.690408
4.16 1.41045e-23 1.61003e-07 -9.403e-24 0.01632 0.00913204 5.70141e-20 0.000650818 -3.80094e-20 1.25534 0.685899
4.18 8.67401e-24 1.42911e-07 -5.78267e-24 0.0158932 0.00888025 3.54354e-20 0.000583825 -2.36236e-20 1.24594 0.68273
4.2 5.31236e-24 1.26551e-07 -3.54157e-24 0.0155323 0.00862456 2.19712e-20 0.000523398 -1.46474e-20 1.24279 0.675488
4.22 3.2316e-24 1.11505e-07 -2.1544e-24 0.0151132 0.00839362 1.35904e-20 0.000468929 -9.06023e-21 1.22724 0.671295
4.24 1.96893e-24 9.85754e-08 -1.31262e-24 0.0147632 0.00815775 8.38631e-21 0.000419864 -5.59087e-21 1.22377 0.665
4.26 1.19591e-24 8.70289e-08 -7.97274e-25 0.0143747 0.00792973 5.16266e-21 0.000375697 -3.44178e-21 1.21422 0.663199
4.28 7.18646e-25 7.615e-08 -4.79097e-25 0.0140342 0.00770632 3.17059e-21 0.000335966 -2.11373e-21 1.20893 0.658054
4.3 4.35433e-25 6.73025e-08 -2.90289e-25 0.0136873 0.00749842 1.94254e-21 0.000300248 -1.29503e-21 1.20399 0.651673
4.32 2.62715e-25 5.93354e-08 -1.75143e-25 0.0133554 0.00729339 1.18731e-21 0.000268159 -7.9154e-22 1.19183 0.649816
4.34 1.57998e-25 5.22352e-08 -1.05332e-25 0.0130369 0.00709226 7.23973e-22 0.000239351 -4.82649e-22 1.18318 0.642098
4.36 9.40307e-26 4.55858e-08 -6.26871e-26 0.012687 0.00689287 4.40399e-22 0.000213504 -2.93599e-22 1.18394 0.639518
4.38 5.65997e-26 4.03076e-08 -3.77331e-26 0.0123857 0.00671587 2.67261e-22 0.00019033 -1.78174e-22 1.17763 0.635305
4.4 3.36331e-26 3.52465e-08 -2.24221e-26 0.0121079 0.00651951 1.61804e-22 0.000169566 -1.07869e-22 1.1701 0.630469
4.42 2.00674e-26 3.10014e-08 -1.33783e-26 0.011791 0.00634903 9.7726e-23 0.000150973 -6.51507e-23 1.16232 0.626338
4.44 1.18452e-26 2.70233e-08 -7.8968e-27 0.0115032 0.00617797 5.8884e-23 0.000134336 -3.9256e-23 1.1528 0.621771
4.46 6.99943e-27 2.36226e-08 -4.66629e-27 0.0112236 0.00601063 3.53958e-23 0.000119459 -2.35972e-23 1.14396 0.617812
4.48 4.12219e-27 2.06171e-08 -2.74813e-27 0.0109453 0.0058397 2.12262e-23 0.000106163 -1.41508e-23 1.13883 0.611851
4.5 2.44133e-27 1.8127e-08 -1.62756e-27 0.0106548 0.00568951 1.26988e-23 9.42887e-05 -8.46585e-24 1.13695 0.606414
4.52 1.43338e-27 1.58278e-08 -9.55584e-28 0.0104102 0.00553521 7.57912e-24 8.36911e-05 -5.05275e-24 1.12859 0.603659
4.54 8.403e-28 1.38236e-08 -5.602e-28 0.0101594 0.00538706 4.51278e-24 7.42389e-05 -3.00852e-24 1.12065 0.597899
4.56 4.91073e-28 1.20566e-08 -3.27382e-28 0.00991922 0.0052445 2.68063e-24 6.58138e-05 -1.78709e-24 1.1094 0.595696
4.58 2.85647e-28 1.04849e-08 -1.90431e-28 0.00970505 0.00509722 1.58855e-24 5.8309e-05 -1.05903e-24 1.10889 0.591171
4.6 1.65833e-28 9.11644e-09 -1.10555e-28 0.00942816 0.00496292 9.39143e-25 5.16282e-05 -6.26096e-25 1.09982 0.586682
4.62 9.64964e-29 7.95887e-09 -6.4331e-29 0.00919717 0.00484039 5.53902e-25 4.5685e-05 -3.69268e-25 1.0947 0.583646
4.64 5.56849e-29 6.90282e-09 -3.71232e-29 0.00897688 0.00470356 3.25915e-25 4.04011e-05 -2.17277e-25 1.08973 0.580957
4.66 3.2275e-29 6.02378e-09 -2.15167e-29 0.00877625 0.0045903 1.91314e-25 3.57066e-05 -1.27542e-25 1.07828 0.576646
4.68 1.85902e-29 5.23317e-09 -1.23935e-29 0.00856383 0.00445756 1.12036e-25 3.15383e-05 -7.46907e-26 1.07736 0.574074
4.7 1.06425e-29 4.52654e-09 -7.09501e-30 0.00834638 0.00434442 6.54546e-26 2.78396e-05 -4.36364e-26 1.07255 0.568945
4.72 6.09937e-30 3.92657e-09 -4.06625e-30 0.00816972 0.0042294 3.815e-26 2.45597e-05 -2.54333e-26 1.06797 0.564965
4.74 3.49733e-30 3.41378e-09 -2.33156e-30 0.00794185 0.00411739 2.21829e-26 2.1653e-05 -1.47886e-26 1.06684 0.56117
4.76 1.98887e-30 2.94876e-09 -1.32591e-30 0.00777711 0.00401145 1.28681e-26 1.90787e-05 -8.57875e-27 1.05657 0.559343
4.78 1.13249e-30 2.55487e-09 -7.54994e-31 0.00758869 0.00390356 7.44704e-27 1.68003e-05 -4.9647e-27 1.0505 0.554131
4.8 6.42985e-31 2.21105e-09 -4.28657e-31 0.00740077 0.00380513 4.29956e-27 1.4785e-05 -2.86638e-27 1.03833 0.551044
4.82 3.642e-31 1.91234e-09 -2.428e-31 0.0072198 0.00370638 2.47649e-27 1.30036e-05 -1.651e-27 1.03792 0.547088
4.84 2.05533e-31 1.65082e-09 -1.37022e-31 0.00707072 0.00361059 1.42306e-27 1.14299e-05 -9.48706e-28 1.03135 0.544545
4.86 1.1589e-31 1.42634e-09 -7.72603e-32 0.00687882 0.00351314 8.15796e-28 1.00405e-05 -5.43864e-28 1.0306 0.539738
4.88 6.55267e-32 1.23798e-09 -4.36845e-32 0.00673412 0.00342689 4.66566e-28 8.81473e-06 -3.11044e-28 1.02191 0.536747
4.9 3.66218e-32 1.06395e-09 -2.44145e-32 0.00656107 0.00334228 2.66206e-28 7.73392e-06 -1.77471e-28 1.01491 0.5327
4.92 2.04122e-32 9.13528e-10 -1.36081e-32 0.00641505 0.00325315 1.51529e-28 6.78154e-06 -1.01019e-28 1.00165 0.529816
4.94 1.14628e-32 7.91655e-10 -7.64185e-33 0.00626319 0.00317035 8.60496e-29 5.94285e-06 -5.73664e-29 1.00427 0.525233
4.96 6.36492e-33 6.79544e-10 -4.24328e-33 0.00612275 0.00308691 4.87501e-29 5.20475e-06 -3.25e-29 0.9984 0.523191
4.98 3.54152e-33 5.85541e-10 -2.36101e-33 0.00597061 0.00300706 2.75535e-29 4.55558e-06 -1.8369e-29 0.996038 0.519583
5 1.95995e-33 5.02712e-10 -1.30663e-33 0.00582773 0.00293449 1.55364e-29 3.98498e-06 -1.03576e-29 0.986346 0.516766
5.02 1.07807e-33 4.29728e-10 -7.18713e-34 0.00569937 0.00285729 8.7398e-30 3.48376e-06 -5.82653e-30 0.982372 0.513762
5.04 5.97296e-34 3.70657e-10 -3.98197e-34 0.00557362 0.00278682 4.90486e-30 3.04375e-06 -3.2699e-30 0.976231 0.511617
5.06 3.27061e-34 3.16528e-10 -2.1804e-34 0.0054399 0.00271816 2.74616e-30 2.65772e-06 -1.83078e-30 0.973329 0.506447
5.08 1.80188e-34 2.72443e-10 -1.20126e-34 0.00529954 0.00264956 1.53392e-30 2.31926e-06 -1.02261e-30 0.964823 0.503098
5.1 9.79685e-35 2.31827e-10 -6.53123e-35 0.00519097 0.00258127 8.54777e-31 2.0227e-06 -5.69851e-31 0.964638 0.500256
5.12 5.39747e-35 2.00245e-10 -3.59831e-35 0.00504498 0.00251516 4.75204e-31 1.76299e-06 -3.16802e-31 0.958447 0.496804
5.14 2.94414e-35 1.71549e-10 -1.96276e-35 0.00495257 0.00245778 2.63562e-31 1.53572e-06 -1.75708e-31 0.94828 0.493591
5.16 1.59852e-35 1.46544e-10 -1.06568e-35 0.00483251 0.00239243 1.45835e-31 1.33694e-06 -9.72233e-32 0.947586 0.490905
5.18 8.65575e-36 1.25067e-10 -5.7705e-36 0.00470585 0.00233324 8.05039e-32 1.1632e-06 -5.36693e-32 0.944276 0.488137
5.2 4.7009e-36 1.07243e-10 -3.13393e-36 0.004602 0.00227463 4.43352e-32 1.01143e-06 -2.95568e-32 0.940847 0.485382
5.22 2.5294e-36 9.12687e-11 0 0.0045085 0.00222086 2.43589e-32 8.78944e-07 0 0.934766 0.482486
5.24 1.35827e-36 7.7655e-11 0 0.00440331 0.00216563 1.33519e-32 7.63355e-07 0 0.928143 0.479538
5.26 7.31811e-37 6.6409e-11 0 0.00429101 0.0021118 7.30138e-33 6.62572e-07 0 0.923431 0.476983
5.28 3.92537e-37 5.66392e-11 0 0.00420836 0.00206018 3.98332e-33 5.74753e-07 0 0.917939 0.473538
5.3 2.0902e-37 4.80394e-11 0 0.00410443 0.00200788 2.16801e-33 4.98277e-07 0 0.913783 0.47075
5.32 1.12317e-37 4.11899e-11 0 0.00401611 0.00195911 1.17722e-33 4.31721e-07 0 0.910946 0.468492
5.34 5.9684e-38 3.49869e-11 0 0.00392761 0.00190911 6.37719e-34 3.73833e-07 0 0.909016 0.467027
5.36 3.17115e-38 2.97667e-11 0 0.00383235 0.00186648 3.44651e-34 3.23514e-07 0 0.902759 0.462822
5.38 1.67524e-38 2.52244e-11 0 0.00374877 0.0018205 1.85827e-34 2.79803e-07 0 0.893587 0.45991
5.4 8.84144e-39 2.13925e-11 0 0.00365482 0.00177723 9.99575e-35 2.41854e-07 0 0.887122 0.4567
5.42 4.67381e-39 1.82041e-11 0 0.00357467 0.00173276 5.36414e-35 2.08928e-07 0 0.886225 0.454726
5.44 2.45172e-39 1.5399e-11 0 0.00349374 0.00169226 2.87187e-35 1.80378e-07 0 0.882487 0.450076
5.46 1.28721e-39 1.30605e-11 0 0.00341958 0.00165073 1.53393e-35 1.55638e-07 0 0.874982 0.449064
5.48 6.75211e-40 1.10866e-11 0 0.00334969 0.00161493 8.17387e-36 1.34211e-07 0 0.872864 0.447305
5.5 3.52281e-40 9.37703e-12 0 0.00326239 0.00157408 4.34538e-36 1.15666e-07 0 0.869998 0.442921
5.52 1.83776e-40 7.94411e-12 0 0.00318227 0.00153453 2.30466e-36 9.96242e-08 0 0.86407 0.441056
5.54 9.50689e-41 6.68561e-12 0 0.00312424 0.00149989 1.21946e-36 8.57568e-08 0 0.860919 0.438967
5.56 4.95308e-41 5.67658e-12 0 0.00304935 0.00146345 6.43731e-37 7.37761e-08 0 0.854775 0.436668
5.58 2.55813e-41 4.7864e-12 0 0.0029847 0.00142881 3.39017e-37 6.34319e-08 0 0.847629 0.433563
5.6 1.31957e-41 4.0379e-12 0 0.00291399 0.0013951 1.78123e-37 5.45058e-08 0 0.849351 0.431625
5.62 6.7901e-42 3.4041e-12 0 0.00285375 0.00136349 9.33677e-38 4.68083e-08 0 0.840365 0.428945
5.64 3.50396e-42 2.88305e-12 0 0.00278764 0.00133032 4.88263e-38 4.01741e-08 0 0.838488 0.426955
5.66 1.78797e-42 2.41871e-12 0 0.00272886 0.00129827 2.54736e-38 3.446e-08 0 0.83403 0.425065
5.68 9.16552e-43 2.0421e-12 0 0.00266415 0.00126765 1.32589e-38 2.95412e-08 0 0.830408 0.422692
5.7 4.67347e-43 1.71799e-12 0 0.00261053 0.00124059 6.88503e-39 2.53096e-08 0 0.826973 0.419271
5.72 2.38507e-43 1.44912e-12 0 0.00255291 0.00121019 3.56685e-39 2.16715e-08 0 0.821305 0.417241
5.74 1.20896e-43 1.2162e-12 0 0.00250077 0.0011807 1.8435e-39 1.85454e-08 0 0.818945 0.415435
5.76 6.13046e-44 1.02291e-12 0 0.00244783 0.00115362 9.50567e-40 1.58609e-08 0 0.813617 0.412132
5.78 3.08751e-44 8.55996e-13 0 0.00238892 0.00112831 4.88994e-40 1.35571e-08 0 0.810302 0.410006
5.8 1.55813e-44 7.19034e-13 0 0.00234186 0.001102 2.5096e-40 1.15811e-08 0 0.807085 0.408162
5.82 7.86916e-45 6.05507e-13 0 0.00228859 0.00107671 1.28495e-40 9.8873e-09 0 0.79933 0.40691
5.84 3.94729e-45 5.07342e-13 0 0.00223498 0.00105234 6.56373e-41 8.4363e-09 0 0.801806 0.403186
5.86 1.97725e-45 4.25243e-13 0 0.00218787 0.00102749 3.345e-41 7.19402e-09 0 0.7934 0.400618
5.88 9.86965e-46 3.55809e-13 0 0.00214447 0.00100264 1.70068e-41 6.13108e-09 0 0.787034 0.398689
5.9 4.92188e-46 2.97954e-13 0 0.0020894 0.000981649 8.6264e-42 5.22214e-09 0 0.789256 0.397473
5.92 2.44136e-46 2.4861e-13 0 0.00205127 0.000958071 4.36535e-42 4.44535e-09 0 0.783818 0.394824
5.94 1.21179e-46 2.07945e-13 0 0.00200553 0.000936094 2.20389e-42 3.78189e-09 0 0.781669 0.392659
5.96 5.98605e-47 1.73403e-13 0 0.00196398 0.000915729 1.11005e-42 3.21557e-09 0 0.777498 0.39149
5.98 2.97228e-47 1.45601e-13 0 0.00192007 0.000894778 5.57799e-43 2.73246e-09 0 0.774763 0.387317
6 1.45812e-47 1.21003e-13 0 0.00188001 0.000874624 2.79637e-43 2.32058e-09 0 0.774651 0.387095
6.02 7.20643e-48 1.01487e-13 0 0.00184071 0.000856078 1.3986e-43 1.96963e-09 0 0.766104 0.384624
6.04 3.50285e-48 8.38624e-14 0 0.00180289 0.000837709 6.97871e-44 1.67079e-09 0 0.762325 0.382334
6.06 1.72397e-48 7.029e-14 0 0.00176653 0.000818089 3.47407e-44 1.41645e-09 0 0.757107 0.381317
6.08 8.41741e-49 5.85497e-14 0 0.00172328 0.000799401 1.72538e-44 1.20014e-09 0 0.755483 0.378655
6.1 4.07047e-49 4.8388e-14 0 0.00169175 0.000782073 8.54897e-45 1.01627e-09 0 0.751275 0.377289
6.12 1.98846e-49 4.04689e-14 0 0.0016539 0.000764021 4.22595e-45 8.60062e-10 0 0.743384 0.374344
6.14 9.66775e-50 3.37448e-14 0 0.00162027 0.000746263 2.0841e-45 7.27444e-10 0 0.740856 0.372067
6.16 4.66127e-50 2.79528e-14 0 0.00158392 0.000730384 1.0254e-45 6.14917e-10 0 0.739381 0.370444
6.18 2.24183e-50 2.31381e-14 0 0.00155356 0.000714401 5.03332e-46 5.19494e-10 0 0.737933 0.370029
6.2 1.08469e-50 1.93018e-14 0 0.00152519 0.000698904 2.46489e-46 4.38624e-10 0 0.738683 0.367142
6.22 5.19218e-51 1.5958e-14 0 0.00149022 0.000683846 1.20427e-46 3.70127e-10 0 0.73167 0.365538
6.24 2.49378e-51 1.32612e-14 0 0.00145549 0.000668493 5.86992e-47 3.12146e-10 0 0.726486 0.362918
6.26 1.18643e-51 1.09352e-14 0 0.00142857 0.000654033 2.85446e-47 2.63094e-10 0 0.726786 0.361183
6.28 5.65481e-52 9.04964e-15 0 0.0013976 0.000639709 1.38484e-47 2.21622e-10 0 0.722686 0.359371
6.3 2.69166e-52 7.49247e-15 0 0.00136657 0.000625213 6.70283e-48 1.86579e-10 0 0.721496 0.358293
6.32 1.28281e-52 6.22187e-15 0 0.00134078 0.00061187 3.23668e-48 1.56985e-10 0 0.713122 0.355326
6.34 6.04413e-53 5.11697e-15 0 0.00131479 0.000599006 1.55929e-48 1.32009e-10 0 0.707501 0.354227
6.36 2.87674e-53 4.25857e-15 0 0.00128455 0.000585687 7.49437e-49 1.10942e-10 0 0.706723 0.352426
6.38 1.34546e-53 3.48884e-15 0 0.00126116 0.000574296 3.59359e-49 9.31835e-11 0 0.703158 0.3497
6.4 6.35986e-54 2.89381e-15 0 0.00123189 0.000561441 1.71912e-49 7.82219e-11 0 0.702383 0.348034
6.42 2.98389e-54 2.38661e-15 0 0.00120907 0.000549301 8.20477e-50 6.56245e-11 0 0.697658 0.347023
6.44 1.3831e-54 1.94802e-15 0 0.00118512 0.000537661 3.90671e-50 5.5024e-11 0 0.691946 0.345904
6.46 6.50252e-55 1.61558e-15 0 0.00116145 0.00052614 1.85584e-50 4.61091e-11 0 0.692369 0.344066
6.48 3.0337e-55 1.33195e-15 0 0.00113801 0.000514687 8.79534e-51 3.86162e-11 0 0.688739 0.34205
6.5 1.40275e-55 1.09027e-15 0 0.00111351 0.000504385 4.15863e-51 3.23222e-11 0 0.685004 0.340073
6.52 6.52977e-56 9.00011e-16 0 0.00109162 0.000493199 1.96169e-51 2.70384e-11 0 0.679633 0.33806
6.54 3.00728e-56 7.36353e-16 0 0.00106733 0.000482838 9.23203e-52 2.26053e-11 0 0.681424 0.336478
6.56 1.39707e-56 6.08778e-16 0 0.00104769 0.000472357 4.33458e-52 1.8888e-11 0 0.676349 0.33449
6.58 6.44396e-57 5.00593e-16 0 0.00102746 0.00046277 2.0304e-52 1.5773e-11 0 0.675425 0.332929
6.6 2.95214e-57 4.09566e-16 0 0.00100473 0.000453449 9.48857e-53 1.3164e-11 0 0.672244 0.332492
6.62 1.3574e-57 3.36912e-16 0 0.000986603 0.000443452 4.42389e-53 1.09803e-11 0 0.667032 0.329212
6.64 6.19377e-58 2.75517e-16 0 0.000965311 0.000433793 2.05775e-53 9.15346e-12 0 0.665209 0.328576
6.66 2.82621e-58 2.25707e-16 0 0.000947139 0.000425131 9.54917e-54 7.62619e-12 0 0.660789 0.326215
6.68 1.28679e-58 1.84826e-16 0 0.000927931 0.000416379 4.42103e-54 6.35008e-12 0 0.66203 0.324879
6.7 5.80769e-59 1.50292e-16 0 0.000908365 0.000407612 2.04205e-54 5.28445e-12 0 0.65723 0.323404
6.72 2.65352e-59 1.23936e-16 0 0.000889777 0.000399185 9.41009e-55 4.39511e-12 0 0.654124 0.321623
6.74 1.19878e-59 1.01233e-16 0 0.000873053 0.000390646 4.3262e-55 3.65333e-12 0 0.650892 0.320776
6.76 5.42016e-60 8.2902e-17 0 0.000854977 0.00038255 1.98429e-55 3.03499e-12 0 0.647722 0.317974
6.78 2.433e-60 6.75197e-17 0 0.000839481 0.000374605 9.08002e-56 2.51985e-12 0 0.644355 0.316925
6.8 1.0911e-60 5.50366e-17 0 0.000823355 0.00036695 4.14529e-56 2.09095e-12 0 0.642057 0.316558
6.82 4.88859e-61 4.48988e-17 0 0.000807566 0.000359078 1.88803e-56 1.73404e-12 0 0.641597 0.313241
6.84 2.18366e-61 3.65818e-17 0 0.00079068 0.000352108 8.5792e-57 1.43723e-12 0 0.636632 0.312429
6.86 9.6962e-62 2.96807e-17 0 0.000776329 0.000345373 3.88929e-57 1.19054e-12 0 0.634039 0.310949
6.88 4.33034e-62 2.42634e-17 0 0.00076071 0.000338383 1.75906e-57 9.8562e-13 0 0.63016 0.310682
6.9 1.91744e-62 1.97004e-17 0 0.000744299 0.000330972 7.93733e-58 8.15503e-13 0 0.627626 0.3086
6.92 8.50675e-63 1.60546e-17 0 0.0007306 0.000324289 3.57318e-58 6.7436e-13 0 0.627028 0.3065
6.94 3.77326e-63 1.3104e-17 0 0.000716923 0.000317761 1.6048e-58 5.57324e-13 0 0.62417 0.306186
6.96 1.65506e-63 1.05954e-17 0 0.000702819 0.000311827 7.19071e-59 4.60335e-13 0 0.624437 0.303654
6.98 7.28088e-64 8.60725e-18 0 0.000687843 0.000305143 3.21447e-59 3.80005e-13 0 0.616371 0.301764
7 3.21105e-64 7.02216e-18 0 0.000674871 0.000298775 1.43361e-59 3.13513e-13 0 0.61417 0.301607
7.02 1.3939e-64 5.64887e-18 0 0.000664034 0.000293102 6.37882e-60 2.58507e-13 0 0.614375 0.299482
7.04 6.07163e-65 4.56781e-18 0 0.000649829 0.000287093 2.83162e-60 2.13029e-13 0 0.611541 0.299028
7.06 2.65936e-65 3.72063e-18 0 0.00063773 0.000281727 1.25405e-60 1.75451e-13 0 0.60811 0.297746
7.08 1.15079e-65 2.99941e-18 0 0.000625406 0.000275529 5.54092e-61 1.44418e-13 0 0.604721 0.295909
7.1 4.97303e-66 2.41895e-18 0 0.00061333 0.00027027 2.4425e-61 1.18806e-13 0 0.603692 0.294067
7.12 2.1708e-66 1.97403e-18 0 0.000601489 0.000265075 1.07417e-61 9.76804e-14 0 0.6026 0.293242
7.14 9.31825e-67 1.58695e-18 0 0.000590584 0.000259956 4.713e-62 8.02649e-14 0 0.598886 0.291529
7.16 4.01755e-67 1.28365e-18 0 0.00057912 0.000254622 2.06304e-62 6.59166e-14 0 0.595523 0.290143
7.18 1.73041e-67 1.0391e-18 0 0.00056771 0.000249903 9.00959e-63 5.41021e-14 0 0.592039 0.289871
7.2 7.42538e-68 8.39488e-19 0 0.00055761 0.000244662 3.92544e-63 4.43797e-14 0 0.590387 0.287887
7.22 3.18219e-68 6.78537e-19 0 0.000547582 0.000239749 1.70631e-63 3.63835e-14 0 0.589639 0.286256
7.24 1.3466e-68 5.42503e-19 0 0.000536983 0.000235251 7.39969e-64 2.9811e-14 0 0.584548 0.285621
7.26 5.73371e-69 4.37198e-19 0 0.000526885 0.000230771 3.20152e-64 2.44117e-14 0 0.585506 0.284051
7.28 2.45126e-69 3.54386e-19 0 0.000517315 0.00022641 1.38192e-64 1.99789e-14 0 0.580081 0.282406
7.3 1.03908e-69 2.85327e-19 0 0.000506575 0.000221719 5.95113e-65 1.63416e-14 0 0.578306 0.280013
7.32 4.34542e-70 2.27039e-19 0 0.000498078 0.000217465 2.55683e-65 1.33589e-14 0 0.57627 0.279538
7.34 1.83925e-70 1.83166e-19 0 0.000488174 0.00021309 1.09595e-65 1.09143e-14 0 0.575803 0.27871
7.36 7.78705e-71 1.48074e-19 0 0.000478527 0.000208978 4.68667e-66 8.91192e-15 0 0.57065 0.2779
7.38 3.25688e-71 1.18461e-19 0 0.000470431 0.000205087 1.99952e-66 7.27275e-15 0 0.568386 0.27728
7.4 0 9.50217e-20 0 0.000461203 0.000201053 0 5.93168e-15 0 0.565415 0.275537
7.42 0 7.6383e-20 0 0.000452429 0.000197419 0 4.83512e-15 0 0.565124 0.274181
7.44 0 6.1224e-20 0 0.000444289 0.000193454 0 3.93902e-15 0 0.560052 0.27246
7.46 0 4.92445e-20 0 0.000435926 0.000189897 0 3.20716e-15 0 0.560439 0.270982
7.48 0 3.92422e-20 0 0.000428753 0.000186417 0 2.60978e-15 0 0.558888 0.269666
7.5 0 3.14486e-20 0 0.000420507 0.000182669 0 2.12245e-15 0 0.556217 0.268914
7.52 0 2.52947e-20 0 0.000412753 0.000179173 0 1.72514e-15 0 0.554586 0.268362
7.54 0 1.99813e-20 0 0.000404964 0.000175987 0 1.4014e-15 0 0.549391 0.267213
7.56 0 1.60323e-20 0 0.000398351 0.000172516 0 1.13776e-15 0 0.550411 0.26547
7.58 0 1.28659e-20 0 0.000390783 0.000169355 0 9.23188e-16 0 0.545823 0.264242
7.6 0 1.0272e-20 0 0.000383329 0.000166086 0 7.48655e-16 0 0.544431 0.263297
7.62 0 8.21777e-21 0 0.000376069 0.000163018 0 6.06771e-16 0 0.545084 0.262182
7.64 0 6.49531e-21 0 0.000369684 0.000159915 0 4.91495e-16 0 0.541733 0.261002
7.66 0 5.19688e-21 0 0.000363405 0.000156999 0 3.97892e-16 0 0.540965 0.260897
7.68 0 4.14313e-21 0 0.000356524 0.000154095 0 3.21932e-16 0 0.537781 0.258766
7.7 0 3.29474e-21 0 0.000349996 0.000151206 0 2.60323e-16 0 0.535377 0.258161
7.72 0 2.60673e-21 0 0.000343267 0.000148263 0 2.10385e-16 0 0.533564 0.256154
7.74 0 2.08916e-21 0 0.000337612 0.00014568 0 1.69929e-16 0 0.528738 0.255119
7.76 0 1.6469e-21 0 0.000331398 0.000143039 0 1.37174e-16 0 0.528786 0.254235
7.78 0 1.31964e-21 0 0.000325541 0.0001403 0 1.1067e-16 0 0.527336 0.253488
7.8 0 1.04467e-21 0 0.000319396 0.000137694 0 8.92354e-17 0 0.524424 0.252582
7.82 0 8.29289e-22 0 0.000314006 0.000135253 0 7.19113e-17 0 0.522271 0.251304
7.84 0 6.58445e-22 0 0.00030805 0.000132735 0 5.79175e-17 0 0.522683 0.250138
7.86 0 5.19829e-22 0 0.000302621 0.000130256 0 4.66201e-17 0 0.517163 0.249371
7.88 0 4.13316e-22 0 0.00029725 0.00012787 0 3.7505e-17 0 0.514815 0.248074
7.9 0 3.25955e-22 0 0.000292497 0.000125594 0 3.01549e-17 0 0.514935 0.247095
7.92 0 2.57868e-22 0 0.000287332 0.000123282 0 2.42314e-17 0 0.514099 0.245949
7.94 0 2.0316e-22 0 0.000281772 0.000121061 0 1.94603e-17 0 0.510186 0.245487
7.96 0 1.60454e-22 0 0.000277328 0.000118901 0 1.56198e-17 0 0.510062 0.243864
7.98 0 1.2682e-22 0 0.000272122 0.000116722 0 1.253e-17 0 0.506102 0.243534
8 0 1.00696e-22 0 0.000267384 0.00011456 0 1.00457e-17 0 0.501905 0.242023
8.02 0 7.93364e-23 0 0.000263122 0.000112525 0 8.04935e-18 0 0.502704 0.241186
8.04 0 6.2683e-23 0 0.000257694 0.000110508 0 6.44605e-18 0 0.501056 0.240219
8.06 0 4.90274e-23 0 0.00025378 0.000108582 0 5.15916e-18 0 0.498735 0.239692
8.08 0 3.87162e-23 0 0.00024925 0.000106486 0 4.12683e-18 0 0.49819 0.239168
8.1 0 3.06666e-23 0 0.000244656 0.000104639 0 3.29919e-18 0 0.494023 0.23703
8.12 0 2.40196e-23 0 0.000240369 0.000102742 0 2.63603e-18 0 0.493168 0.235976
8.14 0 1.89185e-23 0 0.000236488 0.000100997 0 2.10496e-18 0 0.49298 0.235256
8.16 0 1.47887e-23 0 0.000232206 9.924e-05 0 1.67993e-18 0 0.489695 0.234588
8.18 0 1.16548e-23 0 0.000228529 9.75516e-05 0 1.33996e-18 0 0.48853 0.233028
8.2 0 9.21287e-24 0 0.000224765 9.58011e-05 0 1.06818e-18 0 0.486885 0.232364
8.22 0 7.19931e-24 0 0.000220501 9.40289e-05 0 8.51036e-19 0 0.484987 0.231247
8.24 0 5.64547e-24 0 0.000216941 9.24331e-05 0 6.7765e-19 0 0.48339 0.229725
8.26 0 4.43808e-24 0 0.000212988 9.07921e-05 0 5.39281e-19 0 0.480886 0.229367
8.28 0 3.49161e-24 0 0.000209408 8.92076e-05 0 4.28921e-19 0 0.477684 0.228677
8.3 0 2.72057e-24 0 0.000205906 8.76685e-05 0 3.40951e-19 0 0.479592 0.227691
8.32 0 2.14625e-24 0 0.000202254 8.60904e-05 0 2.70869e-19 0 0.478888 0.226597
8.34 0 1.65836e-24 0 0.000198984 8.45878e-05 0 2.1507e-19 0 0.473018 0.225602
8.36 0 1.29346e-24 0 0.000195956 8.31472e-05 0 1.70668e-19 0 0.471656 0.224981
8.38 0 1.02019e-24 0 0.000192297 8.16771e-05 0 1.35356e-19 0 0.468129 0.224048
8.4 0 7.93625e-25 0 0.000189345 8.02863e-05 0 1.0729e-19 0 0.470378 0.223499
8.42 0 6.19634e-25 0 0.000186131 7.88692e-05 0 8.49941e-20 0 0.465798 0.222174
8.44 0 4.86741e-25 0 0.000183024 7.75302e-05 0 6.72935e-20 0 0.466192 0.221611
8.46 0 3.7973e-25 0 0.000179863 7.61344e-05 0 5.32488e-20 0 0.465664 0.221478
8.48 0 2.95878e-25 0 0.000176532 7.48887e-05 0 4.21114e-20 0 0.462127 0.220097
8.5 0 2.272e-25 0 0.000173817 7.36417e-05 0 3.32845e-20 0 0.461838 0.218755
8.52 0 1.78069e-25 0 0.000170866 7.23263e-05 0 2.62929e-20 0 0.460025 0.218517
8.54 0 1.37884e-25 0 0.000168045 7.11127e-05 0 2.0758e-20 0 0.458204 0.217788
8.56 0 1.07691e-25 0 0.000165171 6.98526e-05 0 1.6379e-20 0 0.455059 0.216522
8.58 0 8.42666e-26 0 0.000162432 6.87565e-05 0 1.29164e-20 0 0.455154 0.215571
8.6 0 6.51019e-26 0 0.000160014 6.74978e-05 0 1.018e-20 0 0.453993 0.214718
8.62 0 5.06957e-26 0 0.000157183 6.64032e-05 0 8.01881e-21 0 0.451395 0.214163
8.64 0 3.90538e-26 0 0.000154722 6.52915e-05 0 6.31282e-21 0 0.449354 0.212903
8.66 0 3.04796e-26 0 0.000151983 6.41085e-05 0 4.96695e-21 0 0.449132 0.212713
8.68 0 2.32768e-26 0 0.000149763 6.30981e-05 0 3.9058e-21 0 0.445845 0.211494
8.7 0 1.82039e-26 0 0.00014699 6.20223e-05 0 3.0696e-21 0 0.443463 0.211185
8.72 0 1.41716e-26 0 0.000144645 6.10403e-05 0 2.41106e-21 0 0.444452 0.210261
8.74 0 1.0928e-26 0 0.000142462 5.99688e-05 0 1.89272e-21 0 0.440022 0.209335
8.76 0 8.44588e-27 0 0.000140145 5.89885e-05 0 1.48498e-21 0 0.440722 0.208489
8.78 0 6.51274e-27 0 0.000137857 5.79357e-05 0 1.16441e-21 0 0.439528 0.207332
8.8 0 5.03676e-27 0 0.000135579 5.69532e-05 0 9.12523e-22 0 0.436562 0.206862
8.82 0 3.89777e-27 0 0.000133181 5.61174e-05 0 7.1472e-22 0 0.436403 0.205789
8.84 0 3.00474e-27 0 0.000131008 5.50809e-05 0 5.59476e-22 0 0.433653 0.206215
8.86 0 2.29426e-27 0 0.000129042 5.42053e-05 0 4.37703e-22 0 0.433738 0.204137
8.88 0 1.78165e-27 0 0.000126991 5.33289e-05 0 3.42241e-22 0 0.43191 0.203973
8.9 0 1.36611e-27 0 0.000124814 5.24469e-05 0 2.67447e-22 0 0.428696 0.202798
8.92 0 1.06448e-27 0 0.000122834 5.16449e-05 0 2.08879e-22 0 0.42931 0.202586
8.94 0 8.15492e-28 0 0.000120892 5.07219e-05 0 1.63045e-22 0 0.429748 0.201294
8.96 0 6.28496e-28 0 0.000119122 4.98974e-05 0 1.27196e-22 0 0.426375 0.201182
8.98 0 4.85738e-28 0 0.000117091 4.90403e-05 0 9.91726e-23 0 0.424736 0.200016
9 0 3.70617e-28 0 0.000115375 4.83039e-05 0 7.72794e-23 0 0.422377 0.199433
9.02 0 2.82373e-28 0 0.000113376 4.75285e-05 0 6.01852e-23 0 0.421347 0.19852
9.04 0 2.18141e-28 0 0.000111438 4.66738e-05 0 4.68456e-23 0 0.419344 0.197392
9.06 0 1.67947e-28 0 0.000109826 4.59225e-05 0 3.64419e-23 0 0.41837 0.197027
9.08 0 1.27557e-28 0 0.000108028 4.51946e-05 0 2.83327e-23 0 0.417243 0.196133
9.1 0 9.81568e-29 0 0.000106364 4.44691e-05 0 2.20154e-23 0 0.41545 0.195562
9.12 0 7.53863e-29 0 0.000104694 4.37735e-05 0 1.7097e-23 0 0.414306 0.194309
9.14 0 5.77257e-29 0 0.000103087 4.30699e-05 0 1.32699e-23 0 0.412052 0.194468
9.16 0 4.38437e-29 0 0.000101559 4.23491e-05 0 1.02936e-23 0 0.410463 0.193213
9.18 0 3.37074e-29 0 9.9779e-05 4.16987e-05 0 7.98036e-24 0 0.409287 0.193265
9.2 0 2.55598e-29 0 9.82591e-05 4.10452e-05 0 6.18344e-24 0 0.408728 0.1924
9.22 0 1.96268e-29 0 9.66869e-05 4.0374e-05 0 4.78841e-24 0 0.404531 0.190993
9.24 0 1.50287e-29 0 9.51072e-05 3.97385e-05 0 3.70601e-24 0 0.404803 0.19111
9.26 0 1.14092e-29 0 9.37928e-05 3.90703e-05 0 2.86665e-24 0 0.405475 0.190393
9.28 0 8.72182e-30 0 9.22443e-05 3.84424e-05 0 2.21614e-24 0 0.402694 0.189101
9.3 0 6.59691e-30 0 9.08505e-05 3.78499e-05 0 1.71228e-24 0 0.400608 0.188085
9.32 0 5.03525e-30 0 8.94916e-05 3.72375e-05 0 1.32222e-24 0 0.401634 0.188044
9.34 0 3.81572e-30 0 8.81308e-05 3.66671e-05 0 1.02044e-24 0 0.3988 0.187713
9.36 0 2.9016e-30 0 8.65951e-05 3.60842e-05 0 7.87091e-25 0 0.397154 0.186724
9.38 0 2.2364e-30 0 8.53325e-05 3.55122e-05 0 6.06759e-25 0 0.39574 0.186193
9.4 0 1.68005e-30 0 8.39303e-05 3.49687e-05 0 4.67478e-25 0 0.394871 0.185498
9.42 0 1.29552e-30 0 8.27075e-05 3.44184e-05 0 3.59965e-25 0 0.393673 0.184981
9.44 0 9.65476e-31 0 8.13862e-05 3.38618e-05 0 2.77021e-25 0 0.392869 0.184352
9.46 0 7.36558e-31 0 8.01805e-05 3.33269e-05 0 2.13069e-25 0 0.392659 0.183181
9.48 0 5.56014e-31 0 7.89637e-05 3.28095e-05 0 1.63787e-25 0 0.39036 0.182223
9.5 0 4.22786e-31 0 7.78841e-05 3.22987e-05 0 1.25833e-25 0 0.38872 0.182073
9.52 0 3.20963e-31 0 7.65521e-05 3.17929e-05 0 9.6619e-26 0 0.389077 0.181523
9.54 0 2.43015e-31 0 7.54294e-05 3.12939e-05 0 7.41455e-26 0 0.386143 0.180684
9.56 0 1.83059e-31 0 7.4234e-05 3.08261e-05 0 5.68671e-26 0 0.385624 0.180185
9.58 0 1.39125e-31 0 7.31529e-05 3.03242e-05 0 4.35904e-26 0 0.382757 0.179572
9.6 0 1.05876e-31 0 7.19875e-05 2.98869e-05 0 3.33945e-26 0 0.383667 0.179008
9.62 0 7.96196e-32 0 7.09053e-05 2.94495e-05 0 2.5569e-26 0 0.380415 0.178264
9.64 0 6.02625e-32 0 6.99076e-05 2.89879e-05 0 1.95662e-26 0 0.379845 0.177906
9.66 0 4.50355e-32 0 6.88883e-05 2.85375e-05 0 1.49641e-26 0 0.380524 0.176825
9.68 0 3.41406e-32 0 6.77777e-05 2.80905e-05 0 1.1438e-26 0 0.37697 0.176343
9.7 0 2.58558e-32 0 6.68871e-05 2.76705e-05 0 8.73788e-27 0 0.376551 0.175973
9.72 0 1.94098e-32 0 6.58128e-05 2.72543e-05 0 6.67136e-27 0 0.376934 0.17492
9.74 0 1.45365e-32 0 6.47486e-05 2.68125e-05 0 5.09069e-27 0 0.375195 0.174818
9.76 0 1.10825e-32 0 6.38939e-05 2.6429e-05 0 3.88234e-27 0 0.373013 0.17438
9.78 0 8.21942e-33 0 6.2922e-05 2.59825e-05 0 2.95913e-27 0 0.372198 0.173285
9.8 0 6.19487e-33 0 6.1974e-05 2.56148e-05 0 2.25418e-27 0 0.36966 0.172988
9.82 0 4.65374e-33 0 6.10632e-05 2.52308e-05 0 1.7162e-27 0 0.370542 0.172389
9.84 0 3.50844e-33 0 6.02729e-05 2.48478e-05 0 1.30587e-27 0 0.368652 0.171829
9.86 0 2.60218e-33 0 5.9226e-05 2.44685e-05 0 9.93087e-28 0 0.368446 0.171553
9.88 0 1.93979e-33 0 5.8407e-05 2.41117e-05 0 7.54794e-28 0 0.366264 0.170414
9.9 0 1.48064e-33 0 5.75846e-05 2.37419e-05 0 5.73356e-28 0 0.365002 0.169151
9.92 0 1.09833e-33 0 5.67104e-05 2.338e-05 0 4.35285e-28 0 0.36355 0.169701
9.94 0 8.1736e-34 0 5.57679e-05 2.30553e-05 0 3.30277e-28 0 0.363128 0.16909
9.96 0 6.18836e-34 0 5.50077e-05 2.26839e-05 0 2.50459e-28 0 0.361846 0.168941
9.98 0 4.68372e-34 0 5.42157e-05 2.2354e-05 0 1.89823e-28 0 0.359749 0.167371
10 0 3.46033e-34 0 5.34008e-05 2.20107e-05 0 1.43786e-28 0 0.358054 0.167147


==> anc/Charm/SmallerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.09762 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 2 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 210.447 0.0926375 -0.092556 10.3849 2.74611 182.552 0.0803584 -0.0802877 19.4483 4.12655
0.04 208.404 0.367438 -0.366146 10.2978 2.71558 180.737 0.318658 -0.317539 19.3474 4.09158
0.06 205.211 0.815863 -0.809427 10.1617 2.66422 177.763 0.706736 -0.701161 19.1457 4.03425
0.08 200.752 1.42329 -1.40339 9.94358 2.59584 173.702 1.23151 -1.21429 18.9098 3.96062
0.1 195.246 2.1715 -2.12425 9.72347 2.51103 168.651 1.87572 -1.8349 18.6018 3.8657
0.12 188.757 3.03777 -2.94304 9.45271 2.41517 162.725 2.61883 -2.53717 18.1936 3.7572
0.14 181.422 3.99702 -3.82833 9.11954 2.30784 156.053 3.43811 -3.29301 17.7933 3.63314
0.16 173.43 5.02392 -4.74879 8.77917 2.19435 148.771 4.30962 -4.07361 17.3481 3.50557
0.18 164.967 6.09402 -5.67476 8.39284 2.07523 141.018 5.20933 -4.85093 16.8345 3.3652
0.2 156.004 7.17524 -6.5708 8.02644 1.94888 132.928 6.11391 -5.59888 16.3051 3.22315
0.22 146.878 8.25128 -7.41785 7.58656 1.82464 124.633 7.00159 -6.29438 15.7949 3.07689
0.24 137.619 9.2961 -8.18968 7.17344 1.69973 116.251 7.8527 -6.91807 15.2559 2.93489
0.26 128.347 10.2901 -8.86809 6.76172 1.58386 107.891 8.65007 -7.45472 14.6661 2.79099
0.28 119.203 11.2199 -9.44237 6.38665 1.46699 99.6487 9.37934 -7.89342 14.0938 2.65125
0.3 110.252 12.0706 -9.90232 6.0034 1.35827 91.6048 10.029 -8.22749 13.5773 2.52376
0.32 101.53 12.827 -10.2397 5.60011 1.25502 83.8271 10.5904 -8.45427 12.9852 2.39569
0.34 93.1839 13.4923 -10.4625 5.23832 1.1566 76.37 11.0578 -8.57468 12.4133 2.27165
0.36 85.1934 14.0536 -10.5672 4.85468 1.07003 69.2753 11.4277 -8.59276 11.913 2.15606
0.38 77.5995 14.5086 -10.5599 4.5021 0.985772 62.5734 11.6992 -8.51512 11.4246 2.05062
0.4 70.4522 14.8622 -10.4523 4.20325 0.908277 56.2845 11.8735 -8.35036 10.8825 1.95487
0.42 63.7497 15.1134 -10.2523 3.88109 0.839271 50.4198 11.9532 -8.10856 10.4002 1.86257
0.44 57.4852 15.2623 -9.96883 3.5807 0.775914 44.9826 11.9429 -7.8007 9.97241 1.77456
0.46 51.6917 15.3225 -9.6196 3.29894 0.719645 39.9699 11.8479 -7.43823 9.53557 1.6965
0.48 46.343 15.2956 -9.21364 3.05151 0.668524 35.373 11.6749 -7.03265 9.08173 1.62378
0.5 41.4058 15.1805 -8.75837 2.81518 0.622944 31.1789 11.431 -6.59513 8.69039 1.55608
0.52 36.8923 14.9933 -8.27072 2.57186 0.581476 27.3713 11.1239 -6.13625 8.30388 1.49614
0.54 32.7913 14.7457 -7.76348 2.35898 0.544778 23.9312 10.7614 -5.6658 7.94856 1.44186
0.56 29.0386 14.4258 -7.23619 2.17026 0.510962 20.8376 10.3517 -5.19256 7.61346 1.38541
0.58 25.6475 14.0561 -6.70584 2.00407 0.484162 18.0686 9.90253 -4.72426 7.27942 1.33917
0.6 22.5891 13.6417 -6.17882 1.83393 0.456845 15.6015 9.42178 -4.26748 6.9794 1.29529
0.62 19.8404 13.1895 -5.66181 1.68417 0.43297 13.4132 8.91685 -3.8277 6.66017 1.25232
0.64 17.3851 12.7116 -5.16239 1.53146 0.411568 11.4812 8.39481 -3.40925 6.39199 1.21971
0.66 15.1917 12.2089 -4.68255 1.4064 0.394584 9.78308 7.86224 -3.01546 6.13617 1.18415
0.68 13.235 11.6843 -4.22477 1.28737 0.376949 8.29743 7.32522 -2.64863 5.8788 1.15317
0.7 11.505 11.1529 -3.79506 1.18236 0.362221 7.00364 6.78932 -2.31024 5.66126 1.12415
0.72 9.96208 10.601 -3.38877 1.0859 0.34873 5.88223 6.25948 -2.00094 5.41174 1.09788
0.74 8.61043 10.0562 -3.01461 0.991291 0.335636 4.91486 5.74013 -1.72075 5.20967 1.07113
0.76 7.42508 9.51679 -2.67069 0.902929 0.324318 4.08447 5.2351 -1.46912 4.99684 1.04855
0.78 6.39065 8.98923 -2.35737 0.832833 0.315002 3.37521 4.74765 -1.24504 4.825 1.02466
0.8 5.47788 8.45722 -2.06891 0.759898 0.305177 2.77256 4.28052 -1.04715 4.67472 1.00675
0.82 4.68447 7.93966 -1.80867 0.697993 0.296887 2.26324 3.83594 -0.873834 4.48649 0.984765
0.84 4.00013 7.44507 -1.57654 0.641927 0.288099 1.83517 3.41564 -0.723282 4.33065 0.96766
0.86 3.40181 6.95534 -1.36669 0.592066 0.280883 1.4775 3.0209 -0.59359 4.19729 0.947914
0.88 2.88587 6.48473 -1.1803 0.546184 0.273818 1.18047 2.65259 -0.482804 4.05227 0.93082
0.9 2.44611 6.044 -1.01721 0.50465 0.266371 0.935381 2.3112 -0.388978 3.9292 0.916762
0.92 2.06533 5.6147 -0.872239 0.466801 0.259696 0.734539 1.99689 -0.310215 3.78035 0.902519
0.94 1.73946 5.20626 -0.745233 0.433429 0.254624 0.571158 1.7095 -0.244701 3.68471 0.886331
0.96 1.46005 4.81469 -0.63391 0.403234 0.248111 0.439296 1.44863 -0.190729 3.5609 0.873315
0.98 1.22487 4.45365 -0.538399 0.376846 0.242163 0.333782 1.21364 -0.146716 3.48542 0.858172
1 1.02397 4.10868 -0.455255 0.35202 0.236556 0.250141 1.00369 -0.111212 3.36699 0.845907
1.02 0.8537 3.78355 -0.383576 0.328272 0.230656 0.184526 0.817808 -0.0829093 3.26836 0.832084
1.04 0.709424 3.47608 -0.321867 0.310043 0.225432 0.13365 0.654868 -0.0606375 3.17775 0.820636
1.06 0.587413 3.1853 -0.268911 0.292769 0.219918 0.0947254 0.513657 -0.0433642 3.10722 0.807479
1.08 0.486059 2.91993 -0.224356 0.276703 0.21545 0.0654008 0.392886 -0.0301878 3.02598 0.796332
1.1 0.40077 2.67011 -0.186397 0.262421 0.210472 0.0437101 0.291217 -0.0203294 2.96713 0.7853
1.12 0.329599 2.43818 -0.154366 0.250711 0.204912 0.028021 0.207283 -0.0131235 2.88642 0.77509
1.14 0.270469 2.22409 -0.127483 0.239018 0.200427 0.0169895 0.139706 -0.00800782 2.81019 0.762088
1.16 0.221524 2.0274 -0.105024 0.229975 0.196134 0.00951854 0.0871144 -0.00451273 2.7606 0.752705
1.18 0.180587 1.84177 -0.0860737 0.22014 0.191093 0.0047218 0.0481568 -0.00225057 2.69573 0.742542
1.2 0.147243 1.67562 -0.0705231 0.213903 0.186532 0.0018904 0.0215126 -0.000905417 2.63233 0.731421
1.22 0.119521 1.51967 -0.0574992 0.20669 0.182146 0.000464267 0.00590303 -0.00022335 2.57156 0.720857
1.24 0.0967776 1.3767 -0.0467458 0.200173 0.177595 6.9159e-06 9.83813e-05 -3.34053e-06 2.541 0.710977
1.26 0.0781419 1.2454 -0.0378825 0.194698 0.173041 0.000183507 0.00292466 -8.89624e-05 2.49556 0.701834
1.28 0.0628979 1.1247 -0.0305935 0.189912 0.16861 0.000742017 0.0132682 -0.000360917 2.4341 0.692014
1.3 0.0505315 1.01523 -0.0246523 0.18575 0.164627 0.00149715 0.0300792 -0.000730397 2.4059 0.683441
1.32 0.0404202 0.913776 -0.0197728 0.182296 0.160158 0.00231671 0.0523737 -0.00113329 2.35566 0.674675
1.34 0.0322547 0.82172 -0.0158169 0.179268 0.156131 0.00311019 0.0792351 -0.00152516 2.31025 0.665487
1.36 0.0257511 0.740414 -0.0126555 0.17529 0.152293 0.00381926 0.109814 -0.00187699 2.28411 0.655872
1.38 0.0204328 0.664084 -0.0100616 0.172689 0.14817 0.00441001 0.143329 -0.00217159 2.23367 0.648157
1.4 0.0162387 0.597498 -0.00801048 0.171097 0.144146 0.00486653 0.179063 -0.00240064 2.21518 0.63811
1.42 0.0127967 0.533901 -0.0063226 0.168668 0.140506 0.0051859 0.216364 -0.00256224 2.176 0.630715
1.44 0.0100861 0.477917 -0.00499041 0.166278 0.136614 0.00537407 0.254643 -0.00265898 2.14175 0.622975
1.46 0.00793641 0.427776 -0.00393173 0.164932 0.13295 0.00544278 0.293369 -0.00269638 2.12618 0.614349
1.48 0.00621966 0.381969 -0.00308472 0.162887 0.129294 0.00540713 0.332069 -0.00268173 2.06951 0.606159
1.5 0.00486875 0.341238 -0.00241713 0.160819 0.125885 0.00528375 0.370325 -0.00262316 2.05009 0.599195
1.52 0.00378684 0.303397 -0.00188168 0.158736 0.122092 0.00508954 0.407768 -0.00252899 2.03523 0.591445
1.54 0.00293122 0.268905 -0.00145767 0.158138 0.11887 0.00484074 0.44408 -0.00240725 1.9993 0.582995
1.56 0.00227209 0.239065 -0.00113067 0.156012 0.115304 0.00455233 0.478986 -0.0022654 1.97992 0.57607
1.58 0.00175626 0.212299 -0.000874515 0.154553 0.112401 0.00423767 0.512254 -0.00211011 1.95819 0.567845
1.6 0.00135204 0.188082 -0.000673599 0.153003 0.109108 0.00390834 0.543689 -0.00194717 1.92288 0.561424
1.62 0.00104091 0.166919 -0.000518836 0.151981 0.105751 0.00357406 0.573135 -0.00178147 1.90215 0.55561
1.64 0.000797193 0.147617 -0.000397523 0.150702 0.103033 0.00324278 0.600466 -0.00161702 1.88659 0.547651
1.66 0.000606497 0.129903 -0.000302542 0.148549 0.100125 0.00292078 0.625588 -0.00145699 1.86978 0.540768
1.68 0.00046163 0.114563 -0.000230351 0.146588 0.0970816 0.00261285 0.648435 -0.0013038 1.84562 0.534389
1.7 0.000351946 0.101376 -0.000175668 0.146302 0.0943751 0.00232242 0.668963 -0.0011592 1.83221 0.527625
1.72 0.000265398 0.0888826 -0.000132501 0.144447 0.0916134 0.0020518 0.687153 -0.00102437 1.80353 0.520896
1.74 0.000200062 0.0780354 -9.99028e-05 0.143258 0.0888638 0.00180232 0.703006 -0.000900005 1.78783 0.514616
1.76 0.000150651 0.0685582 -7.52427e-05 0.141641 0.0862065 0.00157453 0.716539 -0.000786402 1.78848 0.507591
1.78 0.000112977 0.0600888 -5.64356e-05 0.14057 0.0838319 0.00136836 0.727787 -0.000683539 1.753 0.502624
1.8 8.41441e-05 0.0523958 -4.20383e-05 0.137798 0.0811902 0.00118325 0.736797 -0.000591149 1.74356 0.495294
1.82 6.28272e-05 0.0458824 -3.13921e-05 0.135909 0.0788458 0.00101826 0.74363 -0.000508781 1.72643 0.490393
1.84 4.66225e-05 0.0400016 -2.32977e-05 0.134879 0.0765056 0.00087222 0.748354 -0.000435856 1.70854 0.484295
1.86 3.45141e-05 0.0348513 -1.72485e-05 0.133447 0.0743302 0.000743783 0.75105 -0.000371708 1.69645 0.478101
1.88 2.54132e-05 0.0302539 -1.27012e-05 0.131423 0.0720386 0.000631512 0.751803 -0.000315623 1.68382 0.473034
1.9 1.8698e-05 0.0262893 -9.34569e-06 0.129733 0.0698165 0.000533934 0.750706 -0.000266872 1.66352 0.467341
1.92 1.3727e-05 0.0228338 -6.86145e-06 0.127932 0.0677703 0.000449588 0.747855 -0.000224726 1.6496 0.461449
1.94 9.98628e-06 0.0196873 -4.99187e-06 0.12624 0.0657007 0.00037706 0.74335 -0.000188482 1.63817 0.455378
1.96 7.25451e-06 0.0169798 -3.62648e-06 0.124689 0.0636644 0.000315004 0.737295 -0.000157468 1.6266 0.450408
1.98 5.26189e-06 0.0146478 -2.63047e-06 0.122576 0.0618168 0.000262162 0.729794 -0.000131058 1.61038 0.445404
2 3.79533e-06 0.0125877 -1.89738e-06 0.121451 0.0598441 0.000217375 0.720952 -0.000108671 1.59506 0.43998
2.02 2.74055e-06 0.0108483 -1.3701e-06 0.119349 0.058034 0.000179584 0.710874 -8.97808e-05 1.58703 0.435066
2.04 1.95869e-06 0.00927006 -9.79244e-07 0.11748 0.0563198 0.000147834 0.699665 -7.39092e-05 1.57558 0.429971
2.06 1.40121e-06 0.00794282 -7.00545e-07 0.115737 0.054611 0.000121271 0.687428 -6.06301e-05 1.55649 0.425345
2.08 9.9039e-07 0.00673587 -4.95158e-07 0.114008 0.0528811 9.91383e-05 0.674263 -4.95655e-05 1.54541 0.420474
2.1 7.01176e-07 0.00573186 -3.50566e-07 0.112248 0.051206 8.07706e-05 0.66027 -4.03828e-05 1.53703 0.415641
2.12 4.94829e-07 0.00487044 -2.47402e-07 0.10992 0.0496755 6.55864e-05 0.645545 -3.27915e-05 1.52098 0.410753
2.14 3.4739e-07 0.00412419 -1.73688e-07 0.107731 0.0480763 5.30816e-05 0.63018 -2.65397e-05 1.51357 0.40631
2.16 2.42571e-07 0.00347962 -1.21281e-07 0.106637 0.0466535 4.28217e-05 0.614266 -2.14101e-05 1.50199 0.402208
2.18 1.67567e-07 0.00290948 -8.37809e-08 0.104673 0.045247 3.44344e-05 0.597888 -1.72167e-05 1.48759 0.397044
2.2 1.16382e-07 0.00245026 -5.81895e-08 0.102236 0.0438228 2.76023e-05 0.581128 -1.38008e-05 1.48209 0.393107
2.22 7.99872e-08 0.00204556 -3.99928e-08 0.100763 0.042501 2.20566e-05 0.564065 -1.10281e-05 1.46545 0.388957
2.24 5.45976e-08 0.00169899 -2.72984e-08 0.0993481 0.0411232 1.75706e-05 0.546771 -8.78518e-06 1.45465 0.384457
2.26 3.72051e-08 0.00141128 -1.86023e-08 0.0964721 0.0398588 1.39543e-05 0.529318 -6.97704e-06 1.43961 0.379749
2.28 2.50899e-08 0.00116216 -1.25448e-08 0.0954196 0.0386766 1.10486e-05 0.51177 -5.52426e-06 1.43781 0.376742
2.3 1.68637e-08 0.000955516 -8.43177e-09 0.0938135 0.0374372 8.72182e-06 0.494188 -4.36087e-06 1.42209 0.372047
2.32 1.12074e-08 0.00077817 -5.60366e-09 0.0916575 0.0362991 6.86456e-06 0.476631 -3.43225e-06 1.41774 0.368073
2.34 7.41392e-09 0.000631925 -3.70694e-09 0.0900207 0.0351497 5.38687e-06 0.45915 -2.69342e-06 1.40021 0.36437
2.36 4.8822e-09 0.000511736 -2.44109e-09 0.0882283 0.0340868 4.21492e-06 0.441794 -2.10745e-06 1.39582 0.360084
2.38 3.18569e-09 0.000411349 -1.59284e-09 0.0864953 0.0330251 3.28837e-06 0.424608 -1.64418e-06 1.38721 0.356453
2.4 2.05138e-09 0.000326885 -1.02569e-09 0.0847954 0.0319876 2.55812e-06 0.407633 -1.27906e-06 1.37613 0.352386
2.42 1.31337e-09 0.000258727 -6.56685e-10 0.08336 0.0309917 1.98435e-06 0.390906 -9.92174e-07 1.37187 0.349499
2.44 8.27129e-10 0.000201789 -4.13564e-10 0.0813762 0.0300066 1.53491e-06 0.37446 -7.67452e-07 1.35241 0.345097
2.46 5.15026e-10 0.000155879 -2.57513e-10 0.0798071 0.0291175 1.18391e-06 0.358324 -5.91954e-07 1.34255 0.341837
2.48 3.17176e-10 0.000119304 -1.58588e-10 0.0781726 0.0281793 9.10619e-07 0.342525 -4.55309e-07 1.33925 0.33851
2.5 1.91656e-10 8.97512e-05 -9.58277e-11 0.076307 0.0272947 6.98463e-07 0.327086 -3.49231e-07 1.33056 0.334902
2.52 1.13796e-10 6.6462e-05 -5.6898e-11 0.0748529 0.0265011 5.34251e-07 0.312026 -2.67125e-07 1.32113 0.331707
2.54 6.55389e-11 4.78229e-05 -3.27694e-11 0.0731013 0.0256484 4.0752e-07 0.297362 -2.0376e-07 1.3133 0.328645
2.56 3.714e-11 3.39184e-05 -1.857e-11 0.0716018 0.0248858 3.1e-07 0.283109 -1.55e-07 1.30387 0.32477
2.58 2.00059e-11 2.29071e-05 -1.00029e-11 0.0700094 0.0240988 2.35173e-07 0.269278 -1.17586e-07 1.28841 0.321774
2.6 1.05323e-11 1.51469e-05 -5.26617e-12 0.0685108 0.0233344 1.77923e-07 0.255877 -8.89617e-08 1.28221 0.31826
2.62 5.19831e-12 9.40608e-06 -2.59916e-12 0.0667786 0.0225857 1.34247e-07 0.242913 -6.71234e-08 1.27112 0.31498
2.64 2.37269e-12 5.41128e-06 -1.18634e-12 0.0654071 0.0219407 1.0102e-07 0.230391 -5.05098e-08 1.2708 0.312306
2.66 9.03085e-13 2.60055e-06 -4.51542e-13 0.0640806 0.0212378 7.58128e-08 0.218313 -3.79064e-08 1.25516 0.308999
2.68 2.57035e-13 9.36203e-07 -1.28517e-13 0.062524 0.0205815 5.6744e-08 0.20668 -2.8372e-08 1.24805 0.305781
2.7 3.68038e-14 1.69855e-07 -1.84019e-14 0.0610888 0.0199484 4.23586e-08 0.195491 -2.11793e-08 1.2414 0.302944
2.72 7.26412e-16 4.25538e-09 -3.63206e-16 0.059868 0.0193035 3.15364e-08 0.184743 -1.57682e-08 1.23343 0.300073
2.74 3.17177e-14 2.36261e-07 -1.58588e-14 0.0582457 0.0187407 2.34172e-08 0.174432 -1.17086e-08 1.22626 0.296862
2.76 8.31293e-14 7.88758e-07 -4.15646e-14 0.0571806 0.0181518 1.73427e-08 0.164553 -8.67134e-09 1.21434 0.294165
2.78 1.28662e-13 1.55778e-06 -6.43312e-14 0.05553 0.0175708 1.28103e-08 0.1551 -6.40513e-09 1.20703 0.291042
2.8 1.53233e-13 2.37156e-06 -7.66165e-14 0.0545008 0.0170411 9.43767e-09 0.146065 -4.71883e-09 1.1975 0.288743
2.82 1.68741e-13 3.34421e-06 -8.43705e-14 0.0530453 0.0165216 6.93489e-09 0.13744 -3.46744e-09 1.18985 0.285935
2.84 1.64976e-13 4.19423e-06 -8.24882e-14 0.0520453 0.0160051 5.0826e-09 0.129216 -2.5413e-09 1.1859 0.283181
2.86 1.54807e-13 5.05758e-06 -7.74036e-14 0.050496 0.0155288 3.71541e-09 0.121383 -1.8577e-09 1.17608 0.280315
2.88 1.38765e-13 5.83603e-06 -6.93826e-14 0.0496195 0.0150414 2.70898e-09 0.113931 -1.35449e-09 1.16397 0.277492
2.9 1.21647e-13 6.59763e-06 -6.08235e-14 0.0484297 0.0145578 1.97009e-09 0.106849 -9.85044e-10 1.158 0.275698
2.92 1.02107e-13 7.15412e-06 -5.10535e-14 0.0472574 0.0141205 1.42906e-09 0.100127 -7.14528e-10 1.1517 0.272356
2.94 8.55054e-14 7.75306e-06 -4.27527e-14 0.0461475 0.0136813 1.03395e-09 0.0937517 -5.16976e-10 1.14628 0.270305
2.96 6.87747e-14 8.08446e-06 -3.43874e-14 0.0449407 0.013271 7.46174e-10 0.0877126 -3.73087e-10 1.13589 0.26772
2.98 5.47952e-14 8.36511e-06 -2.73976e-14 0.0439413 0.0128801 5.37121e-10 0.0819976 -2.6856e-10 1.1254 0.265284
3 4.38691e-14 8.71284e-06 -2.19346e-14 0.0428279 0.0124893 3.85654e-10 0.0765948 -1.92827e-10 1.12539 0.262603
3.02 3.40409e-14 8.81125e-06 -1.70204e-14 0.0419763 0.0120992 2.76199e-10 0.0714921 -1.38099e-10 1.11953 0.260258
3.04 2.64026e-14 8.92245e-06 -1.32013e-14 0.0408328 0.0117376 1.97308e-10 0.0666778 -9.86539e-11 1.10941 0.258074
3.06 2.00232e-14 8.84981e-06 -1.00116e-14 0.039871 0.011373 1.40594e-10 0.0621398 -7.02972e-11 1.10161 0.255739
3.08 1.51352e-14 8.76431e-06 -7.56758e-15 0.038912 0.01102 9.993e-11 0.0578664 -4.9965e-11 1.09602 0.25345
3.1 1.14466e-14 8.69965e-06 -5.72332e-15 0.0379927 0.0106903 7.08483e-11 0.053846 -3.54242e-11 1.08702 0.2512
3.12 8.49861e-15 8.49238e-06 -4.24931e-15 0.0370276 0.0103644 5.01038e-11 0.0500671 -2.50519e-11 1.07884 0.24907
3.14 6.28186e-15 8.26784e-06 -3.14093e-15 0.0360645 0.0100504 3.53445e-11 0.0465185 -1.76723e-11 1.07422 0.246583
3.16 4.61287e-15 8.01053e-06 -2.30644e-15 0.0353433 0.00975615 2.48705e-11 0.0431892 -1.24353e-11 1.06409 0.244537
3.18 3.36182e-15 7.71641e-06 -1.68091e-15 0.0345191 0.00945818 1.74567e-11 0.0400684 -8.72833e-12 1.0619 0.242227
3.2 2.45108e-15 7.44927e-06 -1.22554e-15 0.0335886 0.00917737 1.22223e-11 0.0371457 -6.11115e-12 1.05381 0.240417
3.22 1.75655e-15 7.08101e-06 -8.78273e-16 0.0327345 0.00888594 8.53613e-12 0.034411 -4.26807e-12 1.04849 0.238247
3.24 1.25792e-15 6.73802e-06 -6.28959e-16 0.0320207 0.0086316 5.94687e-12 0.0318543 -2.97343e-12 1.03738 0.236308
3.26 9.03996e-16 6.44547e-06 -4.51998e-16 0.0311297 0.00837766 4.13272e-12 0.0294662 -2.06636e-12 1.03403 0.234104
3.28 6.45502e-16 6.13702e-06 -3.22751e-16 0.030399 0.00811944 2.86487e-12 0.0272374 -1.43244e-12 1.02804 0.23202
3.3 4.51527e-16 5.7343e-06 -2.25763e-16 0.0297011 0.00787685 1.98106e-12 0.0251591 -9.90531e-13 1.02149 0.230532
3.32 3.18587e-16 5.4141e-06 -1.59293e-16 0.0289578 0.00763735 1.36652e-12 0.0232228 -6.8326e-13 1.00998 0.228128
3.34 2.24102e-16 5.10518e-06 -1.12051e-16 0.0281933 0.00742296 9.40285e-13 0.0214202 -4.70143e-13 1.00647 0.226515
3.36 1.56212e-16 4.77869e-06 -7.81061e-17 0.0275202 0.00719153 6.45403e-13 0.0197436 -3.22702e-13 0.997616 0.224226
3.38 1.07844e-16 4.43797e-06 -5.3922e-17 0.0268106 0.00697824 4.41908e-13 0.0181853 -2.20954e-13 0.992914 0.222506
3.4 7.46908e-17 4.14204e-06 -3.73454e-17 0.0261279 0.00676656 3.0183e-13 0.0167382 -1.50915e-13 0.985156 0.220571
3.42 5.15517e-17 3.85934e-06 -2.57759e-17 0.0255834 0.00657419 2.05648e-13 0.0153956 -1.02824e-13 0.979553 0.218935
3.44 3.54556e-17 3.58958e-06 -1.77278e-17 0.0249761 0.00636969 1.39772e-13 0.0141507 -6.9886e-14 0.97518 0.216931
3.46 2.41827e-17 3.31676e-06 -1.20913e-17 0.0242 0.00619064 9.47654e-14 0.0129975 -4.73827e-14 0.967912 0.215109
3.48 1.64139e-17 3.05518e-06 -8.20693e-18 0.0236773 0.00601171 6.40935e-14 0.01193 -3.20468e-14 0.960601 0.213629
3.5 1.11513e-17 2.82183e-06 -5.57563e-18 0.0231585 0.00582995 4.32429e-14 0.0109426 -2.16214e-14 0.956108 0.211647
3.52 7.56389e-18 2.60673e-06 -3.78195e-18 0.0225347 0.00566459 2.9104e-14 0.0100301 -1.4552e-14 0.95333 0.210115
3.54 5.10259e-18 2.39912e-06 -2.5513e-18 0.0219735 0.00549918 1.95402e-14 0.00918734 -9.77011e-15 0.94504 0.208257
3.56 3.43275e-18 2.20585e-06 -1.71638e-18 0.0214221 0.00533858 1.30872e-14 0.00840968 -6.54358e-15 0.937996 0.206712
3.58 2.29944e-18 2.02299e-06 -1.14972e-18 0.0208614 0.00517366 8.74383e-15 0.00769261 -4.37192e-15 0.934118 0.205174
3.6 1.53293e-18 1.84968e-06 -7.66465e-19 0.0203771 0.00502517 5.82773e-15 0.00703192 -2.91387e-15 0.927419 0.203394
3.62 1.01791e-18 1.68753e-06 -5.08957e-19 0.0198494 0.00487796 3.87472e-15 0.00642364 -1.93736e-15 0.923289 0.201614
3.64 6.72821e-19 1.53522e-06 -3.36411e-19 0.0193922 0.004736 2.56994e-15 0.00586402 -1.28497e-15 0.916003 0.200084
3.66 4.46944e-19 1.40611e-06 -2.23472e-19 0.018881 0.00459599 1.7004e-15 0.00534957 -8.50201e-16 0.908143 0.198404
3.68 2.94016e-19 1.27761e-06 -1.47008e-19 0.0183857 0.00446874 1.12234e-15 0.00487699 -5.61171e-16 0.905022 0.197092
3.7 1.92783e-19 1.1591e-06 -9.63915e-20 0.0179713 0.00433704 7.39e-16 0.0044432 -3.695e-16 0.900769 0.195613
3.72 1.26792e-19 1.05665e-06 -6.3396e-20 0.0175611 0.00421248 4.85412e-16 0.00404529 -2.42706e-16 0.895104 0.193847
3.74 8.22653e-20 9.51939e-07 -4.11326e-20 0.0171153 0.00409168 3.18071e-16 0.00368058 -1.59035e-16 0.89111 0.192446
3.76 5.37479e-20 8.6511e-07 -2.68739e-20 0.0166524 0.00397374 2.07915e-16 0.00334654 -1.03958e-16 0.883652 0.19093
3.78 3.49921e-20 7.84804e-07 -1.7496e-20 0.0162858 0.00385908 1.35581e-16 0.0030408 -6.77903e-17 0.878448 0.189745
3.8 2.25402e-20 7.0566e-07 -1.12701e-20 0.0158664 0.00374873 8.8198e-17 0.00276119 -4.4099e-17 0.871179 0.187966
3.82 1.45582e-20 6.37316e-07 -7.27909e-21 0.0154629 0.00364048 5.72362e-17 0.00250564 -2.86181e-17 0.864526 0.186626
3.84 9.35055e-21 5.73402e-07 -4.67528e-21 0.0150826 0.00354369 3.70539e-17 0.00227225 -1.8527e-17 0.863163 0.185404
3.86 6.00985e-21 5.1716e-07 -3.00493e-21 0.0147251 0.00343945 2.39304e-17 0.00205926 -1.19652e-17 0.859415 0.183771
3.88 3.84603e-21 4.6524e-07 -1.92301e-21 0.0143247 0.00334124 1.54177e-17 0.00186502 -7.70883e-18 0.851016 0.182433
3.9 2.45121e-21 4.17555e-07 -1.22561e-21 0.0140177 0.00324662 9.90924e-18 0.001688 -4.95462e-18 0.847766 0.181328
3.92 1.55828e-21 3.74464e-07 -7.79141e-22 0.013631 0.00315422 6.35355e-18 0.00152679 -3.17678e-18 0.843361 0.179733
3.94 9.86649e-22 3.3506e-07 -4.93324e-22 0.013332 0.00306472 4.06394e-18 0.00138009 -2.03197e-18 0.836632 0.178452
3.96 6.27519e-22 3.01681e-07 -3.1376e-22 0.0129545 0.00297596 2.59319e-18 0.00124668 -1.29659e-18 0.831007 0.177076
3.98 3.95035e-22 2.69328e-07 -1.97517e-22 0.0126886 0.00289377 1.65073e-18 0.00112544 -8.25365e-19 0.828347 0.1757
4 2.47464e-22 2.39689e-07 -1.23732e-22 0.0123535 0.00281297 1.04827e-18 0.00101534 -5.24137e-19 0.823712 0.174336
4.02 1.55398e-22 2.14208e-07 -7.7699e-23 0.0120341 0.00273393 6.64097e-19 0.000915421 -3.32048e-19 0.816792 0.173106
4.04 9.73081e-23 1.9123e-07 -4.86541e-23 0.0117559 0.0026596 4.19706e-19 0.000824808 -2.09853e-19 0.812064 0.171931
4.06 6.06711e-23 1.70283e-07 -3.03356e-23 0.0114682 0.0025853 2.64617e-19 0.00074269 -1.32308e-19 0.805617 0.170713
4.08 3.78375e-23 1.51936e-07 -1.89187e-23 0.0111893 0.00251228 1.66436e-19 0.000668322 -8.32182e-20 0.804724 0.169481
4.1 2.35166e-23 1.35339e-07 -1.17583e-23 0.010926 0.00244498 1.04433e-19 0.000601018 -5.22166e-20 0.797429 0.168315
4.12 1.45397e-23 1.20138e-07 -7.26985e-24 0.0106724 0.00237582 6.53716e-20 0.000540149 -3.26858e-20 0.79374 0.167019
4.14 8.96151e-24 1.06499e-07 -4.48075e-24 0.0104045 0.00231107 4.08225e-20 0.000485136 -2.04113e-20 0.789835 0.165879
4.16 5.53685e-24 9.4805e-08 -2.76843e-24 0.0101507 0.00224842 2.54315e-20 0.000435452 -1.27157e-20 0.783454 0.16455
4.18 3.388e-24 8.37298e-08 -1.694e-24 0.00988096 0.00218468 1.58054e-20 0.000390608 -7.90268e-21 0.782117 0.16369
4.2 2.07947e-24 7.4306e-08 -1.03974e-24 0.00965139 0.00212491 9.79939e-21 0.000350162 -4.8997e-21 0.778161 0.162455
4.22 1.27159e-24 6.58137e-08 -6.35797e-25 0.00943775 0.00206599 6.06117e-21 0.000313707 -3.03058e-21 0.770171 0.161061
4.24 7.73801e-25 5.8111e-08 -3.869e-25 0.00918281 0.00201092 3.74004e-21 0.00028087 -1.87002e-21 0.766185 0.159695
4.26 4.6906e-25 5.12017e-08 -2.3453e-25 0.0089953 0.001956 2.30229e-21 0.000251313 -1.15114e-21 0.761436 0.158868
4.28 2.85316e-25 4.53495e-08 -1.42658e-25 0.00875627 0.00190338 1.41386e-21 0.000224725 -7.06929e-22 0.758466 0.157834
4.3 1.7222e-25 3.99287e-08 -8.61101e-26 0.00853666 0.00184805 8.66197e-22 0.000200825 -4.33099e-22 0.754202 0.156716
4.32 1.03931e-25 3.521e-08 -5.19657e-26 0.00833961 0.00180274 5.2941e-22 0.000179355 -2.64705e-22 0.748468 0.155588
4.34 6.25313e-26 3.101e-08 -3.12657e-26 0.00813591 0.00175152 3.22799e-22 0.00016008 -1.614e-22 0.744689 0.154825
4.36 3.75521e-26 2.73078e-08 -1.87761e-26 0.00794488 0.00170391 1.96353e-22 0.000142787 -9.81766e-23 0.743302 0.153596
4.38 2.24396e-26 2.39706e-08 -1.12198e-26 0.00773825 0.00165846 1.19154e-22 0.000127284 -5.95771e-23 0.735226 0.152321
4.4 1.34016e-26 2.10667e-08 -6.70078e-27 0.00757099 0.00161454 7.2135e-23 0.000113393 -3.60675e-23 0.732098 0.151572
4.42 7.96804e-27 1.84643e-08 -3.98402e-27 0.00737043 0.00157125 4.35662e-23 0.000100956 -2.17831e-23 0.729942 0.150616
4.44 4.72508e-27 1.61695e-08 -2.36254e-27 0.0071966 0.00152929 2.62495e-23 8.98271e-05 -1.31247e-23 0.723992 0.149605
4.46 2.81347e-27 1.42429e-08 -1.40673e-27 0.00702413 0.00148789 1.57782e-23 7.98757e-05 -7.88911e-24 0.721791 0.148249
4.48 1.66667e-27 1.25038e-08 -8.33335e-28 0.00686636 0.00144856 9.46157e-24 7.09829e-05 -4.73079e-24 0.717088 0.14748
4.5 9.77958e-28 1.0892e-08 -4.88979e-28 0.00668365 0.00140877 5.66026e-24 6.30413e-05 -2.83013e-24 0.711328 0.146193
4.52 5.76512e-28 9.54905e-09 -2.88256e-28 0.00652032 0.00137295 3.37814e-24 5.59538e-05 -1.68907e-24 0.708648 0.145595
4.54 3.36014e-28 8.29156e-09 -1.68007e-28 0.00638258 0.00133777 2.01135e-24 4.96325e-05 -1.00567e-24 0.703716 0.144419
4.56 1.96523e-28 7.23741e-09 -9.82613e-29 0.00622543 0.00130218 1.19472e-24 4.39984e-05 -5.9736e-25 0.7005 0.143522
4.58 1.15386e-28 6.35302e-09 -5.76931e-29 0.00608418 0.00126793 7.07968e-25 3.89799e-05 -3.53984e-25 0.698649 0.142494
4.6 6.70107e-29 5.52575e-09 -3.35054e-29 0.00594323 0.00123471 4.18534e-25 3.45126e-05 -2.09267e-25 0.694305 0.141839
4.62 3.88408e-29 4.80529e-09 -1.94204e-29 0.00578433 0.00120039 2.46842e-25 3.05386e-05 -1.23421e-25 0.688587 0.14078
4.64 2.25098e-29 4.18554e-09 -1.12549e-29 0.00564953 0.0011706 1.45236e-25 2.70057e-05 -7.26182e-26 0.68589 0.139813
4.66 1.30379e-29 3.65007e-09 -6.51894e-30 0.00553537 0.00114015 8.52517e-26 2.38669e-05 -4.26259e-26 0.683462 0.139001
4.68 7.51442e-30 3.17298e-09 -3.75721e-30 0.00538744 0.00111101 4.99231e-26 2.10801e-05 -2.49615e-26 0.677662 0.13802
4.7 4.3312e-30 2.76326e-09 -2.1656e-30 0.00526835 0.00108108 2.91656e-26 1.86073e-05 -1.45828e-26 0.671494 0.137263
4.72 2.48753e-30 2.40209e-09 -1.24377e-30 0.00514429 0.00105253 1.69985e-26 1.64146e-05 -8.49926e-27 0.673197 0.136287
4.74 1.41529e-30 2.07222e-09 -7.07647e-31 0.00501709 0.00102619 9.88379e-27 1.44715e-05 -4.94189e-27 0.668824 0.135506
4.76 8.12674e-31 1.80735e-09 -4.06337e-31 0.00489864 0.000999983 5.73333e-27 1.27507e-05 -2.86667e-27 0.663653 0.134488
4.78 4.64532e-31 1.57196e-09 -2.32266e-31 0.00479017 0.000974697 3.3179e-27 1.12276e-05 -1.65895e-27 0.660613 0.133638
4.8 2.6306e-31 1.35689e-09 -1.3153e-31 0.00467263 0.000949112 1.91554e-27 9.88053e-06 -9.57771e-28 0.657723 0.13289
4.82 1.48611e-31 1.17049e-09 -7.43054e-32 0.00456156 0.000924649 1.1033e-27 8.68979e-06 -5.51648e-28 0.654038 0.131981
4.84 8.41838e-32 1.01423e-09 -4.20919e-32 0.00446149 0.000901315 6.33966e-28 7.63793e-06 -3.16983e-28 0.651951 0.131156
4.86 4.73604e-32 8.74343e-10 -2.36802e-32 0.00435334 0.000878825 3.63423e-28 6.70933e-06 -1.81712e-28 0.646465 0.130285
4.88 2.67158e-32 7.57104e-10 -1.33579e-32 0.00425393 0.000855532 2.07842e-28 5.89007e-06 -1.03921e-28 0.642756 0.129517
4.9 1.50329e-32 6.55111e-10 -7.51644e-33 0.00415026 0.000834555 1.18584e-28 5.16773e-06 -5.92921e-29 0.64052 0.128505
4.92 8.41931e-33 5.65197e-10 -4.20965e-33 0.00405249 0.000813503 6.74985e-29 4.53124e-06 -3.37492e-29 0.636724 0.127908
4.94 4.69537e-33 4.86415e-10 -2.34768e-33 0.00396111 0.000792131 3.83297e-29 3.97075e-06 -1.91649e-29 0.632923 0.127216
4.96 2.61652e-33 4.19025e-10 -1.30826e-33 0.00386993 0.000773332 2.17146e-29 3.4775e-06 -1.08573e-29 0.630982 0.126325
4.98 1.45283e-33 3.60309e-10 -7.26416e-34 0.00378155 0.000753923 1.22727e-29 3.04369e-06 -6.13637e-30 0.626569 0.12559
5 8.06289e-34 3.10211e-10 -4.03144e-34 0.00369366 0.000734217 6.92e-30 2.6624e-06 -3.46e-30 0.62171 0.124738
5.02 4.46522e-34 2.66982e-10 -2.23261e-34 0.00361393 0.000715864 3.89266e-30 2.32747e-06 -1.94633e-30 0.621641 0.12382
5.04 2.46527e-34 2.29477e-10 -1.23264e-34 0.00351976 0.000697765 2.18455e-30 2.03346e-06 -1.09227e-30 0.618178 0.123056
5.06 1.35184e-34 1.96246e-10 -6.75921e-35 0.00345235 0.000680101 1.22307e-30 1.77552e-06 -6.11535e-31 0.614838 0.122607
5.08 7.47745e-35 1.69587e-10 -3.73872e-35 0.00337217 0.000664355 6.83151e-31 1.54938e-06 -3.41576e-31 0.610537 0.121876
5.1 4.09517e-35 1.45359e-10 -2.04759e-35 0.00328989 0.000647211 3.80679e-31 1.35122e-06 -1.90339e-31 0.608343 0.120978
5.12 2.22662e-35 1.23911e-10 -1.11331e-35 0.00322106 0.000631536 2.11629e-31 1.17771e-06 -1.05815e-31 0.606243 0.120326
5.14 1.21387e-35 1.06094e-10 -6.06933e-36 0.00313681 0.000615602 1.17373e-31 1.02586e-06 -5.86866e-32 0.602235 0.119586
5.16 6.60448e-36 9.08199e-11 -3.30224e-36 0.00307527 0.000600892 6.4944e-32 8.93062e-07 -3.2472e-32 0.599966 0.118755
5.18 3.58438e-36 7.7686e-11 -1.79219e-36 0.00300023 0.00058696 3.58497e-32 7.76988e-07 -1.79248e-32 0.596357 0.118387
5.2 1.9515e-36 6.67805e-11 -9.75752e-37 0.00293506 0.000571829 1.97428e-32 6.75598e-07 -9.87139e-33 0.592478 0.117411
5.22 1.05499e-36 5.71012e-11 0 0.00286484 0.000558381 1.0847e-32 5.87088e-07 0 0.589388 0.11688
5.24 5.67464e-37 4.86646e-11 0 0.00280219 0.000544022 5.94545e-33 5.09871e-07 0 0.586833 0.116041
5.26 3.04232e-37 4.14118e-11 0 0.00273983 0.000530725 3.25116e-33 4.42546e-07 0 0.582234 0.11535
5.28 1.62901e-37 3.52575e-11 0 0.00267669 0.000517869 1.77366e-33 3.83882e-07 0 0.579901 0.114845
5.3 8.70327e-38 3.00042e-11 0 0.00261764 0.000505826 9.65337e-34 3.32797e-07 0 0.577702 0.113795
5.32 4.63913e-38 2.55196e-11 0 0.00255727 0.000493099 5.24162e-34 2.88339e-07 0 0.575071 0.113404
5.34 2.48608e-38 2.18602e-11 0 0.00249959 0.000481305 2.83942e-34 2.49672e-07 0 0.573333 0.112901
5.36 1.31996e-38 1.85851e-11 0 0.00244419 0.000469228 1.53452e-34 2.16062e-07 0 0.568658 0.112104
5.38 6.97689e-39 1.57578e-11 0 0.00239017 0.000458638 8.27358e-35 1.86865e-07 0 0.566436 0.111716
5.4 3.67983e-39 1.33554e-11 0 0.00234046 0.000447627 4.45033e-35 1.61519e-07 0 0.563482 0.110845
5.42 1.94772e-39 1.13793e-11 0 0.00228261 0.00043712 2.3882e-35 1.39527e-07 0 0.561186 0.110262
5.44 1.02748e-39 9.68026e-12 0 0.00223262 0.000426869 1.27858e-35 1.20459e-07 0 0.556453 0.109584
5.46 5.39972e-40 8.21808e-12 0 0.00218796 0.000416499 6.82907e-36 1.03935e-07 0 0.552617 0.108865
5.48 2.82817e-40 6.96558e-12 0 0.00213781 0.000406394 3.63895e-36 8.96246e-08 0 0.552765 0.108462
5.5 1.48305e-40 5.92141e-12 0 0.00208969 0.000397146 1.9345e-36 7.7239e-08 0 0.54915 0.107633
5.52 7.69518e-41 4.98961e-12 0 0.00204348 0.000387896 1.02599e-36 6.65257e-08 0 0.548495 0.10724
5.54 3.99891e-41 4.21827e-12 0 0.0019945 0.000378551 5.42866e-37 5.72646e-08 0 0.544093 0.106677
5.56 2.0726e-41 3.56303e-12 0 0.00195744 0.000369364 2.86566e-37 4.92637e-08 0 0.541157 0.105862
5.58 1.07483e-41 3.01659e-12 0 0.00191028 0.000361139 1.50916e-37 4.23557e-08 0 0.539659 0.105408
5.6 5.55618e-42 2.5503e-12 0 0.00187083 0.000352005 7.92913e-38 3.63949e-08 0 0.536183 0.104552
5.62 2.85391e-42 2.14614e-12 0 0.00182639 0.000344046 4.1562e-38 3.12546e-08 0 0.534343 0.104266
5.64 1.47282e-42 1.81775e-12 0 0.00178726 0.00033618 2.17344e-38 2.68245e-08 0 0.531815 0.103439
5.66 7.54604e-43 1.53121e-12 0 0.00174941 0.00032831 1.13391e-38 2.30088e-08 0 0.528638 0.103207
5.68 3.85543e-43 1.2885e-12 0 0.00171069 0.000320885 5.90186e-39 1.97242e-08 0 0.526624 0.102538
5.7 1.9752e-43 1.08914e-12 0 0.0016747 0.000313408 3.06465e-39 1.68986e-08 0 0.523846 0.101883
5.72 1.00173e-43 9.12947e-13 0 0.00163774 0.000306143 1.58764e-39 1.44693e-08 0 0.522332 0.101269
5.74 5.10466e-44 7.70284e-13 0 0.00160093 0.000299372 8.20551e-40 1.2382e-08 0 0.518526 0.100831
5.76 2.57961e-44 6.45641e-13 0 0.00156662 0.000292384 4.23096e-40 1.05895e-08 0 0.516038 0.100433
5.78 1.30579e-44 5.43037e-13 0 0.00153576 0.000285735 2.17647e-40 9.05123e-09 0 0.513856 0.0995312
5.8 6.58521e-45 4.55833e-13 0 0.00150153 0.000279124 1.11699e-40 7.73188e-09 0 0.510773 0.0990369
5.82 3.32597e-45 3.83884e-13 0 0.00147074 0.000272861 5.71907e-41 6.60097e-09 0 0.50955 0.0987128
5.84 1.67073e-45 3.22106e-13 0 0.00143693 0.000266497 2.92135e-41 5.63218e-09 0 0.507058 0.0978283
5.86 8.3544e-46 2.69515e-13 0 0.00140685 0.000260594 1.48875e-41 4.80275e-09 0 0.505732 0.0975813
5.88 4.16957e-46 2.25474e-13 0 0.00137729 0.00025436 7.56909e-42 4.09308e-09 0 0.502342 0.0971424
5.9 2.08109e-46 1.88973e-13 0 0.00134698 0.000249015 3.83925e-42 3.48623e-09 0 0.500533 0.0964674
5.92 1.0307e-46 1.57438e-13 0 0.00131956 0.000243304 1.94281e-42 2.96762e-09 0 0.49767 0.0959044
5.94 5.10613e-47 1.31432e-13 0 0.00129163 0.000237873 9.80835e-43 2.52468e-09 0 0.495315 0.0954323
5.96 2.54512e-47 1.1059e-13 0 0.00126322 0.000232363 4.94019e-43 2.1466e-09 0 0.493956 0.094996
5.98 1.25311e-47 9.20784e-14 0 0.0012381 0.000227281 2.48241e-43 1.82407e-09 0 0.490742 0.0944332
6 6.19733e-48 7.71432e-14 0 0.00121089 0.000222335 1.24447e-43 1.5491e-09 0 0.487454 0.0941176
6.02 3.03601e-48 6.41335e-14 0 0.00118577 0.000217259 6.22414e-44 1.31481e-09 0 0.485685 0.0936646
6.04 1.49658e-48 5.37449e-14 0 0.00116188 0.000212452 3.10567e-44 1.1153e-09 0 0.483306 0.0930349
6.06 7.31899e-49 4.47616e-14 0 0.00113635 0.000207848 1.54602e-44 9.45517e-10 0 0.482119 0.0925934
6.08 3.56734e-49 3.72205e-14 0 0.00111309 0.000203205 7.67813e-45 8.01112e-10 0 0.478786 0.0920554
6.1 1.73809e-49 3.09925e-14 0 0.00108915 0.000199011 3.80434e-45 6.78366e-10 0 0.477024 0.0916756
6.12 8.42514e-50 2.57202e-14 0 0.00106792 0.000194393 1.88055e-45 5.74093e-10 0 0.475368 0.0913563
6.14 4.09744e-50 2.14528e-14 0 0.00104194 0.000190161 9.27417e-46 4.85565e-10 0 0.473016 0.0906568
6.16 1.96267e-50 1.76547e-14 0 0.00102179 0.00018576 4.56296e-46 4.10449e-10 0 0.470446 0.0902451
6.18 9.55541e-51 1.47933e-14 0 0.00100319 0.000181834 2.23976e-46 3.46752e-10 0 0.467934 0.0895192
6.2 4.59766e-51 1.22722e-14 0 0.000981327 0.000177905 1.09683e-46 2.92769e-10 0 0.467029 0.0892332
6.22 2.20809e-51 1.01797e-14 0 0.000961344 0.000174143 5.35872e-47 2.47047e-10 0 0.466306 0.0886883
6.24 1.05303e-51 8.3996e-15 0 0.000940795 0.000170309 2.61195e-47 2.08345e-10 0 0.462536 0.0883377
6.26 5.02912e-52 6.95298e-15 0 0.000920652 0.000166519 1.27014e-47 1.75603e-10 0 0.460727 0.0879931
6.28 2.41583e-52 5.79924e-15 0 0.000903481 0.000163054 6.16204e-48 1.47921e-10 0 0.457437 0.0875982
6.3 1.14555e-52 4.78312e-15 0 0.000884156 0.000159449 2.98249e-48 1.2453e-10 0 0.455384 0.0869514
6.32 5.45442e-53 3.96826e-15 0 0.000865909 0.000156113 1.44018e-48 1.04777e-10 0 0.454961 0.0866115
6.34 2.57981e-53 3.2761e-15 0 0.000849003 0.000152683 6.93807e-49 8.81066e-11 0 0.4526 0.0862054
6.36 1.22166e-53 2.71272e-15 0 0.000832603 0.000149462 3.3346e-49 7.40453e-11 0 0.451248 0.0857826
6.38 5.76105e-54 2.2408e-15 0 0.000813759 0.000146351 1.59894e-49 6.2192e-11 0 0.448988 0.0852921
6.4 2.70021e-54 1.84294e-15 0 0.000796864 0.000143102 7.64902e-50 5.2206e-11 0 0.44649 0.0849986
6.42 1.26931e-54 1.52286e-15 0 0.000782484 0.000140057 3.65059e-50 4.3798e-11 0 0.444062 0.084376
6.44 5.94293e-55 1.25555e-15 0 0.00076477 0.000137016 1.73822e-50 3.67228e-11 0 0.443044 0.0841287
6.46 2.78101e-55 1.03643e-15 0 0.000749667 0.000134227 8.25712e-51 3.07728e-11 0 0.439007 0.083678
6.48 1.29337e-55 8.51785e-16 0 0.00073655 0.000131315 3.91325e-51 2.57718e-11 0 0.437532 0.0832173
6.5 6.01604e-56 7.01379e-16 0 0.000720623 0.000128616 1.85025e-51 2.15711e-11 0 0.436008 0.0829726
6.52 2.79496e-56 5.77852e-16 0 0.000705419 0.000125894 8.72788e-52 1.80447e-11 0 0.435041 0.0823914
6.54 1.29666e-56 4.76244e-16 0 0.000691767 0.000123153 4.10743e-52 1.5086e-11 0 0.431676 0.08218
6.56 5.96745e-57 3.90049e-16 0 0.000678364 0.000120629 1.92849e-52 1.26052e-11 0 0.430928 0.0816837
6.58 2.74173e-57 3.19483e-16 0 0.000664955 0.000118094 9.03333e-53 1.05262e-11 0 0.428877 0.0812382
6.6 1.2592e-57 2.62044e-16 0 0.000651676 0.000115654 4.22147e-53 8.78501e-12 0 0.427294 0.0808201
6.62 5.77409e-58 2.14972e-16 0 0.000638365 0.000113232 1.96817e-53 7.32762e-12 0 0.426125 0.0805048
6.64 2.6564e-58 1.77247e-16 0 0.000625498 0.000110844 9.15479e-54 6.10847e-12 0 0.423205 0.0801945
6.66 1.20144e-58 1.43925e-16 0 0.000613694 0.000108674 4.24833e-54 5.08922e-12 0 0.421085 0.0797009
6.68 5.49522e-59 1.18395e-16 0 0.000601176 0.000106511 1.96686e-54 4.23759e-12 0 0.421134 0.0792086
6.7 2.48915e-59 9.6622e-17 0 0.000589642 0.000104094 9.08473e-55 3.52644e-12 0 0.418306 0.0789786
6.72 1.13262e-59 7.93508e-17 0 0.000578916 0.000102013 4.18636e-55 2.93294e-12 0 0.416696 0.0785733
6.74 5.11105e-60 6.47416e-17 0 0.000566296 9.99427e-05 1.92462e-55 2.43792e-12 0 0.414302 0.0781855
6.76 2.31601e-60 5.31354e-17 0 0.000555876 9.79745e-05 8.82754e-56 2.02528e-12 0 0.413502 0.0779407
6.78 1.04333e-60 4.34311e-17 0 0.000544492 9.59262e-05 4.03942e-56 1.68151e-12 0 0.412132 0.0774059
6.8 4.68458e-61 3.54446e-17 0 0.000533789 9.39501e-05 1.8441e-56 1.39529e-12 0 0.409472 0.0772388
6.82 2.0993e-61 2.89213e-17 0 0.000523238 9.20217e-05 8.39913e-57 1.15712e-12 0 0.407414 0.0767578
6.84 9.37893e-62 2.35681e-17 0 0.000513681 9.00589e-05 3.81654e-57 9.5905e-13 0 0.406585 0.0762968
6.86 4.15212e-62 1.90649e-17 0 0.000503442 8.82904e-05 1.73018e-57 7.94428e-13 0 0.404767 0.0761043
6.88 1.85601e-62 1.55992e-17 0 0.000493407 8.65786e-05 7.82522e-58 6.57685e-13 0 0.40335 0.0755444
6.9 8.2558e-63 1.27234e-17 0 0.000485261 8.47911e-05 3.53092e-58 5.44165e-13 0 0.401022 0.0753325
6.92 3.64751e-63 1.03258e-17 0 0.00047571 8.30815e-05 1.58952e-58 4.49981e-13 0 0.399973 0.0747964
6.94 1.60676e-63 8.37009e-18 0 0.000466746 8.14555e-05 7.13885e-59 3.71884e-13 0 0.397526 0.0746302
6.96 7.1487e-64 6.86468e-18 0 0.000456568 7.98241e-05 3.19873e-59 3.07164e-13 0 0.396036 0.0743504
6.98 3.11267e-64 5.51956e-18 0 0.000448531 7.82299e-05 1.42992e-59 2.53561e-13 0 0.394315 0.0739281
7 1.36401e-64 4.47437e-18 0 0.000440085 7.66921e-05 6.37722e-60 2.09193e-13 0 0.391837 0.0735197
7.02 6.00204e-65 3.64856e-18 0 0.000430892 7.51528e-05 2.83751e-60 1.72488e-13 0 0.390975 0.07315
7.04 2.6246e-65 2.96181e-18 0 0.000422856 7.36393e-05 1.25959e-60 1.42142e-13 0 0.389406 0.072945
7.06 1.1388e-65 2.38988e-18 0 0.000415246 7.21891e-05 5.57836e-61 1.17068e-13 0 0.387375 0.0725916
7.08 4.96404e-66 1.94074e-18 0 0.000407072 7.07228e-05 2.46473e-61 9.63611e-14 0 0.385828 0.0722162
7.1 2.1395e-66 1.56102e-18 0 0.000399119 6.9361e-05 1.08648e-61 7.92714e-14 0 0.385157 0.071972
7.12 9.32094e-67 1.27141e-18 0 0.000391713 6.79816e-05 4.7781e-62 6.51751e-14 0 0.3829 0.071528
7.14 4.02005e-67 1.02696e-18 0 0.000384186 6.66904e-05 2.09642e-62 5.35547e-14 0 0.382299 0.0712049
7.16 1.72787e-67 8.28109e-19 0 0.000376979 6.53811e-05 9.17668e-63 4.39808e-14 0 0.380237 0.0709151
7.18 7.46282e-68 6.72207e-19 0 0.000370064 6.40944e-05 4.00756e-63 3.60978e-14 0 0.378455 0.0707039
7.2 3.20581e-68 5.43656e-19 0 0.000363326 6.27927e-05 1.74607e-63 2.96106e-14 0 0.377042 0.0703799
7.22 1.36913e-68 4.37909e-19 0 0.000356403 6.15635e-05 7.58975e-64 2.42754e-14 0 0.37659 0.0700266
7.24 5.79435e-69 3.50154e-19 0 0.000349127 6.04537e-05 3.2914e-64 1.989e-14 0 0.374737 0.0696356
7.26 2.47075e-69 2.82593e-19 0 0.000343095 5.92269e-05 1.42403e-64 1.62875e-14 0 0.372237 0.0695173
7.28 1.05874e-69 2.29597e-19 0 0.000336533 5.80785e-05 6.14677e-65 1.33298e-14 0 0.3711 0.0690641
7.3 4.45599e-70 1.8354e-19 0 0.000330702 5.69987e-05 2.64703e-65 1.0903e-14 0 0.369071 0.0688209
7.32 1.88922e-70 1.48061e-19 0 0.000324679 5.58569e-05 1.13726e-65 8.91288e-15 0 0.367724 0.0684795
7.34 7.98803e-71 1.19326e-19 0 0.000318153 5.48416e-05 4.87466e-66 7.28184e-15 0 0.367026 0.0682269
7.36 3.35192e-71 9.56076e-20 0 0.000312327 5.37321e-05 2.08457e-66 5.94587e-15 0 0.364959 0.067958
7.38 1.40081e-71 7.64262e-20 0 0.00030666 5.27147e-05 8.89357e-67 4.85222e-15 0 0.364009 0.0677941
7.4 0 6.16262e-20 0 0.000300987 5.17706e-05 0 3.95746e-15 0 0.362851 0.0673009
7.42 0 4.98606e-20 0 0.000294937 5.07374e-05 0 3.22585e-15 0 0.360815 0.0670458
7.44 0 3.9204e-20 0 0.000289909 4.97615e-05 0 2.62799e-15 0 0.359714 0.066679
7.46 0 3.16754e-20 0 0.000284457 4.88181e-05 0 2.1397e-15 0 0.359058 0.0664904
7.48 0 2.54855e-20 0 0.000279304 4.79034e-05 0 1.74114e-15 0 0.356952 0.066208
7.5 0 2.02225e-20 0 0.000274252 4.69689e-05 0 1.41601e-15 0 0.355153 0.0658662
7.52 0 1.63563e-20 0 0.000269279 4.611e-05 0 1.15093e-15 0 0.354283 0.0655544
7.54 0 1.31211e-20 0 0.000264371 4.52432e-05 0 9.34943e-16 0 0.35238 0.0653049
7.56 0 1.04214e-20 0 0.000259774 4.43963e-05 0 7.59052e-16 0 0.350888 0.0648469
7.58 0 8.33724e-21 0 0.00025489 4.35685e-05 0 6.15899e-16 0 0.349814 0.064857
7.6 0 6.68749e-21 0 0.000250489 4.27298e-05 0 4.99458e-16 0 0.348109 0.0644759
7.62 0 5.30956e-21 0 0.000245815 4.19649e-05 0 4.048e-16 0 0.346825 0.0641272
7.64 0 4.20503e-21 0 0.000241132 4.11514e-05 0 3.27894e-16 0 0.34655 0.0640188
7.66 0 3.34284e-21 0 0.000237042 4.03922e-05 0 2.65447e-16 0 0.344422 0.0637272
7.68 0 2.68691e-21 0 0.000232569 3.96638e-05 0 2.1477e-16 0 0.342623 0.0633999
7.7 0 2.1392e-21 0 0.000228763 3.89013e-05 0 1.73668e-16 0 0.341681 0.063182
7.72 0 1.68879e-21 0 0.000224391 3.81912e-05 0 1.40352e-16 0 0.340242 0.0628485
7.74 0 1.34769e-21 0 0.000220815 3.74861e-05 0 1.13363e-16 0 0.340497 0.0625348
7.76 0 1.07743e-21 0 0.000216636 3.68504e-05 0 9.1511e-17 0 0.336924 0.0624679
7.78 0 8.54533e-22 0 0.000212822 3.61345e-05 0 7.38292e-17 0 0.337667 0.0621106
7.8 0 6.7823e-22 0 0.000209011 3.54664e-05 0 5.95298e-17 0 0.335655 0.0617941
7.82 0 5.35457e-22 0 0.000205337 3.48173e-05 0 4.79726e-17 0 0.333336 0.0615657
7.84 0 4.25933e-22 0 0.000201555 3.41853e-05 0 3.8637e-17 0 0.332987 0.0612553
7.86 0 3.37645e-22 0 0.000197989 3.35679e-05 0 3.11004e-17 0 0.332491 0.0611464
7.88 0 2.68034e-22 0 0.000194613 3.29633e-05 0 2.50196e-17 0 0.330252 0.0607807
7.9 0 2.1167e-22 0 0.000191191 3.23656e-05 0 2.01162e-17 0 0.329254 0.0604887
7.92 0 1.67786e-22 0 0.000187803 3.17576e-05 0 1.61646e-17 0 0.327515 0.0603288
7.94 0 1.32484e-22 0 0.00018457 3.11971e-05 0 1.29818e-17 0 0.32686 0.0600878
7.96 0 1.05423e-22 0 0.000181208 3.06433e-05 0 1.04198e-17 0 0.325969 0.0598372
7.98 0 8.23646e-23 0 0.000178149 3.00878e-05 0 8.35858e-18 0 0.32466 0.0595329
8 0 6.58237e-23 0 0.000174865 2.95389e-05 0 6.7013e-18 0 0.32313 0.0593606
8.02 0 5.19121e-23 0 0.000171749 2.90123e-05 0 5.36956e-18 0 0.321661 0.0591002
8.04 0 4.06411e-23 0 0.000168946 2.85027e-05 0 4.30002e-18 0 0.320596 0.0588941
8.06 0 3.19517e-23 0 0.000166207 2.79847e-05 0 3.44155e-18 0 0.318368 0.0586326
8.08 0 2.53607e-23 0 0.000163087 2.75067e-05 0 2.7529e-18 0 0.317749 0.0584527
8.1 0 1.9982e-23 0 0.000160277 2.70111e-05 0 2.20079e-18 0 0.317011 0.0582772
8.12 0 1.57927e-23 0 0.000157477 2.65245e-05 0 1.75841e-18 0 0.315521 0.0580124
8.14 0 1.23267e-23 0 0.000154815 2.6047e-05 0 1.40415e-18 0 0.314618 0.0577354
8.16 0 9.693e-24 0 0.000152337 2.55981e-05 0 1.12062e-18 0 0.313995 0.05747
8.18 0 7.60738e-24 0 0.000149786 2.51573e-05 0 8.93832e-19 0 0.312709 0.0572026
8.2 0 5.9913e-24 0 0.000147195 2.47108e-05 0 7.12535e-19 0 0.312031 0.0569392
8.22 0 4.71821e-24 0 0.000144605 2.42711e-05 0 5.67688e-19 0 0.310276 0.0568171
8.24 0 3.68546e-24 0 0.000142192 2.38724e-05 0 4.52028e-19 0 0.309161 0.0565485
8.26 0 2.91433e-24 0 0.000139744 2.34132e-05 0 3.59727e-19 0 0.307757 0.0562753
8.28 0 2.26634e-24 0 0.000137454 2.30186e-05 0 2.86111e-19 0 0.306864 0.0561135
8.3 0 1.76921e-24 0 0.000135099 2.26247e-05 0 2.2743e-19 0 0.30633 0.0558703
8.32 0 1.38379e-24 0 0.000132753 2.22267e-05 0 1.80682e-19 0 0.303903 0.0557262
8.34 0 1.0844e-24 0 0.000130529 2.18574e-05 0 1.43461e-19 0 0.303908 0.0555044
8.36 0 8.45845e-25 0 0.000128409 2.14672e-05 0 1.13842e-19 0 0.302739 0.0552834
8.38 0 6.63475e-25 0 0.000126191 2.1092e-05 0 9.02876e-20 0 0.30179 0.0550183
8.4 0 5.18173e-25 0 0.000123911 2.07383e-05 0 7.15658e-20 0 0.300718 0.0548394
8.42 0 4.04443e-25 0 0.000122053 2.03781e-05 0 5.66938e-20 0 0.299378 0.0546927
8.44 0 3.14638e-25 0 0.000119839 2.00299e-05 0 4.48867e-20 0 0.298079 0.0544085
8.46 0 2.44839e-25 0 0.00011791 1.96842e-05 0 3.55184e-20 0 0.297328 0.0541864
8.48 0 1.90327e-25 0 0.000116017 1.93385e-05 0 2.80893e-20 0 0.296029 0.0539405
8.5 0 1.49746e-25 0 0.000114109 1.90159e-05 0 2.22015e-20 0 0.295534 0.0537827
8.52 0 1.16365e-25 0 0.000112121 1.8691e-05 0 1.75379e-20 0 0.294209 0.0536553
8.54 0 9.1108e-26 0 0.000110322 1.83788e-05 0 1.3846e-20 0 0.29265 0.053471
8.56 0 7.04229e-26 0 0.000108373 1.80718e-05 0 1.09251e-20 0 0.292541 0.0530714
8.58 0 5.45663e-26 0 0.000106639 1.77563e-05 0 8.61544e-21 0 0.291491 0.0528626
8.6 0 4.27904e-26 0 0.000104828 1.74578e-05 0 6.79021e-21 0 0.291246 0.0527219
8.62 0 3.30351e-26 0 0.000103159 1.71652e-05 0 5.34863e-21 0 0.289846 0.0525174
8.64 0 2.56093e-26 0 0.000101456 1.68729e-05 0 4.2107e-21 0 0.289141 0.052321
8.66 0 1.99574e-26 0 9.98153e-05 1.65831e-05 0 3.31299e-21 0 0.286686 0.052164
8.68 0 1.5387e-26 0 9.81836e-05 1.63107e-05 0 2.60518e-21 0 0.286667 0.0520122
8.7 0 1.19316e-26 0 9.66508e-05 1.60287e-05 0 2.04743e-21 0 0.285441 0.0518418
8.72 0 9.23206e-27 0 9.49583e-05 1.57674e-05 0 1.60818e-21 0 0.284796 0.0514865
8.74 0 7.19694e-27 0 9.34628e-05 1.55195e-05 0 1.26245e-21 0 0.283667 0.0513598
8.76 0 5.50109e-27 0 9.197e-05 1.52515e-05 0 9.90475e-22 0 0.282561 0.0510961
8.78 0 4.2397e-27 0 9.04463e-05 1.49973e-05 0 7.76654e-22 0 0.282161 0.0508374
8.8 0 3.27719e-27 0 8.9021e-05 1.47465e-05 0 6.08647e-22 0 0.280452 0.0508315
8.82 0 2.54412e-27 0 8.75968e-05 1.45035e-05 0 4.76712e-22 0 0.279714 0.0505017
8.84 0 1.97118e-27 0 8.61621e-05 1.42621e-05 0 3.73164e-22 0 0.279038 0.0503338
8.86 0 1.51415e-27 0 8.47391e-05 1.40246e-05 0 2.91943e-22 0 0.2776 0.0501758
8.88 0 1.1675e-27 0 8.34831e-05 1.3807e-05 0 2.2827e-22 0 0.276568 0.0500398
8.9 0 9.00429e-28 0 8.21417e-05 1.35752e-05 0 1.78383e-22 0 0.274838 0.0498003
8.92 0 6.93578e-28 0 8.08187e-05 1.33529e-05 0 1.39319e-22 0 0.274238 0.0496963
8.94 0 5.3339e-28 0 7.95046e-05 1.31346e-05 0 1.08748e-22 0 0.27388 0.0494354
8.96 0 4.09616e-28 0 7.82278e-05 1.29231e-05 0 8.48369e-23 0 0.272587 0.0493934
8.98 0 3.1279e-28 0 7.70273e-05 1.27109e-05 0 6.61458e-23 0 0.272067 0.049087
9 0 2.41401e-28 0 7.57548e-05 1.2501e-05 0 5.15435e-23 0 0.271002 0.0490072
9.02 0 1.86396e-28 0 7.44757e-05 1.2299e-05 0 4.01419e-23 0 0.269632 0.0487818
9.04 0 1.43241e-28 0 7.34063e-05 1.21042e-05 0 3.12447e-23 0 0.268925 0.0487098
9.06 0 1.09705e-28 0 7.22267e-05 1.19063e-05 0 2.43057e-23 0 0.268986 0.0484319
9.08 0 8.33487e-29 0 7.09928e-05 1.17106e-05 0 1.8897e-23 0 0.268223 0.0483308
9.1 0 6.4098e-29 0 6.98934e-05 1.15208e-05 0 1.46836e-23 0 0.266857 0.048104
9.12 0 4.9245e-29 0 6.8827e-05 1.13422e-05 0 1.14031e-23 0 0.264986 0.047823
9.14 0 3.76229e-29 0 6.77399e-05 1.11551e-05 0 8.85054e-24 0 0.264721 0.0477126
9.16 0 2.90446e-29 0 6.66907e-05 1.097e-05 0 6.86545e-24 0 0.26323 0.0475115
9.18 0 2.21657e-29 0 6.56769e-05 1.0796e-05 0 5.32258e-24 0 0.262888 0.0474992
9.2 0 1.66702e-29 0 6.46552e-05 1.06279e-05 0 4.1241e-24 0 0.261972 0.0471491
9.22 0 1.29293e-29 0 6.35981e-05 1.04582e-05 0 3.19366e-24 0 0.26093 0.0470602
9.24 0 9.79075e-30 0 6.26118e-05 1.02857e-05 0 2.47174e-24 0 0.261203 0.0468337
9.26 0 7.43711e-30 0 6.16678e-05 1.01294e-05 0 1.91193e-24 0 0.259861 0.0467254
9.28 0 5.67061e-30 0 6.07783e-05 9.97061e-06 0 1.47806e-24 0 0.257823 0.0466084
9.3 0 4.33011e-30 0 5.98018e-05 9.81059e-06 0 1.142e-24 0 0.257142 0.0462752
9.32 0 3.29381e-30 0 5.89096e-05 9.6502e-06 0 8.81854e-25 0 0.257661 0.0463106
9.34 0 2.4844e-30 0 5.79114e-05 9.49989e-06 0 6.8058e-25 0 0.255828 0.0460548
9.36 0 1.9149e-30 0 5.70335e-05 9.35314e-06 0 5.24947e-25 0 0.254962 0.045979
9.38 0 1.4627e-30 0 5.61296e-05 9.20381e-06 0 4.04675e-25 0 0.254399 0.0457879
9.4 0 1.10946e-30 0 5.52455e-05 9.06368e-06 0 3.11781e-25 0 0.254278 0.0456337
9.42 0 8.44384e-31 0 5.44673e-05 8.92096e-06 0 2.40076e-25 0 0.253071 0.0453969
9.44 0 6.3065e-31 0 5.3639e-05 8.78637e-06 0 1.84757e-25 0 0.251673 0.0452705
9.46 0 4.86316e-31 0 5.28279e-05 8.64724e-06 0 1.42104e-25 0 0.251352 0.0450506
9.48 0 3.6648e-31 0 5.19821e-05 8.51186e-06 0 1.09236e-25 0 0.249604 0.0448748
9.5 0 2.78085e-31 0 5.11874e-05 8.37828e-06 0 8.39225e-26 0 0.249742 0.0448166
9.52 0 2.09788e-31 0 5.03601e-05 8.25122e-06 0 6.44386e-26 0 0.248554 0.0446556
9.54 0 1.59437e-31 0 4.96575e-05 8.12499e-06 0 4.94501e-26 0 0.247673 0.0445694
9.56 0 1.20297e-31 0 4.88658e-05 7.99174e-06 0 3.79265e-26 0 0.247318 0.0443844
9.58 0 9.15045e-32 0 4.81189e-05 7.87213e-06 0 2.90718e-26 0 0.246402 0.0441432
9.6 0 6.9157e-32 0 4.74679e-05 7.7486e-06 0 2.22718e-26 0 0.245577 0.0439102
9.62 0 5.16095e-32 0 4.66833e-05 7.62976e-06 0 1.70527e-26 0 0.244528 0.0438763
9.64 0 3.93202e-32 0 4.60784e-05 7.51755e-06 0 1.30492e-26 0 0.2443 0.0436835
9.66 0 2.96824e-32 0 4.53551e-05 7.40243e-06 0 9.97995e-27 0 0.24414 0.0435712
9.68 0 2.2383e-32 0 4.47201e-05 7.28456e-06 0 7.6283e-27 0 0.243195 0.0433509
9.7 0 1.6757e-32 0 4.39771e-05 7.17487e-06 0 5.82748e-27 0 0.241892 0.0433342
9.72 0 1.28471e-32 0 4.33925e-05 7.06497e-06 0 4.44927e-27 0 0.241259 0.0431691
9.74 0 9.61474e-33 0 4.26947e-05 6.95855e-06 0 3.39508e-27 0 0.240269 0.0430074
9.76 0 7.24778e-33 0 4.20417e-05 6.85538e-06 0 2.5892e-27 0 0.240611 0.0428597
9.78 0 5.41712e-33 0 4.14749e-05 6.75122e-06 0 1.97349e-27 0 0.239093 0.0427355
9.8 0 4.06537e-33 0 4.08651e-05 6.64972e-06 0 1.50335e-27 0 0.23818 0.0425747
9.82 0 3.08257e-33 0 4.02279e-05 6.5502e-06 0 1.14456e-27 0 0.23736 0.0424867
9.84 0 2.28964e-33 0 3.96374e-05 6.4499e-06 0 8.70902e-28 0 0.23648 0.0421749
9.86 0 1.72192e-33 0 3.90498e-05 6.34971e-06 0 6.62302e-28 0 0.235964 0.0421177
9.88 0 1.2795e-33 0 3.8457e-05 6.25716e-06 0 5.0338e-28 0 0.235268 0.0419663
9.9 0 9.6869e-34 0 3.78894e-05 6.161e-06 0 3.82376e-28 0 0.23424 0.0417983
9.92 0 7.2022e-34 0 3.7372e-05 6.07071e-06 0 2.90295e-28 0 0.233605 0.0416798
9.94 0 5.51857e-34 0 3.6806e-05 5.9801e-06 0 2.20264e-28 0 0.233 0.0415539
9.96 0 4.09164e-34 0 3.62897e-05 5.88928e-06 0 1.67032e-28 0 0.232114 0.0414085
9.98 0 3.01358e-34 0 3.57192e-05 5.80113e-06 0 1.26594e-28 0 0.232267 0.0413263
10 0 2.2652e-34 0 3.52243e-05 5.71489e-06 0 9.58911e-29 0 0.231044 0.0412321


==> anc/Charm/SmallerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.02176 Rh 0.41833 Qsp 4102.5 mass 0.22 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 473.506 0.172134 -0.171994 25.9309 9.53391 410.743 0.149318 -0.149196 65.3187 14.4977
0.04 468.909 0.682969 -0.680739 25.9064 9.44292 406.659 0.592302 -0.590368 65.1974 14.3757
0.06 461.725 1.51727 -1.50614 25.5536 9.26643 399.967 1.31433 -1.30469 64.664 14.1978
0.08 451.692 2.64887 -2.61442 25.0999 9.0321 390.83 2.29195 -2.26215 64.1201 13.9152
0.1 439.303 4.0452 -3.96327 24.5603 8.74769 379.465 3.4942 -3.42343 63.3512 13.6017
0.12 424.702 5.66554 -5.50097 23.9804 8.41663 366.132 4.88421 -4.74233 62.118 13.2247
0.14 408.2 7.4649 -7.17114 23.3397 8.04784 351.12 6.42106 -6.16838 61.2494 12.8081
0.16 390.216 9.39782 -8.91741 22.51 7.65754 334.736 8.06164 -7.64954 60.0093 12.3458
0.18 371.175 11.4204 -10.6861 21.7838 7.24327 317.29 9.76246 -9.13473 58.8784 11.8592
0.2 351.008 13.4743 -12.412 20.896 6.80817 299.089 11.4812 -10.5761 57.2537 11.3688
0.22 330.475 15.5304 -14.0601 20.0844 6.3838 280.424 13.1783 -11.9306 56.1436 10.8502
0.24 309.643 17.5411 -15.5811 19.1123 5.96052 261.565 14.8175 -13.1618 54.7148 10.3631
0.26 288.78 19.4703 -16.94 18.2769 5.54672 242.755 16.3672 -14.2401 52.928 9.85082
0.28 268.207 21.2936 -18.1152 17.3116 5.13826 224.21 17.8005 -15.1435 51.6154 9.38245
0.3 248.068 22.9827 -19.0855 16.353 4.75561 206.111 19.0955 -15.8574 50.1327 8.90889
0.32 228.443 24.5089 -19.8326 15.5674 4.3865 188.611 20.2355 -16.3745 48.4483 8.45914
0.34 209.664 25.8776 -20.3692 14.5481 4.04574 171.832 21.2083 -16.6938 47.0008 8.02179
0.36 191.685 27.0633 -20.6852 13.8211 3.73344 155.869 22.0066 -16.8202 45.6226 7.62479
0.38 174.599 28.0606 -20.7889 12.9506 3.4316 140.79 22.6271 -16.7634 44.1033 7.24625
0.4 158.517 28.877 -20.6997 12.1907 3.16865 126.64 23.07 -16.537 42.7756 6.8753
0.42 143.437 29.5092 -20.4296 11.4016 2.91871 113.445 23.3389 -16.1578 41.1598 6.5597
0.44 129.342 29.9552 -19.9926 10.6596 2.69132 101.211 23.4402 -15.6443 39.9249 6.24119
0.46 116.306 30.2394 -19.4206 9.96641 2.4804 89.9323 23.3822 -15.0167 38.4436 5.95244
0.48 104.272 30.3625 -18.7288 9.32982 2.297 79.5892 23.1753 -14.2954 37.19 5.69599
0.5 93.1631 30.3198 -17.9292 8.6963 2.13258 70.1526 22.8311 -13.5008 35.8218 5.44133
0.52 83.0076 30.1407 -17.0538 8.1405 1.98434 61.5855 22.3621 -12.6527 34.8952 5.21671
0.54 73.7804 29.8461 -16.127 7.52647 1.84578 53.8451 21.7817 -11.7695 33.5036 5.02022
0.56 65.3369 29.409 -15.1459 7.01588 1.73139 46.8846 21.1034 -10.8684 32.574 4.82689
0.58 57.7068 28.8726 -14.1447 6.55784 1.62421 40.6544 20.3407 -9.96495 31.3252 4.64836
0.6 50.8255 28.2441 -13.136 6.05483 1.52525 35.1033 19.5071 -9.07255 30.1889 4.48645
0.62 44.641 27.5359 -12.1335 5.63822 1.4413 30.1797 18.6157 -8.20289 29.3474 4.34618
0.64 39.1165 26.7701 -11.1532 5.21777 1.36191 25.8327 17.6791 -7.36563 28.2461 4.20765
0.66 34.1813 25.9466 -10.2 4.84011 1.29544 22.0119 16.709 -6.56854 27.3607 4.08352
0.68 29.7788 25.0694 -9.27945 4.50143 1.23614 18.6692 15.7168 -5.81756 26.4213 3.96399
0.7 25.8862 24.1686 -8.40568 4.16288 1.18428 15.7582 14.7126 -5.11694 25.5196 3.8619
0.72 22.4147 23.2125 -7.56934 3.84049 1.13129 13.235 13.7061 -4.4694 24.5797 3.76043
0.74 19.3735 22.2595 -6.79092 3.56536 1.09312 11.0584 12.7058 -3.87628 23.9361 3.66345
0.76 16.7064 21.3047 -6.06758 3.27166 1.0496 9.19005 11.7195 -3.33772 23.0977 3.57963
0.78 14.379 20.3617 -5.40161 3.03875 1.01461 7.59423 10.754 -2.85285 22.457 3.496
0.8 12.3252 19.3924 -4.78125 2.78931 0.984515 6.23827 9.81525 -2.41997 21.7147 3.42646
0.82 10.54 18.4387 -4.21561 2.55895 0.95303 5.09228 8.9084 -2.03671 20.9266 3.35432
0.84 9.0003 17.52 -3.70593 2.36111 0.926494 4.12914 8.0378 -1.7002 20.4694 3.29021
0.86 7.65408 16.5935 -3.23994 2.18098 0.897132 3.32438 7.20703 -1.4072 19.7923 3.22521
0.88 6.4932 15.6924 -2.82173 2.00934 0.876786 2.65605 6.41899 -1.15423 19.0962 3.16638
0.9 5.50374 14.843 -2.45222 1.84537 0.854359 2.10461 5.6759 -0.937719 18.7659 3.10568
0.92 4.64698 14.0008 -2.1202 1.68469 0.832654 1.65271 4.97942 -0.754057 18.0107 3.06197
0.94 3.91378 13.1889 -1.82638 1.56055 0.810756 1.28511 4.33064 -0.599699 17.5581 3.00579
0.96 3.28512 12.3977 -1.56616 1.43325 0.792542 0.988417 3.73018 -0.471223 16.8224 2.96149
0.98 2.75596 11.6631 -1.34084 1.30966 0.775694 0.75101 3.17823 -0.365385 16.4804 2.9116
1 2.30393 10.9486 -1.14272 1.20962 0.758465 0.562817 2.67459 -0.27915 16.0051 2.86511
1.02 1.92082 10.2648 -0.970262 1.11475 0.740953 0.415183 2.21873 -0.209721 15.5436 2.82429
1.04 1.5962 9.6068 -0.820363 1.00892 0.721411 0.300713 1.80985 -0.15455 15.0471 2.78353
1.06 1.32168 8.97252 -0.690498 0.928733 0.707418 0.213132 1.4469 -0.111349 14.7215 2.74291
1.08 1.09363 8.38789 -0.580292 0.840083 0.689839 0.147152 1.12862 -0.0780802 14.3645 2.70322
1.1 0.901733 7.8265 -0.485545 0.769557 0.675 0.0983478 0.853599 -0.0529561 13.8956 2.6645
1.12 0.741598 7.29626 -0.4049 0.709686 0.661485 0.0630473 0.620294 -0.0344228 13.5272 2.62578
1.14 0.608556 6.79869 -0.336648 0.648335 0.646 0.0382263 0.427058 -0.0211464 13.1337 2.59024
1.16 0.498429 6.33419 -0.279163 0.588083 0.631869 0.0214167 0.27217 -0.0119952 12.7145 2.55519
1.18 0.406321 5.88443 -0.230249 0.538205 0.617897 0.0106241 0.15386 -0.00602032 12.4839 2.52303
1.2 0.331298 5.47772 -0.189817 0.493518 0.601884 0.00425339 0.0703262 -0.00243697 12.1458 2.49144
1.22 0.268922 5.08589 -0.155687 0.452252 0.589554 0.0010446 0.0197557 -0.00060475 11.9333 2.45119
1.24 0.21775 4.71937 -0.1273 0.409689 0.574616 1.55608e-05 0.000337254 -9.09711e-06 11.5407 2.42136
1.26 0.175819 4.37538 -0.103737 0.376504 0.562229 0.00041289 0.010275 -0.000243614 11.2409 2.39212
1.28 0.14152 4.05172 -0.0842254 0.341754 0.54863 0.00166954 0.0477988 -0.000993621 10.9298 2.35892
1.3 0.113696 3.75227 -0.0682179 0.316201 0.534584 0.00336859 0.111172 -0.00202116 10.7119 2.33007
1.32 0.0909454 3.46678 -0.0549852 0.289453 0.522073 0.0052126 0.198701 -0.00315152 10.4453 2.29721
1.34 0.0725731 3.20179 -0.0441924 0.265406 0.510019 0.00699792 0.308735 -0.00426129 10.2899 2.27017
1.36 0.0579399 2.96449 -0.035519 0.24296 0.497275 0.00859334 0.439678 -0.00526799 10.0724 2.23889
1.38 0.0459739 2.73356 -0.0283608 0.223608 0.486131 0.00992251 0.589983 -0.0061211 9.73064 2.2092
1.4 0.036537 2.52984 -0.022672 0.208202 0.472902 0.0109497 0.758162 -0.00679452 9.53378 2.18448
1.42 0.0287927 2.32641 -0.0179648 0.189787 0.461632 0.0116683 0.94278 -0.00728024 9.29057 2.15687
1.44 0.0226938 2.14419 -0.0142322 0.174987 0.448304 0.0120917 1.14246 -0.00758314 9.09106 2.12938
1.46 0.0178569 1.97709 -0.0112524 0.165082 0.437832 0.0122463 1.35589 -0.00771689 8.93773 2.10121
1.48 0.0139942 1.81949 -0.00885771 0.152144 0.425457 0.012166 1.5818 -0.00770054 8.74567 2.0718
1.5 0.0109547 1.67611 -0.00696262 0.145198 0.41572 0.0118884 1.81897 -0.00755609 8.63344 2.04711
1.52 0.00852039 1.53739 -0.00543634 0.134833 0.404442 0.0114515 2.06627 -0.00730648 8.36895 2.02169
1.54 0.00659525 1.4064 -0.00422313 0.126994 0.393608 0.0108917 2.32258 -0.00697425 8.18079 2.0004
1.56 0.00511221 1.29111 -0.00328441 0.119496 0.383427 0.0102427 2.58686 -0.00658058 8.02984 1.97614
1.58 0.00395159 1.18451 -0.0025466 0.11652 0.373181 0.00953477 2.8581 -0.00614466 7.82094 1.94927
1.6 0.00304209 1.08463 -0.00196608 0.109241 0.362651 0.00879376 3.13535 -0.00568334 7.73114 1.92639
1.62 0.00234204 0.995371 -0.00151765 0.103679 0.352628 0.00804163 3.41771 -0.005211 7.5857 1.9046
1.64 0.00179368 0.910654 -0.00116516 0.101433 0.342741 0.00729625 3.70431 -0.00473957 7.39869 1.87929
1.66 0.00136462 0.829418 -0.000888446 0.0971333 0.333507 0.00657176 3.99433 -0.0042786 7.27648 1.85458
1.68 0.00103867 0.757414 -0.000677644 0.095025 0.324407 0.00587891 4.287 -0.0038355 7.15964 1.83464
1.7 0.000791878 0.694304 -0.000517627 0.0914203 0.314983 0.00522545 4.58157 -0.00341572 7.02047 1.813
1.72 0.000597146 0.630882 -0.000391027 0.0893337 0.306109 0.00461655 4.87736 -0.00302304 6.87757 1.7902
1.74 0.000450139 0.574291 -0.000295242 0.0883548 0.298106 0.00405522 5.17368 -0.00265978 6.76359 1.76823
1.76 0.000338964 0.523361 -0.000222656 0.0868971 0.289411 0.0035427 5.46993 -0.0023271 6.64498 1.74835
1.78 0.000254199 0.476021 -0.000167205 0.0861183 0.280622 0.00307882 5.76549 -0.00202516 6.52253 1.72729
1.8 0.000189324 0.430931 -0.000124689 0.0856608 0.27256 0.00266231 6.05981 -0.00175339 6.41471 1.70777
1.82 0.000141361 0.391945 -9.32076e-05 0.0830766 0.265024 0.00229108 6.35236 -0.00151064 6.2932 1.68796
1.84 0.000104901 0.355067 -6.92398e-05 0.0838919 0.257665 0.00196249 6.64265 -0.00129535 6.21586 1.66558
1.86 7.76568e-05 0.321585 -5.13067e-05 0.0823304 0.250003 0.00167351 6.93019 -0.00110567 6.09526 1.6506
1.88 5.71796e-05 0.290326 -3.78109e-05 0.0830874 0.242402 0.0014209 7.21454 -0.000939593 5.98077 1.62832
1.9 4.20706e-05 0.262481 -2.7842e-05 0.0830308 0.235424 0.00120135 7.4953 -0.000795047 5.93952 1.60994
1.92 3.08858e-05 0.2373 -2.04549e-05 0.0830932 0.228721 0.00101157 7.77206 -0.00066994 5.81099 1.58965
1.94 2.24691e-05 0.213055 -1.48906e-05 0.0841925 0.221776 0.000848384 8.04447 -0.000562236 5.74725 1.57505
1.96 1.63226e-05 0.191429 -1.08237e-05 0.0832913 0.215075 0.000708758 8.31219 -0.000469986 5.64416 1.5568
1.98 1.18393e-05 0.172108 -7.85504e-06 0.0840989 0.208846 0.000589865 8.5749 -0.000391361 5.59051 1.53782
2 8.5395e-06 0.15421 -5.66854e-06 0.0832392 0.202455 0.000489095 8.83229 -0.000324662 5.48037 1.52244
2.02 6.16624e-06 0.138628 -4.095e-06 0.0840223 0.196559 0.000404064 9.08411 -0.000268339 5.40078 1.5034
2.04 4.40706e-06 0.123617 -2.92791e-06 0.0849606 0.190607 0.000332626 9.3301 -0.000220987 5.3242 1.48746
2.06 3.15273e-06 0.110576 -2.09534e-06 0.085215 0.185005 0.00027286 9.57002 -0.000181346 5.23226 1.47
2.08 2.22838e-06 0.0979384 -1.48149e-06 0.0840528 0.179406 0.000223061 9.80366 -0.000148298 5.19173 1.45346
2.1 1.57765e-06 0.0870785 -1.04918e-06 0.0856113 0.174191 0.000181734 10.0308 -0.000120858 5.11459 1.43886
2.12 1.11337e-06 0.0773434 -7.40618e-07 0.0853596 0.16881 0.000147569 10.2514 -9.81641e-05 5.02421 1.42106
2.14 7.81628e-07 0.0684882 -5.20069e-07 0.0861221 0.163622 0.000119434 10.4651 -7.94671e-05 4.98136 1.40638
2.16 5.45786e-07 0.0604527 -3.63226e-07 0.0863352 0.159033 9.63489e-05 10.6719 -6.41212e-05 4.91575 1.39132
2.18 3.77025e-07 0.0529039 -2.50963e-07 0.086345 0.154168 7.74773e-05 10.8716 -5.15719e-05 4.87233 1.37733
2.2 2.61859e-07 0.0466504 -1.74334e-07 0.0870136 0.149493 6.21051e-05 11.0641 -4.13468e-05 4.80607 1.36111
2.22 1.79971e-07 0.0407951 -1.19835e-07 0.0871841 0.144965 4.96273e-05 11.2493 -3.30447e-05 4.75143 1.34614
2.24 1.22845e-07 0.035508 -8.18085e-08 0.086511 0.140618 3.95339e-05 11.4272 -2.63276e-05 4.66208 1.33329
2.26 8.37114e-08 0.0309218 -5.57546e-08 0.0866458 0.136105 3.13971e-05 11.5976 -2.09115e-05 4.63982 1.31683
2.28 5.64524e-08 0.0267067 -3.76033e-08 0.0865294 0.132182 2.48595e-05 11.7606 -1.65591e-05 4.57106 1.30523
2.3 3.79433e-08 0.0230397 -2.52768e-08 0.087001 0.127854 1.96241e-05 11.916 -1.3073e-05 4.55907 1.29047
2.32 2.52167e-08 0.0196961 -1.68001e-08 0.0860787 0.124139 1.54453e-05 12.0639 -1.02901e-05 4.48958 1.2784
2.34 1.66813e-08 0.0167966 -1.11145e-08 0.0857403 0.12026 1.21205e-05 12.2042 -8.07565e-06 4.45092 1.26384
2.36 1.0985e-08 0.0142901 -7.3196e-09 0.0860276 0.116718 9.48357e-06 12.3369 -6.31918e-06 4.38044 1.25067
2.38 7.1678e-09 0.0120729 -4.77641e-09 0.0857907 0.113175 7.39884e-06 12.4621 -4.93037e-06 4.36769 1.23863
2.4 4.61561e-09 0.0100877 -3.07587e-09 0.0855872 0.109662 5.75578e-06 12.5797 -3.83569e-06 4.32362 1.2255
2.42 2.95509e-09 0.00839886 -1.96938e-09 0.0854895 0.106241 4.46479e-06 12.6897 -2.97551e-06 4.23999 1.21244
2.44 1.86104e-09 0.00689346 -1.24032e-09 0.0847174 0.102998 3.45354e-06 12.7922 -2.30167e-06 4.23175 1.19785
2.46 1.15881e-09 0.00560624 -7.72336e-10 0.0849013 0.0997988 2.6638e-06 12.8873 -1.7754e-06 4.17409 1.18776
2.48 7.13646e-10 0.00451926 -4.75655e-10 0.0845142 0.0968004 2.04889e-06 12.9749 -1.36562e-06 4.11216 1.17489
2.5 4.31225e-10 0.00358229 -2.87426e-10 0.0843372 0.0938432 1.57154e-06 13.0552 -1.04748e-06 4.10533 1.16231
2.52 2.56041e-10 0.00279631 -1.70664e-10 0.0836259 0.0910351 1.20206e-06 13.1281 -8.01236e-07 4.06219 1.15208
2.54 1.47462e-10 0.00212189 -9.82933e-11 0.0831656 0.0882305 9.1692e-07 13.1939 -6.11187e-07 4.01655 1.13883
2.56 8.35651e-11 0.00158773 -5.57027e-11 0.0825942 0.0854566 6.97499e-07 13.2525 -4.64938e-07 3.99226 1.12852
2.58 4.50132e-11 0.00113175 -3.00054e-11 0.0822519 0.0829081 5.29139e-07 13.304 -3.52719e-07 3.97702 1.11727
2.6 2.36978e-11 0.000790178 -1.57969e-11 0.081179 0.0804004 4.00328e-07 13.3485 -2.66858e-07 3.9179 1.10533
2.62 1.16962e-11 0.00051834 -7.7968e-12 0.0810944 0.0777715 3.02055e-07 13.3862 -2.01353e-07 3.89542 1.09565
2.64 5.33855e-12 0.000315132 -3.55877e-12 0.0804647 0.0755202 2.27294e-07 13.4171 -1.51518e-07 3.86234 1.08578
2.66 2.03194e-12 0.000160113 -1.35454e-12 0.0797716 0.0732668 1.70579e-07 13.4413 -1.13712e-07 3.80994 1.07272
2.68 5.78328e-13 6.09652e-05 -3.8553e-13 0.0786802 0.0709926 1.27674e-07 13.4589 -8.51111e-08 3.77896 1.06441
2.7 8.28086e-14 1.17037e-05 -5.52031e-14 0.0782186 0.0688932 9.53068e-08 13.4701 -6.35348e-08 3.73391 1.05565
2.72 1.63443e-15 3.10384e-07 -1.08957e-15 0.0776298 0.0667536 7.09568e-08 13.475 -4.73026e-08 3.71532 1.04289
2.74 7.13648e-14 1.82495e-05 -4.75748e-14 0.0764765 0.0646812 5.26888e-08 13.4736 -3.51246e-08 3.69961 1.03261
2.76 1.87041e-13 6.4548e-05 -1.2469e-13 0.0758903 0.0627288 3.9021e-08 13.4662 -2.60132e-08 3.68042 1.02341
2.78 2.8949e-13 0.000135116 -1.92988e-13 0.074862 0.0608564 2.88231e-08 13.4528 -1.92149e-08 3.63337 1.01503
2.8 3.44774e-13 0.000218113 -2.29844e-13 0.0745304 0.0588922 2.12348e-08 13.4336 -1.41562e-08 3.61207 1.00598
2.82 3.79667e-13 0.000326264 -2.53106e-13 0.073623 0.0571529 1.56035e-08 13.4087 -1.04021e-08 3.58455 0.995187
2.84 3.71197e-13 0.000434248 -2.47461e-13 0.0727255 0.0553999 1.14358e-08 13.3783 -7.62376e-09 3.58282 0.986308
2.86 3.48316e-13 0.00055593 -2.32207e-13 0.0718126 0.0537177 8.35967e-09 13.3424 -5.57303e-09 3.5377 0.976322
2.88 3.12222e-13 0.00068135 -2.08145e-13 0.0712462 0.0521199 6.0952e-09 13.3013 -4.06342e-09 3.51435 0.96818
2.9 2.73706e-13 0.000818461 -1.82469e-13 0.0701947 0.050517 4.4327e-09 13.2551 -2.9551e-09 3.50287 0.959467
2.92 2.29741e-13 0.000943422 -1.53159e-13 0.0695929 0.0489886 3.21538e-09 13.2038 -2.14357e-09 3.46684 0.950588
2.94 1.92387e-13 0.00108729 -1.28257e-13 0.0685965 0.0475253 2.32639e-09 13.1477 -1.55091e-09 3.43966 0.940342
2.96 1.54743e-13 0.00120622 -1.03161e-13 0.0674593 0.046089 1.67889e-09 13.0869 -1.11925e-09 3.42561 0.932871
2.98 1.23289e-13 0.00132842 -8.21924e-14 0.066742 0.0446117 1.20852e-09 13.0216 -8.05676e-10 3.42036 0.923706
3 9.87055e-14 0.0014733 -6.58034e-14 0.0659814 0.0432884 8.67722e-10 12.9518 -5.78479e-10 3.38745 0.917504
3.02 7.6592e-14 0.00158716 -5.10611e-14 0.0652657 0.0419873 6.21447e-10 12.8778 -4.14296e-10 3.3699 0.908383
3.04 5.94059e-14 0.00171279 -3.96038e-14 0.0638266 0.0407076 4.43942e-10 12.7997 -2.95961e-10 3.33509 0.901397
3.06 4.50521e-14 0.00181121 -3.00346e-14 0.0631119 0.0394923 3.16338e-10 12.7176 -2.10891e-10 3.29777 0.892279
3.08 3.40541e-14 0.00191316 -2.27027e-14 0.0625383 0.0383427 2.24843e-10 12.6317 -1.49895e-10 3.3083 0.885145
3.1 2.57549e-14 0.00202636 -1.71699e-14 0.0616364 0.0371632 1.59409e-10 12.5421 -1.06272e-10 3.26905 0.875498
3.12 1.91219e-14 0.00211159 -1.27479e-14 0.0605129 0.0360246 1.12734e-10 12.4489 -7.51556e-11 3.26896 0.869888
3.14 1.41342e-14 0.00219542 -9.42278e-15 0.0597554 0.0349823 7.95252e-11 12.3524 -5.30167e-11 3.23526 0.861045
3.16 1.0379e-14 0.00227256 -6.9193e-15 0.0589231 0.0339301 5.59587e-11 12.2526 -3.73057e-11 3.21809 0.853381
3.18 7.56409e-15 0.00233981 -5.04272e-15 0.0576746 0.0329127 3.92775e-11 12.1497 -2.6185e-11 3.20345 0.845822
3.2 5.51493e-15 0.0024153 -3.67662e-15 0.0571384 0.0318936 2.75002e-11 12.0439 -1.83334e-11 3.19648 0.839788
3.22 3.95223e-15 0.00245601 -2.63482e-15 0.0561477 0.0309209 1.92063e-11 11.9352 -1.28042e-11 3.1971 0.833012
3.24 2.83032e-15 0.00250106 -1.88688e-15 0.0551119 0.0300563 1.33805e-11 11.8239 -8.9203e-12 3.15486 0.825585
3.26 2.03399e-15 0.00256146 -1.35599e-15 0.0541585 0.0291404 9.29862e-12 11.71 -6.19908e-12 3.12931 0.818589
3.28 1.45238e-15 0.00261224 -9.68253e-16 0.0535613 0.0283069 6.44596e-12 11.5937 -4.29731e-12 3.12189 0.810201
3.3 1.01593e-15 0.00261542 -6.7729e-16 0.0525176 0.0274043 4.45739e-12 11.4751 -2.97159e-12 3.11795 0.806029
3.32 7.16821e-16 0.00264713 -4.7788e-16 0.0518439 0.0266463 3.07467e-12 11.3544 -2.04978e-12 3.08965 0.796423
3.34 5.04231e-16 0.00267689 -3.36154e-16 0.0508514 0.0258653 2.11564e-12 11.2316 -1.41043e-12 3.06414 0.790048
3.36 3.51477e-16 0.00268832 -2.34318e-16 0.0502124 0.0250571 1.45216e-12 11.107 -9.68105e-13 3.07441 0.784517
3.38 2.42649e-16 0.00267973 -1.61766e-16 0.0490902 0.0243383 9.94293e-13 10.9806 -6.62862e-13 3.04256 0.777997
3.4 1.68054e-16 0.00268558 -1.12036e-16 0.0486724 0.0236215 6.79118e-13 10.8526 -4.52745e-13 3.0317 0.770204
3.42 1.15991e-16 0.00268805 -7.73276e-17 0.0476914 0.0229273 4.62709e-13 10.7231 -3.08472e-13 3.00295 0.765071
3.44 7.97752e-17 0.00268689 -5.31834e-17 0.0468997 0.0222859 3.14487e-13 10.5922 -2.09658e-13 2.97326 0.758639
3.46 5.4411e-17 0.00266923 -3.6274e-17 0.0462162 0.0216215 2.13222e-13 10.46 -1.42148e-13 2.98074 0.751957
3.48 3.69312e-17 0.00264457 -2.46208e-17 0.0455056 0.0209985 1.4421e-13 10.3266 -9.61402e-14 2.96688 0.745793
3.5 2.50903e-17 0.00262832 -1.67269e-17 0.0445217 0.0203814 9.72965e-14 10.1922 -6.48643e-14 2.93745 0.739325
3.52 1.70188e-17 0.0026137 -1.13458e-17 0.043784 0.0197731 6.5484e-14 10.0569 -4.3656e-14 2.93066 0.734306
3.54 1.14808e-17 0.00259063 -7.65389e-18 0.0429872 0.0191914 4.39655e-14 9.92072 -2.93103e-14 2.93026 0.730358
3.56 7.72369e-18 0.0025663 -5.14913e-18 0.0425062 0.0186582 2.94461e-14 9.78385 -1.96307e-14 2.91934 0.723193
3.58 5.17374e-18 0.00253678 -3.44916e-18 0.0415423 0.0181047 1.96736e-14 9.64635 -1.31157e-14 2.90925 0.71674
3.6 3.44909e-18 0.00250108 -2.29939e-18 0.0409737 0.0175741 1.31124e-14 9.50834 -8.7416e-15 2.88024 0.711717
3.62 2.29031e-18 0.00246154 -1.52687e-18 0.04017 0.0170599 8.71811e-15 9.36992 -5.81208e-15 2.872 0.706497
3.64 1.51385e-18 0.00241675 -1.00923e-18 0.0391269 0.0165836 5.78238e-15 9.23117 -3.85492e-15 2.85739 0.701191
3.66 1.00562e-18 0.00238985 -6.70416e-19 0.0385065 0.0160967 3.82591e-15 9.0922 -2.5506e-15 2.83525 0.694122
3.68 6.61536e-19 0.00234541 -4.41024e-19 0.038062 0.0156332 2.52527e-15 8.95309 -1.68351e-15 2.82512 0.689647
3.7 4.33762e-19 0.00229929 -2.89175e-19 0.0371808 0.0151979 1.66275e-15 8.81393 -1.1085e-15 2.8196 0.684286
3.72 2.85282e-19 0.00226591 -1.90188e-19 0.0365033 0.0147546 1.09218e-15 8.67481 -7.28117e-16 2.80734 0.67914
3.74 1.85097e-19 0.00220769 -1.23398e-19 0.0358908 0.01433 7.15659e-16 8.53581 -4.77106e-16 2.7819 0.674154
3.76 1.20933e-19 0.0021707 -8.06218e-20 0.0352391 0.0139131 4.67809e-16 8.39701 -3.11873e-16 2.77168 0.669114
3.78 7.87322e-20 0.00213144 -5.24881e-20 0.0343602 0.0135266 3.05056e-16 8.25849 -2.03371e-16 2.75573 0.66391
3.8 5.07155e-20 0.00207526 -3.38104e-20 0.0338092 0.0131441 1.98445e-16 8.12033 -1.32297e-16 2.75966 0.659408
3.82 3.27559e-20 0.00203039 -2.18373e-20 0.0331083 0.0127601 1.28781e-16 7.98259 -8.58543e-17 2.76071 0.653937
3.84 2.10387e-20 0.00197977 -1.40258e-20 0.0325075 0.0123928 8.33713e-17 7.84535 -5.55809e-17 2.73369 0.64846
3.86 1.35222e-20 0.00193595 -9.01478e-21 0.0321322 0.0120485 5.38434e-17 7.70867 -3.58956e-17 2.72184 0.643229
3.88 8.65356e-21 0.00188904 -5.76904e-21 0.0313687 0.0117283 3.46897e-17 7.57263 -2.31265e-17 2.72196 0.639918
3.9 5.51523e-21 0.00183973 -3.67682e-21 0.0308007 0.0113899 2.22958e-17 7.43727 -1.48639e-17 2.70256 0.634975
3.92 3.50614e-21 0.00179107 -2.33742e-21 0.0302557 0.0110717 1.42955e-17 7.30267 -9.53033e-18 2.69361 0.629398
3.94 2.21996e-21 0.00174047 -1.47997e-21 0.0296113 0.0107519 9.14387e-18 7.16888 -6.09591e-18 2.65945 0.624689
3.96 1.41192e-21 0.00170261 -9.41279e-22 0.0289316 0.010446 5.83467e-18 7.03596 -3.88978e-18 2.67473 0.620682
3.98 8.88829e-22 0.00165218 -5.92552e-22 0.0285669 0.0101554 3.71414e-18 6.90395 -2.4761e-18 2.65587 0.615611
4 5.56795e-22 0.00159887 -3.71196e-22 0.0279468 0.00986816 2.35862e-18 6.77292 -1.57241e-18 2.65014 0.611792
4.02 3.49646e-22 0.00155443 -2.33097e-22 0.0275015 0.0095993 1.49422e-18 6.6429 -9.96145e-19 2.62154 0.608227
4.04 2.18943e-22 0.00151025 -1.45962e-22 0.0269129 0.00933519 9.44338e-19 6.51395 -6.29559e-19 2.63282 0.60276
4.06 1.3651e-22 0.0014642 -9.10067e-23 0.0264854 0.00907259 5.95388e-19 6.3861 -3.96925e-19 2.61106 0.597858
4.08 8.51344e-23 0.00142301 -5.67562e-23 0.0259163 0.00883105 3.74482e-19 6.2594 -2.49655e-19 2.58342 0.593697
4.1 5.29124e-23 0.00138125 -3.52749e-23 0.0253316 0.00858211 2.34975e-19 6.13389 -1.5665e-19 2.60013 0.589887
4.12 3.27143e-23 0.00133663 -2.18095e-23 0.0248579 0.00834428 1.47086e-19 6.0096 -9.80574e-20 2.56732 0.585972
4.14 2.01634e-23 0.00129224 -1.34423e-23 0.0243597 0.0081204 9.18507e-20 5.88658 -6.12338e-20 2.56683 0.581081
4.16 1.24579e-23 0.0012551 -8.30528e-24 0.0239698 0.0078983 5.72208e-20 5.76484 -3.81472e-20 2.56848 0.577032
4.18 7.62299e-24 0.00120993 -5.082e-24 0.0234127 0.0076815 3.55621e-20 5.64443 -2.3708e-20 2.5451 0.572172
4.2 4.67882e-24 0.00117251 -3.11921e-24 0.0229366 0.007469 2.20486e-20 5.52538 -1.46991e-20 2.53401 0.56929
4.22 2.86109e-24 0.0011345 -1.90739e-24 0.0226443 0.00726485 1.36376e-20 5.4077 -9.09175e-21 2.52497 0.565533
4.24 1.74105e-24 0.00109478 -1.1607e-24 0.0222531 0.00706914 8.41509e-21 5.29142 -5.61006e-21 2.50876 0.561661
4.26 1.05539e-24 0.00105466 -7.03591e-25 0.0216644 0.00687717 5.18014e-21 5.17658 -3.45343e-21 2.50762 0.557304
4.28 6.41961e-25 0.00102175 -4.27974e-25 0.0213768 0.00669262 3.18118e-21 5.06318 -2.12079e-21 2.49227 0.55323
4.3 3.87496e-25 0.000984423 -2.5833e-25 0.020883 0.00651621 1.94894e-21 4.95124 -1.2993e-21 2.4859 0.548348
4.32 2.33845e-25 0.000950322 -1.55897e-25 0.0204938 0.00632977 1.19117e-21 4.8408 -7.94115e-22 2.47348 0.545843
4.34 1.40695e-25 0.000916634 -9.3797e-26 0.0200049 0.00616629 7.26298e-22 4.73185 -4.84199e-22 2.46836 0.541932
4.36 8.44923e-26 0.00088441 -5.63282e-26 0.0196902 0.006 4.41795e-22 4.62442 -2.9453e-22 2.44642 0.539108
4.38 5.04891e-26 0.000850945 -3.36594e-26 0.0192257 0.00583909 2.68097e-22 4.51852 -1.78731e-22 2.45643 0.535113
4.4 3.01535e-26 0.00082008 -2.01023e-26 0.0189472 0.00568358 1.62304e-22 4.41415 -1.08203e-22 2.44171 0.531286
4.42 1.79281e-26 0.000788521 -1.19521e-26 0.018549 0.00552852 9.8024e-23 4.31134 -6.53493e-23 2.44014 0.52699
4.44 1.06314e-26 0.000757843 -7.08762e-27 0.0181529 0.0053837 5.90613e-23 4.21008 -3.93742e-23 2.40971 0.523165
4.46 6.3303e-27 0.000732936 -4.2202e-27 0.0177733 0.00524179 3.5501e-23 4.11038 -2.36673e-23 2.41269 0.520485
4.48 3.75001e-27 0.000706765 -2.50001e-27 0.0175306 0.00510336 2.12885e-23 4.01226 -1.41924e-23 2.39436 0.517926
4.5 2.20041e-27 0.000676541 -1.46694e-27 0.0172313 0.00497127 1.27356e-23 3.9157 -8.49039e-24 2.39921 0.513697
4.52 1.29715e-27 0.000652044 -8.64768e-28 0.0167789 0.00484188 7.60081e-24 3.82073 -5.06721e-24 2.39387 0.510685
4.54 7.56031e-28 0.000622683 -5.0402e-28 0.0164453 0.00470857 4.52553e-24 3.72733 -3.01702e-24 2.39055 0.506887
4.56 4.42176e-28 0.000598013 -2.94784e-28 0.0161472 0.00458312 2.68812e-24 3.6355 -1.79208e-24 2.37267 0.50345
4.58 2.59619e-28 0.000577813 -1.73079e-28 0.0158321 0.00446489 1.59293e-24 3.54525 -1.06195e-24 2.3566 0.500404
4.6 1.50774e-28 0.000553426 -1.00516e-28 0.0154693 0.00435345 9.41702e-25 3.45658 -6.27801e-25 2.34776 0.497838
4.62 8.73918e-29 0.000530191 -5.82612e-29 0.0151903 0.00423609 5.55393e-25 3.36947 -3.70262e-25 2.33812 0.494853
4.64 5.0647e-29 0.000508968 -3.37647e-29 0.0148837 0.00412608 3.26782e-25 3.28394 -2.17855e-25 2.32557 0.491112
4.66 2.93352e-29 0.000489383 -1.95568e-29 0.0145838 0.00401762 1.91816e-25 3.19996 -1.27878e-25 2.32716 0.487306
4.68 1.69074e-29 0.000469252 -1.12716e-29 0.0142384 0.00392151 1.12327e-25 3.11754 -7.48846e-26 2.29856 0.484586
4.7 9.7452e-30 0.000450956 -6.4968e-30 0.0140834 0.00381409 6.56226e-26 3.03666 -4.37484e-26 2.3084 0.480967
4.72 5.59695e-30 0.000432771 -3.7313e-30 0.0137239 0.00371919 3.82467e-26 2.95733 -2.54978e-26 2.28599 0.478434
4.74 3.18441e-30 0.000412329 -2.12294e-30 0.0134901 0.00362289 2.22385e-26 2.87953 -1.48257e-26 2.30072 0.474968
4.76 1.82852e-30 0.000397347 -1.21901e-30 0.0131958 0.00352649 1.29e-26 2.80324 -8.6e-27 2.27501 0.472528
4.78 1.0452e-30 0.000382008 -6.96798e-31 0.0129868 0.00343538 7.46527e-27 2.72847 -4.97685e-27 2.2712 0.46945
4.8 5.91885e-31 0.000364637 -3.9459e-31 0.0127712 0.00334889 4.30997e-27 2.6552 -2.87331e-27 2.25993 0.466957
4.82 3.34374e-31 0.000347979 -2.22916e-31 0.0124341 0.0032602 2.48242e-27 2.58342 -1.65495e-27 2.24662 0.463429
4.84 1.89414e-31 0.000333714 -1.26276e-31 0.012202 0.00318607 1.42642e-27 2.51311 -9.50949e-28 2.24158 0.461175
4.86 1.06561e-31 0.00031853 -7.10406e-32 0.0119873 0.00310096 8.17703e-28 2.44426 -5.45135e-28 2.24233 0.458882
4.88 6.01105e-32 0.00030552 -4.00737e-32 0.0117347 0.00301894 4.67644e-28 2.37687 -3.11763e-28 2.22262 0.454684
4.9 3.3824e-32 0.000292952 -2.25493e-32 0.0115126 0.00294556 2.66814e-28 2.3109 -1.77876e-28 2.20023 0.452039
4.92 1.89434e-32 0.000280196 -1.2629e-32 0.011309 0.00286989 1.51872e-28 2.24636 -1.01248e-28 2.2188 0.4494
4.94 1.05646e-32 0.000267443 -7.04305e-33 0.0110122 0.00279965 8.62419e-29 2.18322 -5.74946e-29 2.1996 0.446841
4.96 5.88716e-33 0.000255628 -3.92478e-33 0.0108542 0.00272954 4.88578e-29 2.12147 -3.25719e-29 2.20195 0.443726
4.98 3.26887e-33 0.00024399 -2.17925e-33 0.0106428 0.00265723 2.76137e-29 2.06109 -1.84091e-29 2.18849 0.440309
5 1.81415e-33 0.000233272 -1.20943e-33 0.0104605 0.00259211 1.557e-29 2.00207 -1.038e-29 2.18854 0.438398
5.02 1.00467e-33 0.000223038 -6.69783e-34 0.0102036 0.00253181 8.75848e-30 1.94439 -5.83899e-30 2.16939 0.436494
5.04 5.54687e-34 0.000213065 -3.69791e-34 0.0100346 0.00246896 4.91523e-30 1.88803 -3.27682e-30 2.15856 0.433446
5.06 3.04164e-34 0.000202596 -2.02776e-34 0.00982576 0.00240613 2.75191e-30 1.83297 -1.8346e-30 2.16025 0.431218
5.08 1.68243e-34 0.000194743 -1.12162e-34 0.00963161 0.00234659 1.53709e-30 1.7792 -1.02473e-30 2.14443 0.428367
5.1 9.21414e-35 0.000185751 -6.14276e-35 0.00944258 0.00228877 8.56527e-31 1.72671 -5.71018e-31 2.14592 0.425138
5.12 5.0099e-35 0.00017628 -3.33993e-35 0.00921949 0.00223141 4.76166e-31 1.67546 -3.17444e-31 2.14132 0.422715
5.14 2.7312e-35 0.000168102 -1.8208e-35 0.00904063 0.00217828 2.6409e-31 1.62544 -1.7606e-31 2.12998 0.420102
5.16 1.48601e-35 0.000160336 -9.90671e-36 0.00888463 0.00212464 1.46124e-31 1.57664 -9.7416e-32 2.13009 0.417952
5.18 8.06485e-36 0.000152878 -5.37656e-36 0.00870003 0.00207059 8.06618e-32 1.52903 -5.37745e-32 2.10125 0.415442
5.2 4.39089e-36 0.00014655 -2.92726e-36 0.00856097 0.00202175 4.44213e-32 1.4826 -2.96142e-32 2.11213 0.413571
5.22 2.37374e-36 0.000139797 0 0.008401 0.00197225 2.44057e-32 1.43733 0 2.0947 0.410525
5.24 1.27679e-36 0.000132973 0 0.00822157 0.00192601 1.33773e-32 1.39319 0 2.07892 0.408203
5.26 6.84521e-37 0.000126344 0 0.00807075 0.00187696 7.31512e-33 1.35017 0 2.0776 0.406066
5.28 3.66528e-37 0.000120156 0 0.00790812 0.00183255 3.99073e-33 1.30826 0 2.06591 0.403681
5.3 1.95824e-37 0.000114268 0 0.0077547 0.00178775 2.17201e-33 1.26742 0 2.06565 0.401037
5.32 1.0438e-37 0.000108653 0 0.00758279 0.00174494 1.17937e-33 1.22764 0 2.05586 0.398189
5.34 5.59367e-38 0.000104096 0 0.00744744 0.00170198 6.3887e-34 1.18891 0 2.04486 0.396548
5.36 2.96991e-38 9.90233e-05 0 0.007287 0.0016621 3.45267e-34 1.1512 0 2.04654 0.394253
5.38 1.5698e-38 9.39819e-05 0 0.00717581 0.00162201 1.86156e-34 1.11449 0 2.03579 0.392
5.4 8.27961e-39 8.91995e-05 0 0.00702577 0.00158228 1.00133e-34 1.07877 0 2.02812 0.389992
5.42 4.38236e-39 8.51451e-05 0 0.00688501 0.00154567 5.37344e-35 1.04401 0 2.03132 0.387158
5.44 2.31184e-39 8.11811e-05 0 0.00675353 0.00150881 2.8768e-35 1.0102 0 2.01326 0.386071
5.46 1.21494e-39 7.72759e-05 0 0.00662952 0.00147339 1.53654e-35 0.977314 0 2.00357 0.382955
5.48 6.36339e-40 7.34713e-05 0 0.00647281 0.00143871 8.18763e-36 0.945339 0 2.00056 0.380659
5.5 3.33687e-40 7.00899e-05 0 0.00637649 0.00140587 4.35262e-36 0.914254 0 1.99538 0.379163
5.52 1.73141e-40 6.63055e-05 0 0.00623059 0.00137136 2.30847e-36 0.884041 0 1.99049 0.37701
5.54 8.99754e-41 6.29582e-05 0 0.00612606 0.00134169 1.22145e-36 0.85468 0 1.98017 0.37485
5.56 4.66336e-41 5.97522e-05 0 0.00600177 0.00130818 6.44773e-37 0.826155 0 1.96785 0.372605
5.58 2.41837e-41 5.68657e-05 0 0.00587021 0.00127582 3.39561e-37 0.798446 0 1.96574 0.370288
5.6 1.25014e-41 5.40639e-05 0 0.00578227 0.00124788 1.78405e-37 0.771536 0 1.96304 0.36843
5.62 6.4213e-42 5.11844e-05 0 0.00568261 0.00121936 9.35145e-38 0.745407 0 1.94471 0.366002
5.64 3.31385e-42 4.87935e-05 0 0.00556983 0.00119099 4.89023e-38 0.720042 0 1.95142 0.364679
5.66 1.69786e-42 4.62796e-05 0 0.00545172 0.00116358 2.55129e-38 0.695422 0 1.9398 0.362423
5.68 8.67471e-43 4.38683e-05 0 0.0053321 0.0011363 1.32792e-38 0.671532 0 1.93364 0.360134
5.7 4.44421e-43 4.17873e-05 0 0.00523367 0.00111027 6.89546e-39 0.648354 0 1.92684 0.357944
5.72 2.25389e-43 3.94896e-05 0 0.00512755 0.00108448 3.57219e-39 0.625871 0 1.91646 0.356883
5.74 1.14855e-43 3.75791e-05 0 0.00504193 0.00105966 1.84624e-39 0.604067 0 1.9192 0.354253
5.76 5.80412e-44 3.55409e-05 0 0.00493202 0.0010371 9.51966e-40 0.582925 0 1.90878 0.352637
5.78 2.93804e-44 3.37435e-05 0 0.00484137 0.00101196 4.89707e-40 0.562429 0 1.90154 0.350561
5.8 1.48167e-44 3.19868e-05 0 0.00475602 0.000988727 2.51323e-40 0.542564 0 1.88431 0.348984
5.82 7.48343e-45 3.04337e-05 0 0.00467977 0.000967605 1.28679e-40 0.523314 0 1.88609 0.347366
5.84 3.75914e-45 2.88618e-05 0 0.00456607 0.00094505 6.57304e-41 0.504663 0 1.8806 0.345567
5.86 1.87974e-45 2.73062e-05 0 0.00449205 0.000922881 3.3497e-41 0.486596 0 1.86966 0.343618
5.88 9.38152e-46 2.58411e-05 0 0.00442312 0.000903034 1.70305e-41 0.469098 0 1.86179 0.342061
5.9 4.68245e-46 2.45094e-05 0 0.00433133 0.000882448 8.63831e-42 0.452155 0 1.85548 0.34005
5.92 2.31907e-46 2.31175e-05 0 0.0042394 0.000862481 4.37132e-42 0.435752 0 1.85455 0.337898
5.94 1.14888e-46 2.18583e-05 0 0.00416758 0.000842322 2.20688e-42 0.419875 0 1.83963 0.336356
5.96 5.72652e-47 2.08398e-05 0 0.00408688 0.000824188 1.11154e-42 0.404511 0 1.83379 0.334045
5.98 2.8195e-47 1.96691e-05 0 0.00400486 0.000806665 5.58542e-43 0.389644 0 1.82432 0.332821
6 1.3944e-47 1.86877e-05 0 0.00394294 0.000788542 2.80006e-43 0.375262 0 1.82762 0.331309
6.02 6.83101e-48 1.7626e-05 0 0.00385 0.000771188 1.40043e-43 0.361353 0 1.82115 0.328846
6.04 3.36731e-48 1.67649e-05 0 0.00378189 0.000753474 6.98776e-44 0.347901 0 1.8115 0.327129
6.06 1.64677e-48 1.58543e-05 0 0.00371009 0.000736845 3.47854e-44 0.334896 0 1.80625 0.325524
6.08 8.02651e-49 1.49755e-05 0 0.0036323 0.000719958 1.72758e-44 0.322325 0 1.80689 0.323919
6.1 3.91069e-49 1.41709e-05 0 0.00357089 0.000704716 8.55976e-45 0.310175 0 1.79775 0.323071
6.12 1.89566e-49 1.33703e-05 0 0.00351506 0.000689525 4.23125e-45 0.298434 0 1.78516 0.320946
6.14 9.21923e-50 1.26841e-05 0 0.00344979 0.00067371 2.08669e-45 0.287092 0 1.78551 0.320156
6.16 4.41602e-50 1.18774e-05 0 0.00337424 0.000659469 1.02667e-45 0.276135 0 1.77554 0.317105
6.18 2.14997e-50 1.13292e-05 0 0.00332091 0.000644531 5.03947e-46 0.265554 0 1.77646 0.316681
6.2 1.03447e-50 1.07031e-05 0 0.00325674 0.000630596 2.46787e-46 0.255337 0 1.76973 0.315132
6.22 4.96821e-51 1.01149e-05 0 0.0031819 0.000617063 1.20571e-46 0.245474 0 1.75086 0.313304
6.24 2.36932e-51 9.51265e-06 0 0.00313065 0.000603624 5.8769e-47 0.235953 0 1.75489 0.311015
6.26 1.13155e-51 8.97874e-06 0 0.00308322 0.000590907 2.85783e-47 0.226765 0 1.73332 0.31013
6.28 5.43562e-52 8.54278e-06 0 0.00302743 0.000577917 1.38646e-47 0.2179 0 1.73874 0.3078
6.3 2.5775e-52 8.04091e-06 0 0.00296511 0.000565689 6.7106e-48 0.209348 0 1.7257 0.306438
6.32 1.22725e-52 7.61626e-06 0 0.00290674 0.000553487 3.2404e-48 0.201099 0 1.72152 0.304699
6.34 5.80456e-53 7.18175e-06 0 0.00285784 0.000541646 1.56106e-48 0.193144 0 1.72496 0.303468
6.36 2.74875e-53 6.79504e-06 0 0.00279679 0.000529711 7.50285e-49 0.185474 0 1.71965 0.30164
6.38 1.29624e-53 6.41631e-06 0 0.00275383 0.000518375 3.59762e-49 0.178081 0 1.70678 0.301671
6.4 6.07547e-54 6.03492e-06 0 0.00269951 0.000507372 1.72103e-49 0.170954 0 1.70054 0.29945
6.42 2.85596e-54 5.70533e-06 0 0.00264889 0.000497229 8.21382e-50 0.164087 0 1.69368 0.297477
6.44 1.33716e-54 5.38389e-06 0 0.00260318 0.00048655 3.91098e-50 0.15747 0 1.68928 0.296016
6.46 6.25727e-55 5.08895e-06 0 0.00255943 0.000475601 1.85785e-50 0.151097 0 1.68913 0.294722
6.48 2.91008e-55 4.791e-06 0 0.00250938 0.000466497 8.80481e-51 0.144958 0 1.6753 0.293273
6.5 1.35361e-55 4.52104e-06 0 0.00246239 0.000456082 4.16307e-51 0.139046 0 1.66971 0.291983
6.52 6.28867e-56 4.27046e-06 0 0.00242111 0.000447014 1.96377e-51 0.133354 0 1.67071 0.290232
6.54 2.91748e-56 4.03685e-06 0 0.00236981 0.000437697 9.24173e-52 0.127875 0 1.66681 0.289182
6.56 1.34268e-56 3.79376e-06 0 0.00232728 0.000428424 4.3391e-52 0.122602 0 1.6543 0.287616
6.58 6.16889e-57 3.56712e-06 0 0.00228841 0.000419479 2.0325e-52 0.117528 0 1.66097 0.285804
6.6 2.83321e-57 3.36006e-06 0 0.00225302 0.000410795 9.4983e-53 0.112646 0 1.6484 0.285033
6.62 1.29917e-57 3.16693e-06 0 0.00220494 0.000402393 4.42839e-53 0.107949 0 1.64182 0.283491
6.64 5.97691e-58 3.00124e-06 0 0.00216693 0.000394046 2.05983e-53 0.103432 0 1.63715 0.281262
6.66 2.70324e-58 2.80226e-06 0 0.00212391 0.000385428 9.55874e-54 0.0990885 0 1.63574 0.280869
6.68 1.23643e-58 2.65177e-06 0 0.00208902 0.000377865 4.42543e-54 0.0949124 0 1.62445 0.27902
6.7 5.6006e-59 2.49054e-06 0 0.00205232 0.00036979 2.04406e-54 0.090898 0 1.61627 0.277983
6.72 2.5484e-59 2.35486e-06 0 0.00201848 0.000362286 9.4193e-55 0.0870396 0 1.61695 0.277057
6.74 1.14999e-59 2.21298e-06 0 0.00198112 0.000354926 4.3304e-55 0.083332 0 1.60659 0.276146
6.76 5.21101e-60 2.09285e-06 0 0.00194779 0.00034781 1.9862e-55 0.0797698 0 1.60368 0.273552
6.78 2.34749e-60 1.97196e-06 0 0.00191056 0.000340389 9.0887e-56 0.0763479 0 1.59642 0.273213
6.8 1.05403e-60 1.85598e-06 0 0.00187612 0.00033383 4.14922e-56 0.0730613 0 1.59043 0.271674
6.82 4.72343e-61 1.74723e-06 0 0.00184307 0.000326678 1.8898e-56 0.0699053 0 1.59065 0.270564
6.84 2.11026e-61 1.64342e-06 0 0.00181038 0.000320373 8.58721e-57 0.0668751 0 1.5845 0.269391
6.86 9.34228e-62 1.53508e-06 0 0.00177088 0.000313613 3.8929e-57 0.0639663 0 1.57845 0.267752
6.88 4.17602e-62 1.45095e-06 0 0.00174595 0.00030779 1.76067e-57 0.0611745 0 1.57242 0.266576
6.9 1.85755e-62 1.3677e-06 0 0.00171383 0.000301338 7.94458e-58 0.0584954 0 1.56653 0.265087
6.92 8.20691e-63 1.28332e-06 0 0.00168336 0.000295055 3.57642e-58 0.0559249 0 1.56273 0.26462
6.94 3.61521e-63 1.20322e-06 0 0.00165359 0.000289592 1.60624e-58 0.053459 0 1.55891 0.262687
6.96 1.60846e-63 1.14188e-06 0 0.00162032 0.000283391 7.19713e-59 0.0510939 0 1.54986 0.261814
6.98 7.0035e-64 1.06285e-06 0 0.00159822 0.000278032 3.21732e-59 0.0488259 0 1.5468 0.260509
7 3.06901e-64 9.97811e-07 0 0.00157003 0.00027218 1.43487e-59 0.0466512 0 1.53542 0.259808
7.02 1.35046e-64 9.42694e-07 0 0.00154271 0.000267176 6.38439e-60 0.0445666 0 1.53421 0.258324
7.04 5.90534e-65 8.86995e-07 0 0.00151513 0.000261631 2.83408e-60 0.0425684 0 1.54015 0.257306
7.06 2.56229e-65 8.29924e-07 0 0.00148838 0.000256283 1.25513e-60 0.0406536 0 1.53234 0.256046
7.08 1.11691e-65 7.81822e-07 0 0.00146391 0.00025149 5.54565e-61 0.0388189 0 1.52307 0.25462
7.1 4.81389e-66 7.29816e-07 0 0.00143765 0.000246481 2.44457e-61 0.0370612 0 1.52106 0.253994
7.12 2.09721e-66 6.90134e-07 0 0.00141019 0.000241629 1.07507e-61 0.0353777 0 1.51377 0.252498
7.14 9.04512e-67 6.4748e-07 0 0.0013885 0.000236997 4.71694e-62 0.0337654 0 1.51216 0.251469
7.16 3.8877e-67 6.06697e-07 0 0.00136296 0.000232146 2.06475e-62 0.0322216 0 1.49955 0.249968
7.18 1.67913e-67 5.72505e-07 0 0.00134103 0.000227646 9.01701e-63 0.0307437 0 1.50123 0.249077
7.2 7.21307e-68 5.38486e-07 0 0.00131796 0.000223356 3.92865e-63 0.029329 0 1.48956 0.247769
7.22 3.08055e-68 5.0465e-07 0 0.00129304 0.000218964 1.70769e-63 0.0279751 0 1.48862 0.24755
7.24 1.30373e-68 4.69682e-07 0 0.00127417 0.000214535 7.40565e-64 0.0266796 0 1.48039 0.245908
7.26 5.55918e-69 4.41396e-07 0 0.0012519 0.000210569 3.20408e-64 0.0254402 0 1.47511 0.244862
7.28 2.38216e-69 4.17769e-07 0 0.00122847 0.000206478 1.38302e-64 0.0242547 0 1.47269 0.243294
7.3 1.0026e-69 3.89213e-07 0 0.00120709 0.000202426 5.95583e-65 0.0231208 0 1.46938 0.242884
7.32 4.25075e-70 3.66073e-07 0 0.00118776 0.000198678 2.55883e-65 0.0220365 0 1.4637 0.241948
7.34 1.79731e-70 3.44122e-07 0 0.00116481 0.000194821 1.0968e-65 0.0209999 0 1.46127 0.240267
7.36 7.54182e-71 3.21737e-07 0 0.00114699 0.000191028 4.69029e-66 0.020009 0 1.45372 0.239638
7.38 3.15181e-71 3.00239e-07 0 0.00112578 0.000187375 2.00105e-66 0.0190619 0 1.4516 0.238476
7.4 0 2.82741e-07 0 0.00110749 0.00018381 0 0.0181568 0 1.45269 0.237891
7.42 0 2.67277e-07 0 0.00108522 0.000180307 0 0.0172921 0 1.44882 0.236231
7.44 0 2.45639e-07 0 0.00107096 0.000176921 0 0.0164661 0 1.43796 0.235261
7.46 0 2.32078e-07 0 0.0010533 0.00017353 0 0.0156771 0 1.43405 0.233954
7.48 0 2.1844e-07 0 0.00103363 0.000170314 0 0.0149236 0 1.429 0.232807
7.5 0 2.02854e-07 0 0.00101612 0.000167118 0 0.0142042 0 1.42571 0.232484
7.52 0 1.921e-07 0 0.000996211 0.000164004 0 0.0135174 0 1.42307 0.23169
7.54 0 1.80504e-07 0 0.000980043 0.000160947 0 0.0128618 0 1.4192 0.229908
7.56 0 1.67996e-07 0 0.000964599 0.000157885 0 0.0122362 0 1.41285 0.229504
7.58 0 1.57557e-07 0 0.000948604 0.00015491 0 0.0116392 0 1.40405 0.228398
7.6 0 1.48218e-07 0 0.00093494 0.000152074 0 0.0110697 0 1.40464 0.227661
7.62 0 1.3807e-07 0 0.000918153 0.000149198 0 0.0105265 0 1.39392 0.226727
7.64 0 1.28351e-07 0 0.000901275 0.000146432 0 0.0100083 0 1.38959 0.225677
7.66 0 1.19816e-07 0 0.000886503 0.000143771 0 0.00951426 0 1.38615 0.224883
7.68 0 1.13137e-07 0 0.000872021 0.000141062 0 0.00904322 0 1.37942 0.223493
7.7 0 1.05861e-07 0 0.000857885 0.000138363 0 0.00859418 0 1.37949 0.222931
7.72 0 9.82597e-08 0 0.000843209 0.000135908 0 0.00816621 0 1.37478 0.221637
7.74 0 9.22335e-08 0 0.000831449 0.000133266 0 0.00775837 0 1.37142 0.221228
7.76 0 8.67698e-08 0 0.000815737 0.000130994 0 0.00736978 0 1.3682 0.219868
7.78 0 8.10166e-08 0 0.000801366 0.000128479 0 0.0069996 0 1.35693 0.21941
7.8 0 7.573e-08 0 0.000789953 0.000126192 0 0.006647 0 1.36264 0.217808
7.82 0 7.04441e-08 0 0.000774695 0.000123876 0 0.00631121 0 1.35323 0.21719
7.84 0 6.605e-08 0 0.000764489 0.000121581 0 0.00599148 0 1.34961 0.21648
7.86 0 6.17426e-08 0 0.000749349 0.000119489 0 0.00568709 0 1.33914 0.215734
7.88 0 5.78216e-08 0 0.000737811 0.000117266 0 0.00539734 0 1.34037 0.214539
7.9 0 5.38911e-08 0 0.000726662 0.000115179 0 0.00512159 0 1.34175 0.213208
7.92 0 5.04376e-08 0 0.000714317 0.000113113 0 0.00485919 0 1.33053 0.212941
7.94 0 4.70421e-08 0 0.000704268 0.000110949 0 0.00460954 0 1.32814 0.212459
7.96 0 4.42346e-08 0 0.000689547 0.000109001 0 0.00437205 0 1.32613 0.211154
7.98 0 4.0856e-08 0 0.000680812 0.000107059 0 0.00414618 0 1.31911 0.210438
8 0 3.86161e-08 0 0.00066882 0.000105116 0 0.00393138 0 1.30609 0.209545
8.02 0 3.60336e-08 0 0.000658342 0.000103246 0 0.00372715 0 1.31003 0.208614
8.04 0 3.33918e-08 0 0.000646717 0.000101426 0 0.003533 0 1.30703 0.20783
8.06 0 3.10875e-08 0 0.000635863 9.95751e-05 0 0.00334846 0 1.29815 0.206643
8.08 0 2.92316e-08 0 0.00062522 9.7851e-05 0 0.00317308 0 1.29718 0.205547
8.1 0 2.72968e-08 0 0.000615937 9.61168e-05 0 0.00300643 0 1.29701 0.205185
8.12 0 2.55797e-08 0 0.000605618 9.4378e-05 0 0.00284811 0 1.29246 0.204607
8.14 0 2.36827e-08 0 0.000597395 9.27491e-05 0 0.00269772 0 1.29036 0.203636
8.16 0 2.2099e-08 0 0.000586386 9.11161e-05 0 0.00255489 0 1.28091 0.203301
8.18 0 2.05902e-08 0 0.000576857 8.94977e-05 0 0.00241926 0 1.28477 0.201841
8.2 0 1.92594e-08 0 0.000568238 8.79115e-05 0 0.00229048 0 1.27469 0.201452
8.22 0 1.80208e-08 0 0.00055801 8.63445e-05 0 0.00216824 0 1.27292 0.200194
8.24 0 1.6732e-08 0 0.00055039 8.48975e-05 0 0.00205221 0 1.26982 0.199888
8.26 0 1.57339e-08 0 0.000541355 8.33773e-05 0 0.0019421 0 1.2601 0.198915
8.28 0 1.45562e-08 0 0.000533084 8.20112e-05 0 0.00183762 0 1.26134 0.198284
8.3 0 1.3524e-08 0 0.000524391 8.04948e-05 0 0.00173851 0 1.25353 0.197018
8.32 0 1.25947e-08 0 0.000515759 7.91212e-05 0 0.00164449 0 1.25024 0.196665
8.34 0 1.17565e-08 0 0.000507165 7.77286e-05 0 0.00155532 0 1.24798 0.195624
8.36 0 1.09278e-08 0 0.000499498 7.64428e-05 0 0.00147077 0 1.2374 0.195079
8.38 0 1.02189e-08 0 0.000491474 7.50956e-05 0 0.00139061 0 1.24257 0.194506
8.4 0 9.51855e-09 0 0.000483824 7.38201e-05 0 0.00131462 0 1.23983 0.193764
8.42 0 8.8645e-09 0 0.000476575 7.25737e-05 0 0.0012426 0 1.23146 0.193061
8.44 0 8.23173e-09 0 0.000468997 7.1306e-05 0 0.00117435 0 1.22997 0.192477
8.46 0 7.64936e-09 0 0.000462375 7.00736e-05 0 0.00110968 0 1.22206 0.191231
8.48 0 7.10385e-09 0 0.000453776 6.89363e-05 0 0.00104842 0 1.23188 0.190953
8.5 0 6.68004e-09 0 0.0004471 6.77071e-05 0 0.000990391 0 1.21735 0.190143
8.52 0 6.20666e-09 0 0.000439742 6.6551e-05 0 0.000935435 0 1.21819 0.188979
8.54 0 5.81284e-09 0 0.000432675 6.54212e-05 0 0.000883397 0 1.20791 0.188503
8.56 0 5.37679e-09 0 0.000425478 6.43722e-05 0 0.00083413 0 1.20927 0.187777
8.58 0 4.98762e-09 0 0.000418987 6.32181e-05 0 0.000787493 0 1.20497 0.18729
8.6 0 4.68445e-09 0 0.000413395 6.21391e-05 0 0.000743353 0 1.20451 0.186512
8.62 0 4.33323e-09 0 0.00040707 6.11361e-05 0 0.000701583 0 1.19929 0.185292
8.64 0 4.02663e-09 0 0.000400712 6.01172e-05 0 0.000662062 0 1.19555 0.184721
8.66 0 3.76302e-09 0 0.00039457 5.90561e-05 0 0.000624674 0 1.19384 0.184222
8.68 0 3.48063e-09 0 0.000388193 5.81078e-05 0 0.00058931 0 1.19401 0.18336
8.7 0 3.23935e-09 0 0.000382368 5.71027e-05 0 0.000555865 0 1.18764 0.183024
8.72 0 3.0095e-09 0 0.000376544 5.61761e-05 0 0.000524241 0 1.18042 0.181861
8.74 0 2.81815e-09 0 0.000370165 5.52509e-05 0 0.000494343 0 1.17963 0.181468
8.76 0 2.58861e-09 0 0.000364611 5.42966e-05 0 0.00046608 0 1.1726 0.180556
8.78 0 2.39848e-09 0 0.000359849 5.34262e-05 0 0.000439369 0 1.16617 0.180293
8.8 0 2.22981e-09 0 0.000352819 5.25392e-05 0 0.000414126 0 1.16939 0.179211
8.82 0 2.08283e-09 0 0.000348389 5.16903e-05 0 0.000390277 0 1.16613 0.178941
8.84 0 1.94255e-09 0 0.000342629 5.0784e-05 0 0.000367746 0 1.16729 0.178108
8.86 0 1.79693e-09 0 0.000337257 4.99634e-05 0 0.000346465 0 1.15697 0.177578
8.88 0 1.66923e-09 0 0.000332105 4.917e-05 0 0.000326367 0 1.15098 0.176993
8.9 0 1.55162e-09 0 0.000327438 4.83514e-05 0 0.000307389 0 1.15113 0.176027
8.92 0 1.44109e-09 0 0.000322471 4.75734e-05 0 0.000289472 0 1.14857 0.175368
8.94 0 1.33686e-09 0 0.000317476 4.6775e-05 0 0.000272559 0 1.13965 0.174634
8.96 0 1.23892e-09 0 0.000312502 4.60297e-05 0 0.000256596 0 1.14472 0.174261
8.98 0 1.14216e-09 0 0.000307808 4.53124e-05 0 0.000241533 0 1.13477 0.173504
9 0 1.06464e-09 0 0.000303345 4.45386e-05 0 0.00022732 0 1.13789 0.172716
9.02 0 9.93282e-10 0 0.000298573 4.38121e-05 0 0.000213912 0 1.13614 0.172219
9.04 0 9.22699e-10 0 0.00029448 4.31047e-05 0 0.000201265 0 1.13112 0.171948
9.06 0 8.54586e-10 0 0.000289912 4.24162e-05 0 0.000189338 0 1.13009 0.170753
9.08 0 7.85504e-10 0 0.00028578 4.17051e-05 0 0.000178091 0 1.12418 0.170612
9.1 0 7.31134e-10 0 0.000281047 4.10747e-05 0 0.000167488 0 1.11776 0.170027
9.12 0 6.80142e-10 0 0.000277152 4.03951e-05 0 0.000157493 0 1.11608 0.169406
9.14 0 6.29443e-10 0 0.00027203 3.97318e-05 0 0.000148072 0 1.1121 0.168696
9.16 0 5.8887e-10 0 0.000268951 3.91199e-05 0 0.000139195 0 1.11096 0.167977
9.18 0 5.44839e-10 0 0.000265037 3.85004e-05 0 0.00013083 0 1.10411 0.167352
9.2 0 4.96984e-10 0 0.000260637 3.78674e-05 0 0.00012295 0 1.09849 0.16695
9.22 0 4.67705e-10 0 0.000257421 3.72539e-05 0 0.000115528 0 1.10292 0.166908
9.24 0 4.29925e-10 0 0.000253339 3.66673e-05 0 0.000108538 0 1.09268 0.165524
9.26 0 3.96591e-10 0 0.000249462 3.61185e-05 0 0.000101955 0 1.09111 0.164976
9.28 0 3.67378e-10 0 0.000245711 3.55269e-05 0 9.5758e-05 0 1.08895 0.164423
9.3 0 3.40963e-10 0 0.000242334 3.49522e-05 0 8.99243e-05 0 1.09053 0.164129
9.32 0 3.15368e-10 0 0.000238703 3.44063e-05 0 8.44335e-05 0 1.08653 0.163362
9.34 0 2.89355e-10 0 0.000235106 3.38757e-05 0 7.92663e-05 0 1.08067 0.162828
9.36 0 2.71412e-10 0 0.000231503 3.33314e-05 0 7.44045e-05 0 1.08396 0.162224
9.38 0 2.52403e-10 0 0.000228288 3.27929e-05 0 6.98305e-05 0 1.07883 0.161712
9.4 0 2.33178e-10 0 0.000225175 3.23137e-05 0 6.55282e-05 0 1.07858 0.161401
9.42 0 2.16241e-10 0 0.000221615 3.18036e-05 0 6.14818e-05 0 1.07381 0.160722
9.44 0 1.96875e-10 0 0.000218475 3.13063e-05 0 5.76769e-05 0 1.07152 0.160105
9.46 0 1.85143e-10 0 0.000215289 3.08138e-05 0 5.40995e-05 0 1.06687 0.159444
9.48 0 1.70218e-10 0 0.000212252 3.03282e-05 0 5.07366e-05 0 1.06352 0.158923
9.5 0 1.57646e-10 0 0.000209214 2.98619e-05 0 4.75757e-05 0 1.06221 0.158107
9.52 0 1.45218e-10 0 0.000205663 2.93996e-05 0 4.46052e-05 0 1.05245 0.158048
9.54 0 1.34817e-10 0 0.000202963 2.8934e-05 0 4.1814e-05 0 1.05162 0.15733
9.56 0 1.24311e-10 0 0.000200414 2.84811e-05 0 3.91918e-05 0 1.05068 0.156339
9.58 0 1.15605e-10 0 0.000196978 2.80541e-05 0 3.67286e-05 0 1.04756 0.156118
9.6 0 1.06864e-10 0 0.000194815 2.76279e-05 0 3.44152e-05 0 1.04932 0.15578
9.62 0 9.7582e-11 0 0.000191698 2.71973e-05 0 3.22428e-05 0 1.04191 0.155122
9.64 0 9.10089e-11 0 0.000188824 2.67882e-05 0 3.02031e-05 0 1.03487 0.154439
9.66 0 8.4135e-11 0 0.000186125 2.63848e-05 0 2.82883e-05 0 1.03893 0.154207
9.68 0 7.77298e-11 0 0.00018342 2.59607e-05 0 2.6491e-05 0 1.03146 0.153459
9.7 0 7.1325e-11 0 0.000180901 2.55727e-05 0 2.48042e-05 0 1.02633 0.152861
9.72 0 6.70511e-11 0 0.000178269 2.51829e-05 0 2.32215e-05 0 1.02661 0.152518
9.74 0 6.15571e-11 0 0.000175902 2.48177e-05 0 2.17366e-05 0 1.02662 0.151963
9.76 0 5.69466e-11 0 0.000173221 2.44325e-05 0 2.03436e-05 0 1.02056 0.151577
9.78 0 5.22559e-11 0 0.00017063 2.4044e-05 0 1.90372e-05 0 1.01814 0.151219
9.8 0 4.81675e-11 0 0.000168205 2.36916e-05 0 1.7812e-05 0 1.01167 0.150572
9.82 0 4.48781e-11 0 0.000165827 2.33424e-05 0 1.66632e-05 0 1.01392 0.149677
9.84 0 4.09771e-11 0 0.000163391 2.29918e-05 0 1.55863e-05 0 1.01069 0.149353
9.86 0 3.78984e-11 0 0.00016159 2.26473e-05 0 1.45768e-05 0 1.00395 0.14916
9.88 0 3.46469e-11 0 0.000158931 2.23172e-05 0 1.36308e-05 0 1.00949 0.148294
9.9 0 3.22855e-11 0 0.000156626 2.19711e-05 0 1.27442e-05 0 1.00341 0.147723
9.92 0 2.95576e-11 0 0.00015467 2.16502e-05 0 1.19136e-05 0 1.00222 0.14716
9.94 0 2.78993e-11 0 0.000152314 2.13189e-05 0 1.11355e-05 0 0.997613 0.146817
9.96 0 2.54924e-11 0 0.000150072 2.10069e-05 0 1.04067e-05 0 0.991278 0.146609
9.98 0 2.31485e-11 0 0.00014827 2.07045e-05 0 9.72419e-06 0 0.994697 0.145886
10 0 2.14614e-11 0 0.000146311 2.03917e-05 0 9.0851e-06 0 0.993106 0.145781


==> anc/Charm/generatePlots.txt <==
reset
reset session

load "plotDefault.txt"
load "plotDefaultLog.txt"
load "plotIncohAsymptotics.txt"
load "plotParameters.txt"
load "plotParametersLog.txt"
load "plotCohFit.txt"
load "plotIncohFit.txt"

reset 
reset session

==> anc/Charm/plotCohFit.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,60" size 25,20
set output 'CharmCohFit.pdf'

set key font "Times-Roman, 60"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 60"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 60"

xmin=0
xmax=2.5
ymin=10**(-3)
ymax=10**(3)

set xtics 0,0.5,2.5
set yrange [ymin:ymax]
set xrange [xmin:xmax]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 60"
set ytics format "10^{%L}" font "Times-Roman, 60"

set logscale y

plot "DefaultResults.txt" using ($1**2):2 with lines lt rgb "blue" lw 10 title "Coh.", \
"3DataH1CohQSq0.1W318.txt" using 1:2:3 with yerrorbars lt rgb "black" lw 10 title "H1 coh. data"

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Charm/plotDefault.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'CharmDefault.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 50"

set xtics 0,1,5
set yrange [0.1:1000]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

#set key top right vertical maxrows 3 width -5

f(x)= (x>2 && x<4) ? 6.5*exp(-x*0.7) : 1/0
g(x)= (x>0 && x<1.5) ? 470*exp(-x*(0.7+3.3*(2.0/3.0))) : 1/0

plot "DefaultResults.txt" using ($1**2):($2) with lines lt rgb "black" lw 10 title "Coh.", \
"DefaultResults.txt" using ($1**2):($5+$6) with lines dt 4 lt rgb "red" lw 10 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):($3+$4) with lines dt 2 lt rgb "red" lw 10 title "Hot spot fluct.", \
"DefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines lt rgb "red" lw 10 title "Incoh.", \
g(x) lt rgb "gray" lw 10 title "∝exp(-|t|R_{coh}^{2})", \
f(x) lt rgb "forest-green" lw 10 title "∝exp(-|t|r_{H}^{2})"

unset logscale y

set key top right vertical maxrows 2 width 0

xmin=0
xmax=5
ymin=-1.4
ymax=2

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0
set yrange [-1.4:2]
set ytics -1,0.5,1.5 format "%G"

set label "m_{Q}=m_{c}" at graph 0.7, graph 0.1

set notitle

set xtics format "%g" font "Times-Roman, 50"

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 10 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 10 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 10 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 10 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Charm/plotDefaultLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'CharmDefaultLog.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 50"

set yrange [0.00001:1000]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

set key top right vertical maxrows 3 width -4

plot "DefaultResults.txt" using ($1**2):($2) with lines lt rgb "black" lw 8 title "Coh.", \
"DefaultResults.txt" using ($1**2):($5+$6) with lines dt 4 lt rgb "red" lw 8 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):($3+$4) with lines dt 2 lt rgb "red" lw 8 title "HS fluct.", \
"DefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines lt rgb "red" lw 8 title "Incoh.", \
-0.1*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 title "∝-(1+log(m^2/|t|))/|t|"

unset logscale y

set key top right vertical maxrows 2 width 0

xmin=1
xmax=100
ymin=-0.2
ymax=1.5

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0, char 0
set yrange [ymin:ymax]
set ytics -0,0.5,1 format "%G"

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.9

set notitle

set xtics format "%g" font "Times-Roman, 50"

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 8 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 8 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 8 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 8 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Charm/plotIncohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'CharmIncohAsymptotics.pdf'

CoeffCoh=608.0
rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
CoeffFullRIncoh=8

set key font "Times-Roman, 45"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

xmin=1
xmax=100
ymin=10**(-4)
ymax=10**(2)

set xrange [xmin:xmax]
set yrange [ymin:ymax]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y
set logscale x

set key top right

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=1.275
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

plot "DefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines lt rgb "black" lw 12 title "Incoh., full r", \
"DefaultResults.txt" using ($1**2):($8+$9+$10+$11) with lines dt 2 lt rgb "grey" lw 12 title "Incoh., small r", \
OneHS(x)*(mq/1.275)**7 lt rgb "black" dt 4 lw 12 title "∝-(1+log(m^2/|t|))/|t|"

unset output
unset terminal

reset
reset session

==> anc/Charm/plotIncohFit.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,60" size 25,20
set output 'CharmIncohFit.pdf'

set key font "Times-Roman, 60"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 60"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 60"

xmin=0
xmax=26
ymin=10**(-3)
ymax=10**(2)

set xtics 0,2,26
set yrange [0.001:100]
set xrange [0:26]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 60"
set ytics format "10^{%L}" font "Times-Roman, 60"

set logscale y

plot "DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*2.5) with lines lt rgb "red" lw 10 title "Normalized incoh.", \
"3DataH1IncohQSq0.1W318.txt" using 1:2:3 with yerrorbars lt rgb "black" lw 10 title "H1 incoh. data", \
"4DataH1IncohQSq0.06W50to150.txt" using 1:2:3 with yerrorbars lt rgb "forest-green" lw 10 title "H1 incoh. data, large-t"

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Charm/plotParameters.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'CharmParameters.pdf'

set key font "Times-Roman, 50"

set ylabel "d{/Symbol s}/dt*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

xmin=0
xmax=5
ymin=10**(-1)
ymax=10**(3)

set xtics 0,5,25
set yrange [ymin:ymax]
set xrange [xmin:xmax]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50" 0,1,5
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

plot "DefaultResults.txt" using ($1**2):($2) with lines lt rgb "grey50" lw 12 title "Coh.", \
"SmallerMassResults.txt" using ($1**2):($2) with lines lt rgb "grey50" dt 2 lw 12 title "Coh., m -50%", \
"LargerMassResults.txt" using ($1**2):($2) with lines lt rgb "grey50" dt 4 lw 12 title "Coh., m +50%", \
"DefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines lt rgb "black" lw 12 title "Incoh.", \
"SmallerMassResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "blue" lw 12 title "Incoh., m -50%", \
"LargerMassResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 4 lt rgb "blue" lw 12 title "Incoh., m +50%", \
"SmallerRhResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "red" lw 12 title "Incoh., r_{H} -50%", \
"LargerRhResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 4 lt rgb "red" lw 12 title "Incoh., r_{H} +50%", \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 title "Incoh., hot spots -1", \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 title "Incoh., hot spots +1"

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Charm/plotParametersLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'CharmParametersLog.pdf'

set key font "Times-Roman, 50"

set ylabel "d{/Symbol s}/dt*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

xmin=1
xmax=10**(2)
ymin=10**(-4)
ymax=10**(1)

set yrange [ymin:ymax]
set xrange [xmin:xmax]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

plot "DefaultResults.txt" using ($1**2):($2) with lines lt rgb "grey50" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($2) with lines lt rgb "grey50" dt 2 lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($2) with lines lt rgb "grey50" dt 4 lw 12 notitle, \
"DefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines lt rgb "black" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "blue" lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 4 lt rgb "blue" lw 12 notitle, \
"SmallerRhResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "red" lw 12 notitle, \
"LargerRhResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 4 lt rgb "red" lw 12 notitle, \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 notitle, \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 notitle

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/CharmBottomTop/BottomDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0995794 2.92228e-05 -2.92035e-05 0.0016559 0.000907718 0.0983919 2.88743e-05 -2.88553e-05 0.00186755 0.0009803
0.04 0.0989126 0.000116262 -0.000115955 0.00164402 0.000899364 0.0977208 0.000114861 -0.000114558 0.00185786 0.000972792
0.06 0.0978126 0.000259251 -0.000257715 0.0016266 0.000887252 0.0966166 0.000256081 -0.000254563 0.00183849 0.000959664
0.08 0.0962986 0.000455158 -0.000450374 0.00160295 0.000869058 0.0950999 0.000449493 -0.000444768 0.00181583 0.000942821
0.1 0.0943274 0.0006994 -0.000687944 0.00157551 0.000848421 0.0931983 0.000691028 -0.000679709 0.00178626 0.000919959
0.12 0.0920715 0.000987839 -0.000964615 0.0015442 0.000822801 0.0909451 0.000975755 -0.000952814 0.00174706 0.000896046
0.14 0.0894946 0.00131447 -0.00127257 0.00150451 0.000795265 0.088378 0.00129807 -0.00125669 0.00170862 0.000867195
0.16 0.0866471 0.00167333 -0.00160396 0.00145746 0.00076487 0.0855376 0.00165191 -0.00158343 0.00166587 0.000837095
0.18 0.0835246 0.00205699 -0.0019496 0.00141112 0.000733257 0.082466 0.00203091 -0.00192489 0.00161655 0.000803561
0.2 0.0802265 0.00245996 -0.00230229 0.00136026 0.000701359 0.079206 0.00242867 -0.002273 0.00156572 0.000771169
0.22 0.0768149 0.00287686 -0.00265511 0.00131696 0.000667433 0.0757991 0.00283882 -0.00262 0.00151672 0.000737187
0.24 0.0732677 0.00329947 -0.00299882 0.0012636 0.000633812 0.0722856 0.00325524 -0.00295862 0.00146497 0.000703129
0.26 0.0696318 0.00372177 -0.00332666 0.00121114 0.000601064 0.0687031 0.00367214 -0.00328229 0.00140833 0.000669666
0.28 0.0659991 0.0041414 -0.00363549 0.00115656 0.000569289 0.0650865 0.00408414 -0.00358522 0.00135338 0.000636453
0.3 0.0623458 0.00455046 -0.0039177 0.0011093 0.000537863 0.0614675 0.00448636 -0.00386251 0.00130378 0.000604269
0.32 0.0587182 0.00494551 -0.00417008 0.00105618 0.000507979 0.0578743 0.00487443 -0.00411015 0.00124692 0.000573351
0.34 0.0551217 0.0053208 -0.00438795 0.00100575 0.000479236 0.0543318 0.00524455 -0.00432507 0.001192 0.000545735
0.36 0.0516183 0.00567666 -0.00457216 0.000958845 0.000452294 0.0508615 0.00559344 -0.00450513 0.00114396 0.000517246
0.38 0.048202 0.00600816 -0.00471952 0.000915385 0.000427168 0.0474816 0.00591837 -0.00464899 0.00109706 0.000490854
0.4 0.0449255 0.00631815 -0.00483344 0.000864433 0.000403437 0.0442074 0.00621715 -0.00475618 0.001045 0.000467124
0.42 0.0417182 0.00659353 -0.00490537 0.000824633 0.000381872 0.041051 0.00648808 -0.00482692 0.000998692 0.000444524
0.44 0.038661 0.00684298 -0.00494375 0.00078197 0.000360511 0.0380223 0.00672992 -0.00486207 0.000957613 0.000422824
0.46 0.0357137 0.00705753 -0.00494412 0.000744719 0.000342809 0.0351284 0.00694187 -0.00486309 0.000915665 0.000403095
0.48 0.0329222 0.00724402 -0.00491361 0.000705222 0.000324843 0.0323746 0.00712354 -0.00483189 0.000872084 0.000385022
0.5 0.0303021 0.00740637 -0.00485698 0.000669387 0.00030861 0.0297641 0.00727488 -0.00477075 0.000834506 0.000368386
0.52 0.0277964 0.00753109 -0.00476769 0.000634941 0.000293805 0.0272985 0.00739618 -0.00468228 0.00079739 0.000353629
0.54 0.025449 0.00762931 -0.00465551 0.000601781 0.000280864 0.0249777 0.00748802 -0.00456929 0.00076327 0.000338638
0.56 0.0232485 0.00769956 -0.00452185 0.000571253 0.00026771 0.0228006 0.00755121 -0.00443473 0.000731092 0.000326009
0.58 0.0211769 0.00773737 -0.00436659 0.000542283 0.000256444 0.0207648 0.00758679 -0.00428161 0.000699016 0.000314089
0.6 0.0192495 0.0077499 -0.00419631 0.000513669 0.000245786 0.0188672 0.00759597 -0.00411296 0.000670206 0.000302719
0.62 0.0174636 0.00773966 -0.0040145 0.000486385 0.000236693 0.0171037 0.00758012 -0.00393175 0.000639551 0.000292321
0.64 0.0158041 0.00770374 -0.00382173 0.000464265 0.000227772 0.0154696 0.00754071 -0.00374085 0.000613799 0.000282921
0.66 0.0142703 0.00764559 -0.00362176 0.000439642 0.000219944 0.0139599 0.00747933 -0.003543 0.000589234 0.000274475
0.68 0.0128578 0.0075675 -0.00341749 0.000417897 0.000212393 0.0125691 0.0073976 -0.00334076 0.000564519 0.000266128
0.7 0.0115571 0.00746894 -0.00321032 0.000397331 0.000205011 0.0112913 0.0072972 -0.0031365 0.000543629 0.000258775
0.72 0.0103697 0.00735653 -0.00300453 0.000379492 0.000199072 0.0101207 0.00717982 -0.00293236 0.000519669 0.0002525
0.74 0.00928035 0.00722576 -0.00279946 0.000359385 0.000193374 0.00905099 0.00704718 -0.00273027 0.000500265 0.00024582
0.76 0.00828572 0.00707992 -0.0025976 0.000342885 0.000188028 0.00807624 0.00690093 -0.00253193 0.000479828 0.000240233
0.78 0.00738446 0.00692476 -0.00240193 0.000330212 0.000182911 0.00719034 0.00674272 -0.00233879 0.000463326 0.000235007
0.8 0.00656609 0.00675819 -0.00221232 0.000312462 0.000178367 0.00638729 0.00657416 -0.00215208 0.000448895 0.000229524
0.82 0.00582191 0.00657834 -0.0020288 0.000300104 0.000173949 0.00566124 0.00639679 -0.00197281 0.000430821 0.000224869
0.84 0.00515445 0.00639566 -0.00185502 0.000285968 0.000169668 0.0050065 0.00621208 -0.00180177 0.000415856 0.000220294
0.86 0.0045534 0.00620658 -0.00168999 0.000273591 0.000165668 0.00441757 0.00602144 -0.00163958 0.00040305 0.000215885
0.88 0.00401352 0.00601242 -0.00153416 0.000261256 0.000162492 0.00388921 0.0058262 -0.00148664 0.000389124 0.000212213
0.9 0.00352861 0.00581247 -0.00138734 0.000250867 0.000158783 0.00341637 0.00562759 -0.00134321 0.000377307 0.000208491
0.92 0.00309519 0.00560964 -0.00125016 0.000240123 0.000155263 0.00299429 0.00542676 -0.00120941 0.000363012 0.00020446
0.94 0.00271132 0.00541006 -0.00112368 0.000231271 0.000152654 0.00261847 0.0052248 -0.0010852 0.000353829 0.000201011
0.96 0.00236697 0.00520358 -0.00100541 0.000220763 0.000149605 0.00228469 0.00502268 -0.000970456 0.000341939 0.000197945
0.98 0.00206421 0.00500366 -0.000897666 0.00021311 0.000146727 0.00198897 0.00482129 -0.000864949 0.000334691 0.0001948
1 0.00179396 0.00479885 -0.000797869 0.000204479 0.000144496 0.00172764 0.00462143 -0.00076837 0.000323319 0.000191867
1.02 0.0015569 0.00460005 -0.000707452 0.000198287 0.000141533 0.00149726 0.00442384 -0.000680351 0.000313848 0.000188603
1.04 0.00134781 0.00440272 -0.00062512 0.000190589 0.000139074 0.00129467 0.00422914 -0.000600474 0.000305148 0.000186323
1.06 0.00116493 0.00421129 -0.000550969 0.000183488 0.000136783 0.00111697 0.00403792 -0.000528286 0.000298374 0.000183411
1.08 0.001004 0.00402091 -0.000483797 0.000178151 0.000134379 0.000961482 0.00385064 -0.00046331 0.000290573 0.000180503
1.1 0.000863805 0.00383671 -0.000423717 0.000171968 0.000132357 0.000825764 0.00366774 -0.000405058 0.000284923 0.000177932
1.12 0.000740757 0.00365311 -0.000369579 0.000166446 0.000130127 0.000707595 0.00348957 -0.000353034 0.000277172 0.000175709
1.14 0.000634592 0.00347887 -0.000321774 0.000160633 0.000127971 0.000604959 0.00331642 -0.000306749 0.000269852 0.000172929
1.16 0.000541907 0.00330638 -0.000279045 0.000156784 0.000125702 0.000516035 0.00314853 -0.000265723 0.00026509 0.000170944
1.18 0.000462082 0.00314179 -0.000241459 0.000151424 0.000123604 0.00043918 0.00298608 -0.000229492 0.000258861 0.00016871
1.2 0.000392839 0.00298033 -0.000208165 0.000146645 0.00012174 0.000372918 0.0028292 -0.000197609 0.000252773 0.000166323
1.22 0.000333496 0.00282688 -0.000179084 0.000143178 0.000119792 0.000315931 0.00267799 -0.000169652 0.000246937 0.000164354
1.24 0.000282417 0.00267832 -0.000153584 0.000138978 0.000117765 0.00026704 0.0025325 -0.000145222 0.000244003 0.000161982
1.26 0.00023851 0.00253419 -0.000131275 0.000135893 0.000116026 0.000225198 0.00239275 -0.000123948 0.000239639 0.000159842
1.28 0.000201035 0.00239651 -0.000111919 0.000132539 0.000114262 0.000189477 0.00225873 -0.000105485 0.000233738 0.000157544
1.3 0.000169104 0.00226497 -9.51684e-05 0.000128917 0.000112207 0.000159056 0.00213039 -8.95135e-05 0.00023103 0.000155639
1.32 0.000141956 0.00213947 -8.07164e-05 0.000125987 0.000110517 0.000133211 0.00200767 -7.5744e-05 0.000226205 0.000153819
1.34 0.000118892 0.00201927 -6.82649e-05 0.00012334 0.000108805 0.000111309 0.00189048 -6.3911e-05 0.000221845 0.000151725
1.36 9.92784e-05 0.00190302 -5.75326e-05 0.000119959 0.000107306 9.27939e-05 0.00177872 -5.37748e-05 0.000219335 0.000149747
1.38 8.27407e-05 0.00179276 -4.83708e-05 0.00011793 0.00010552 7.71796e-05 0.00167227 -4.51197e-05 0.000214491 0.000148211
1.4 6.88068e-05 0.00168782 -4.05599e-05 0.000115665 0.000103708 6.40441e-05 0.00157099 -3.77524e-05 0.000212716 0.000146006
1.42 5.71385e-05 0.00158927 -3.3947e-05 0.000113133 0.000102306 5.30211e-05 0.00147475 -3.15008e-05 0.000208953 0.000144285
1.44 4.72957e-05 0.00149403 -2.83085e-05 0.000111107 0.000100736 4.37934e-05 0.00138339 -2.62122e-05 0.000205665 0.000142287
1.46 3.90808e-05 0.00140432 -2.35561e-05 0.000108647 9.90717e-05 3.60877e-05 0.00129676 -2.1752e-05 0.000204169 0.000140531
1.48 3.21996e-05 0.00131832 -1.95373e-05 0.000107144 9.75545e-05 2.96686e-05 0.00121469 -1.80016e-05 0.000198727 0.000139022
1.5 2.64837e-05 0.00123745 -1.61698e-05 0.000105046 9.59448e-05 2.43345e-05 0.00113703 -1.48576e-05 0.000196862 0.00013738
1.52 2.17312e-05 0.00116072 -1.33466e-05 0.000103251 9.46855e-05 1.99128e-05 0.00106359 -1.22297e-05 0.000195435 0.000135609
1.54 1.77809e-05 0.00108746 -1.09812e-05 0.000101456 9.3203e-05 1.62564e-05 0.000994222 -1.00397e-05 0.000191985 0.000133954
1.56 1.4526e-05 0.00101893 -9.01803e-06 9.99745e-05 9.15861e-05 1.32404e-05 0.00092875 -8.21989e-06 0.000190125 0.000132422
1.58 1.18417e-05 0.000954286 -7.38776e-06 9.84325e-05 9.01649e-05 1.07587e-05 0.00086701 -6.7121e-06 0.000188037 0.000130822
1.6 9.63274e-06 0.00089334 -6.03751e-06 9.65941e-05 8.87161e-05 8.72155e-06 0.000808837 -5.46641e-06 0.000184647 0.000129221
1.62 7.80458e-06 0.00083436 -4.91297e-06 9.50509e-05 8.74578e-05 7.05355e-06 0.00075407 -4.4402e-06 0.000182656 0.000127484
1.64 6.32285e-06 0.000780536 -3.99649e-06 9.39367e-05 8.62211e-05 5.69112e-06 0.000702552 -3.59719e-06 0.000181162 0.000126219
1.66 5.107e-06 0.000729229 -3.24036e-06 9.22022e-05 8.48139e-05 4.58103e-06 0.000654126 -2.90663e-06 0.000179548 0.000124363
1.68 4.11233e-06 0.000680375 -2.61862e-06 9.08657e-05 8.34609e-05 3.67876e-06 0.000608643 -2.34254e-06 0.000177228 0.000123229
1.7 3.30772e-06 0.000635182 -2.11335e-06 8.97368e-05 8.21045e-05 2.94722e-06 0.000565955 -1.88302e-06 0.00017594 0.000121656
1.72 2.65196e-06 0.000592099 -1.69971e-06 8.91755e-05 8.10063e-05 2.35555e-06 0.000525922 -1.50974e-06 0.000173186 0.000120126
1.74 2.1221e-06 0.000551827 -1.36412e-06 8.74084e-05 7.97458e-05 1.8782e-06 0.000488404 -1.20733e-06 0.000171679 0.000118954
1.76 1.69453e-06 0.000514097 -1.09226e-06 8.61599e-05 7.84345e-05 1.49403e-06 0.00045327 -9.63025e-07 0.000171741 0.000117419
1.78 1.34919e-06 0.000478391 -8.71892e-07 8.54265e-05 7.73172e-05 1.18561e-06 0.000420392 -7.66186e-07 0.000168334 0.000115813
1.8 1.07312e-06 0.000445482 -6.9515e-07 8.42069e-05 7.61759e-05 9.38621e-07 0.000389647 -6.08023e-07 0.000167428 0.000114599
1.82 8.50344e-07 0.000414001 -5.52068e-07 8.3481e-05 7.49453e-05 7.41311e-07 0.000360917 -4.8128e-07 0.000165783 0.000113193
1.84 6.72933e-07 0.000384912 -4.37795e-07 8.2442e-05 7.38418e-05 5.84079e-07 0.000334088 -3.79989e-07 0.000164065 0.000111856
1.86 5.30809e-07 0.00035733 -3.46e-07 8.11831e-05 7.26402e-05 4.59094e-07 0.000309053 -2.99254e-07 0.000162904 0.000110679
1.88 4.18126e-07 0.000331848 -2.73039e-07 8.04596e-05 7.14514e-05 3.5999e-07 0.000285708 -2.35076e-07 0.000161691 0.000109567
1.9 3.2853e-07 0.00030794 -2.1489e-07 7.95791e-05 7.04414e-05 2.81602e-07 0.000263953 -1.84195e-07 0.000159741 0.000108135
1.92 2.57777e-07 0.000285862 -1.68873e-07 7.86907e-05 6.93819e-05 2.19753e-07 0.000243695 -1.43963e-07 0.000158405 0.000107002
1.94 2.01564e-07 0.000264914 -1.32236e-07 7.73858e-05 6.83418e-05 1.71075e-07 0.000224843 -1.12234e-07 0.000157307 0.000105731
1.96 1.57123e-07 0.000245175 -1.03218e-07 7.6837e-05 6.72387e-05 1.32859e-07 0.000207313 -8.72784e-08 0.000156196 0.000104363
1.98 1.22385e-07 0.000227125 -8.04963e-08 7.605e-05 6.63434e-05 1.02931e-07 0.000191022 -6.77009e-08 0.000154638 0.000103179
2 9.50833e-08 0.000210237 -6.26106e-08 7.57977e-05 6.5209e-05 7.95512e-08 0.000175894 -5.2383e-08 0.000153168 0.000102153
2.02 7.36994e-08 0.00019449 -4.85808e-08 7.4663e-05 6.42375e-05 6.1333e-08 0.000161855 -4.04291e-08 0.000152396 0.000100983
2.04 5.69819e-08 0.000179789 -3.75975e-08 7.35442e-05 6.33229e-05 4.71722e-08 0.000148837 -3.11249e-08 0.000151297 9.97866e-05
2.06 4.39729e-08 0.000166174 -2.904e-08 7.2984e-05 6.23276e-05 3.61926e-08 0.000136773 -2.39018e-08 0.000149464 9.88485e-05
2.08 3.38346e-08 0.000153411 -2.2363e-08 7.20715e-05 6.1419e-05 2.7701e-08 0.0001256 -1.8309e-08 0.0001484 9.78217e-05
2.1 2.59807e-08 0.000141589 -1.7185e-08 7.18873e-05 6.03995e-05 2.11499e-08 0.000115262 -1.39897e-08 0.000147595 9.6826e-05
2.12 1.9907e-08 0.000130625 -1.31767e-08 7.07758e-05 5.95073e-05 1.61086e-08 0.000105701 -1.06626e-08 0.000146054 9.56081e-05
2.14 1.52086e-08 0.00012037 -1.00733e-08 7.00825e-05 5.86107e-05 1.22389e-08 9.68665e-05 -8.10635e-09 0.000145343 9.45309e-05
2.16 1.15933e-08 0.000110868 -7.68321e-09 6.92929e-05 5.78733e-05 9.27603e-09 8.87081e-05 -6.14751e-09 0.00014423 9.34815e-05
2.18 8.81652e-09 0.000102055 -5.84614e-09 6.85815e-05 5.69853e-05 7.01312e-09 8.11797e-05 -4.65032e-09 0.000142848 9.25883e-05
2.2 6.69976e-09 9.40362e-05 -4.44474e-09 6.79985e-05 5.59942e-05 5.28918e-09 7.42377e-05 -3.50894e-09 0.000142319 9.14141e-05
2.22 5.07435e-09 8.65128e-05 -3.36794e-09 6.74354e-05 5.51841e-05 3.97917e-09 6.7841e-05 -2.64105e-09 0.000140721 9.0698e-05
2.24 3.83211e-09 7.94997e-05 -2.5445e-09 6.66381e-05 5.44293e-05 2.98622e-09 6.1951e-05 -1.98283e-09 0.000139684 8.95385e-05
2.26 2.88844e-09 7.30435e-05 -1.91864e-09 6.56895e-05 5.35582e-05 2.23549e-09 5.65315e-05 -1.48491e-09 0.00013824 8.8694e-05
2.28 2.17258e-09 6.70887e-05 -1.44363e-09 6.52923e-05 5.27951e-05 1.66933e-09 5.15486e-05 -1.10923e-09 0.000138067 8.77323e-05
2.3 1.63034e-09 6.15846e-05 -1.08366e-09 6.46966e-05 5.18964e-05 1.24346e-09 4.69705e-05 -8.2651e-10 0.000136558 8.68522e-05
2.32 1.22085e-09 5.65119e-05 -8.11714e-10 6.38428e-05 5.12731e-05 9.2392e-10 4.27674e-05 -6.14294e-10 0.00013614 8.59268e-05
2.34 9.11632e-10 5.18019e-05 -6.06283e-10 6.32715e-05 5.0377e-05 6.84779e-10 3.89114e-05 -4.55414e-10 0.000134457 8.50524e-05
2.36 6.79274e-10 4.74662e-05 -4.5186e-10 6.27822e-05 4.97353e-05 5.06264e-10 3.53766e-05 -3.36772e-10 0.000134035 8.42294e-05
2.38 5.05096e-10 4.34801e-05 -3.36068e-10 6.20364e-05 4.89963e-05 3.73345e-10 3.21386e-05 -2.48407e-10 0.000133208 8.32602e-05
2.4 3.74557e-10 3.97901e-05 -2.49263e-10 6.13785e-05 4.82511e-05 2.74631e-10 2.91747e-05 -1.82763e-10 0.000132145 8.24628e-05
2.42 2.77256e-10 3.64119e-05 -1.84543e-10 6.06373e-05 4.74871e-05 2.01507e-10 2.64639e-05 -1.34124e-10 0.000131736 8.16262e-05
2.44 2.04567e-10 3.32711e-05 -1.36182e-10 5.96282e-05 4.69123e-05 1.47479e-10 2.39863e-05 -9.81788e-11 0.000129867 8.08008e-05
2.46 1.50796e-10 3.04267e-05 -1.00401e-10 5.95139e-05 4.62059e-05 1.07663e-10 2.17237e-05 -7.16833e-11 0.00012892 7.99679e-05
2.48 1.10863e-10 2.78005e-05 -7.38237e-11 5.89776e-05 4.54864e-05 7.83968e-11 1.96591e-05 -5.22043e-11 0.000128603 7.93081e-05
2.5 8.12773e-11 2.53744e-05 -5.41289e-11 5.84404e-05 4.47725e-05 5.69402e-11 1.77765e-05 -3.79209e-11 0.000127768 7.8328e-05
2.52 5.95012e-11 2.31676e-05 -3.96308e-11 5.77693e-05 4.41417e-05 4.12503e-11 1.60613e-05 -2.74747e-11 0.000126863 7.75033e-05
2.54 4.34173e-11 2.11207e-05 -2.89209e-11 5.72089e-05 4.34837e-05 2.9807e-11 1.44999e-05 -1.98549e-11 0.000126112 7.68916e-05
2.56 3.15928e-11 1.92349e-05 -2.10463e-11 5.66258e-05 4.28638e-05 2.14828e-11 1.30795e-05 -1.43113e-11 0.000125206 7.61563e-05
2.58 2.29509e-11 1.75195e-05 -1.52905e-11 5.57795e-05 4.22643e-05 1.54433e-11 1.17886e-05 -1.02887e-11 0.000123721 7.53228e-05
2.6 1.66373e-11 1.5951e-05 -1.1085e-11 5.54395e-05 4.16496e-05 1.10729e-11 1.06162e-05 -7.37761e-12 0.000123126 7.44895e-05
2.62 1.20332e-11 1.45157e-05 -8.01794e-12 5.48786e-05 4.09804e-05 7.91874e-12 9.55236e-06 -5.27638e-12 0.000122061 7.38914e-05
2.64 8.69276e-12 1.32168e-05 -5.79246e-12 5.41571e-05 4.03946e-05 5.64825e-12 8.58781e-06 -3.76374e-12 0.00012203 7.31318e-05
2.66 6.251e-12 1.20004e-05 -4.16559e-12 5.372e-05 3.98748e-05 4.01823e-12 7.714e-06 -2.6777e-12 0.000120529 7.23466e-05
2.68 4.48877e-12 1.08997e-05 -2.9914e-12 5.32287e-05 3.92534e-05 2.8511e-12 6.92308e-06 -1.90003e-12 0.000119845 7.18008e-05
2.7 3.21393e-12 9.88848e-06 -2.14191e-12 5.26188e-05 3.86361e-05 2.01764e-12 6.20779e-06 -1.34465e-12 0.000119207 7.10368e-05
2.72 2.2986e-12 8.97694e-06 -1.53196e-12 5.20639e-05 3.81489e-05 1.42404e-12 5.56144e-06 -9.49084e-13 0.000118442 7.03643e-05
2.74 1.63889e-12 8.13859e-06 -1.09231e-12 5.13939e-05 3.75713e-05 1.00241e-12 4.9779e-06 -6.68103e-13 0.000117753 6.96945e-05
2.76 1.16729e-12 7.38378e-06 -7.78018e-13 5.08684e-05 3.70629e-05 7.03737e-13 4.45152e-06 -4.6905e-13 0.000116609 6.90085e-05
2.78 8.27751e-13 6.68131e-06 -5.51722e-13 5.03639e-05 3.64567e-05 4.92729e-13 3.97713e-06 -3.28419e-13 0.000115906 6.84637e-05
2.8 5.87034e-13 6.05694e-06 -3.91286e-13 4.99879e-05 3.59658e-05 3.4406e-13 3.54997e-06 -2.29332e-13 0.000114991 6.77798e-05
2.82 4.14321e-13 5.47418e-06 -2.7617e-13 4.96576e-05 3.54793e-05 2.39599e-13 3.16568e-06 -1.59707e-13 0.000114257 6.71131e-05
2.84 2.92127e-13 4.95121e-06 -1.94724e-13 4.87329e-05 3.49523e-05 1.664e-13 2.82027e-06 -1.10918e-13 0.000113877 6.64555e-05
2.86 2.05416e-13 4.47398e-06 -1.36927e-13 4.84012e-05 3.44377e-05 1.15248e-13 2.51011e-06 -7.68223e-14 0.000112935 6.58928e-05
2.88 1.44092e-13 4.04003e-06 -9.60507e-14 4.78381e-05 3.39935e-05 7.96008e-14 2.23184e-06 -5.30614e-14 0.000111771 6.51677e-05
2.9 1.0087e-13 3.64718e-06 -6.72402e-14 4.74683e-05 3.34482e-05 5.4828e-14 1.98243e-06 -3.65485e-14 0.000111199 6.47114e-05
2.92 7.04808e-14 3.29215e-06 -4.69832e-14 4.69353e-05 3.30396e-05 3.76599e-14 1.75909e-06 -2.51045e-14 0.000110593 6.40999e-05
2.94 4.90765e-14 2.96662e-06 -3.27152e-14 4.63853e-05 3.25259e-05 2.57954e-14 1.5593e-06 -1.71956e-14 0.000110073 6.35124e-05
2.96 3.41166e-14 2.6736e-06 -2.27429e-14 4.61709e-05 3.20629e-05 1.7619e-14 1.38074e-06 -1.17453e-14 0.000109075 6.28664e-05
2.98 2.36408e-14 2.40602e-06 -1.57596e-14 4.556e-05 3.15974e-05 1.20003e-14 1.22132e-06 -7.99975e-15 0.000108068 6.23115e-05
3 1.63674e-14 2.16715e-06 -1.09111e-14 4.49055e-05 3.11822e-05 8.15014e-15 1.07913e-06 -5.43315e-15 0.000108067 6.19561e-05
3.02 1.12989e-14 1.94977e-06 -7.53228e-15 4.44171e-05 3.06926e-05 5.51938e-15 9.52437e-07 -3.67943e-15 0.000107504 6.13411e-05
3.04 7.78329e-15 1.75351e-06 -5.18866e-15 4.41009e-05 3.0285e-05 3.72701e-15 8.39665e-07 -2.48458e-15 0.000106533 6.0814e-05
3.06 5.34599e-15 1.57521e-06 -3.56387e-15 4.3687e-05 2.98166e-05 2.50937e-15 7.39393e-07 -1.67286e-15 0.000105784 6.01513e-05
3.08 3.65948e-15 1.41273e-06 -2.43958e-15 4.30778e-05 2.94489e-05 1.68459e-15 6.5033e-07 -1.12303e-15 0.000105246 5.96667e-05
3.1 2.50375e-15 1.2686e-06 -1.66912e-15 4.25643e-05 2.89939e-05 1.12756e-15 5.71308e-07 -7.51684e-16 0.000104382 5.91543e-05
3.12 1.70627e-15 1.13668e-06 -1.13749e-15 4.21803e-05 2.86035e-05 7.52462e-16 5.01274e-07 -5.0163e-16 0.000103597 5.86524e-05
3.14 1.16244e-15 1.01996e-06 -7.74947e-16 4.18353e-05 2.82249e-05 5.00636e-16 4.39273e-07 -3.33751e-16 0.000103154 5.80723e-05
3.16 7.89058e-16 9.13498e-07 -5.2603e-16 4.13419e-05 2.78459e-05 3.32077e-16 3.84448e-07 -2.21381e-16 0.000102181 5.75993e-05
3.18 5.35532e-16 8.19474e-07 -3.57016e-16 4.0847e-05 2.74354e-05 2.19594e-16 3.36024e-07 -1.46394e-16 0.00010197 5.72061e-05
3.2 3.61797e-16 7.33043e-07 -2.41195e-16 4.05735e-05 2.70396e-05 1.44762e-16 2.93305e-07 -9.65068e-17 0.000101193 5.66234e-05
3.22 2.43847e-16 6.55332e-07 -1.62563e-16 4.001e-05 2.6721e-05 9.51317e-17 2.55664e-07 -6.34204e-17 0.000100682 5.62386e-05
3.24 1.64061e-16 5.8586e-07 -1.09373e-16 3.95847e-05 2.63054e-05 6.23184e-17 2.22538e-07 -4.15452e-17 9.96153e-05 5.57451e-05
3.26 1.10054e-16 5.23123e-07 -7.33689e-17 3.91552e-05 2.59411e-05 4.06923e-17 1.93423e-07 -2.7128e-17 9.92937e-05 5.52287e-05
3.28 7.37293e-17 4.67314e-07 -4.91525e-17 3.87458e-05 2.55973e-05 2.64846e-17 1.67866e-07 -1.76563e-17 9.8719e-05 5.47947e-05
3.3 4.92729e-17 4.17171e-07 -3.28484e-17 3.83643e-05 2.52302e-05 1.71808e-17 1.45462e-07 -1.14538e-17 9.80901e-05 5.43208e-05
3.32 3.2809e-17 3.71707e-07 -2.18726e-17 3.78714e-05 2.48308e-05 1.11081e-17 1.25848e-07 -7.40533e-18 9.69845e-05 5.38203e-05
3.34 2.18435e-17 3.31739e-07 -1.45623e-17 3.76013e-05 2.44972e-05 7.15745e-18 1.087e-07 -4.77161e-18 9.66473e-05 5.3451e-05
3.36 1.44939e-17 2.95588e-07 -9.66254e-18 3.71487e-05 2.41753e-05 4.596e-18 9.37309e-08 -3.06399e-18 9.57973e-05 5.29818e-05
3.38 9.5841e-18 2.62935e-07 -6.38938e-18 3.68399e-05 2.38544e-05 2.94088e-18 8.06816e-08 -1.96058e-18 9.53457e-05 5.24555e-05
3.4 6.32805e-18 2.33952e-07 -4.21869e-18 3.63406e-05 2.35108e-05 1.8751e-18 6.93234e-08 -1.25006e-18 9.46008e-05 5.21009e-05
3.42 4.1651e-18 2.07876e-07 -2.77673e-18 3.58923e-05 2.31952e-05 1.19121e-18 5.94523e-08 -7.9414e-19 9.40628e-05 5.16186e-05
3.44 2.73771e-18 1.8478e-07 -1.82514e-18 3.55332e-05 2.2911e-05 7.53951e-19 5.08874e-08 -5.02633e-19 9.36429e-05 5.12017e-05
3.46 1.7951e-18 1.64137e-07 -1.19673e-18 3.52403e-05 2.25518e-05 4.75391e-19 4.3468e-08 -3.16927e-19 9.29449e-05 5.08077e-05
3.48 1.1752e-18 1.4583e-07 -7.83468e-19 3.48229e-05 2.22557e-05 2.9859e-19 3.70518e-08 -1.99059e-19 9.22429e-05 5.03761e-05
3.5 7.67194e-19 1.29426e-07 -5.11462e-19 3.44987e-05 2.19647e-05 1.86799e-19 3.1513e-08 -1.24533e-19 9.18114e-05 5e-05
3.52 4.99224e-19 1.14698e-07 -3.32816e-19 3.41265e-05 2.16197e-05 1.16388e-19 2.67403e-08 -7.75916e-20 9.15447e-05 4.96703e-05
3.54 3.24341e-19 1.01665e-07 -2.16227e-19 3.36777e-05 2.13494e-05 7.22141e-20 2.26355e-08 -4.81427e-20 9.07487e-05 4.92141e-05
3.56 2.10185e-19 9.00421e-08 -1.40124e-19 3.32327e-05 2.10544e-05 4.46137e-20 1.91122e-08 -2.97424e-20 9.00722e-05 4.88313e-05
3.58 1.35894e-19 7.97044e-08 -9.05962e-20 3.28838e-05 2.07761e-05 2.74402e-20 1.60941e-08 -1.82934e-20 8.96999e-05 4.84044e-05
3.6 8.76189e-20 7.04824e-08 -5.84125e-20 3.26657e-05 2.04689e-05 1.68002e-20 1.35144e-08 -1.12001e-20 8.90565e-05 4.80895e-05
3.62 5.64528e-20 6.23929e-08 -3.76352e-20 3.2183e-05 2.02105e-05 1.02371e-20 1.13143e-08 -6.82475e-21 8.866e-05 4.76247e-05
3.64 3.62301e-20 5.51125e-08 -2.41534e-20 3.19373e-05 1.99081e-05 6.20728e-21 9.44239e-09 -4.13818e-21 8.79603e-05 4.73357e-05
3.66 2.32067e-20 4.86732e-08 -1.54711e-20 3.14959e-05 1.96904e-05 3.74451e-21 7.85364e-09 -2.49634e-21 8.72056e-05 4.69424e-05
3.68 1.48103e-20 4.29043e-08 -9.87355e-21 3.12198e-05 1.9386e-05 2.24678e-21 6.50873e-09 -1.49785e-21 8.69059e-05 4.66112e-05
3.7 9.45671e-21 3.79053e-08 -6.30447e-21 3.08923e-05 1.91354e-05 1.34056e-21 5.37338e-09 -8.9371e-22 8.64974e-05 4.6259e-05
3.72 6.00521e-21 3.33639e-08 -4.00347e-21 3.03153e-05 1.88353e-05 7.95154e-22 4.41774e-09 -5.30103e-22 8.59535e-05 4.59091e-05
3.74 3.81064e-21 2.93967e-08 -2.54042e-21 2.99695e-05 1.86061e-05 4.68715e-22 3.61585e-09 -3.12477e-22 8.55699e-05 4.55691e-05
3.76 2.41264e-21 2.58887e-08 -1.60843e-21 2.98762e-05 1.83381e-05 2.74472e-22 2.94521e-09 -1.82981e-22 8.48537e-05 4.51987e-05
3.78 1.52511e-21 2.28035e-08 -1.01674e-21 2.9502e-05 1.81231e-05 1.596e-22 2.38634e-09 -1.064e-22 8.43541e-05 4.4876e-05
3.8 9.5985e-22 2.00331e-08 -6.399e-22 2.91679e-05 1.78707e-05 9.21079e-23 1.9224e-09 -6.14053e-23 8.3656e-05 4.44869e-05
3.82 6.0328e-22 1.76066e-08 -4.02187e-22 2.87877e-05 1.76282e-05 5.27276e-23 1.53884e-09 -3.51517e-23 8.30172e-05 4.41323e-05
3.84 3.78565e-22 1.54765e-08 -2.52377e-22 2.86028e-05 1.73818e-05 2.99198e-23 1.22318e-09 -1.99466e-23 8.28863e-05 4.39168e-05
3.86 2.36754e-22 1.35821e-08 -1.57836e-22 2.81981e-05 1.71287e-05 1.68155e-23 9.64673e-10 -1.12103e-23 8.25263e-05 4.35206e-05
3.88 1.47701e-22 1.19112e-08 -9.84673e-23 2.78814e-05 1.68918e-05 9.35123e-24 7.54122e-10 -6.23415e-24 8.17199e-05 4.32405e-05
3.9 9.20537e-23 1.0454e-08 -6.13691e-23 2.75067e-05 1.66623e-05 5.13952e-24 5.83664e-10 -3.42634e-24 8.14077e-05 4.28937e-05
3.92 5.71379e-23 9.15371e-09 -3.8092e-23 2.73202e-05 1.64243e-05 2.78767e-24 4.46596e-10 -1.85845e-24 8.09848e-05 4.25664e-05
3.94 3.54183e-23 8.01856e-09 -2.36122e-23 2.69594e-05 1.62627e-05 1.4895e-24 3.37217e-10 -9.93e-25 8.03386e-05 4.22885e-05
3.96 2.19133e-23 7.02326e-09 -1.46089e-23 2.66657e-05 1.60179e-05 7.822e-25 2.50696e-10 -5.21467e-25 7.97984e-05 4.19624e-05
3.98 1.3522e-23 6.14606e-09 -9.01469e-24 2.63824e-05 1.58114e-05 4.02508e-25 1.82949e-10 -2.68339e-25 7.95431e-05 4.16683e-05
4 8.31701e-24 5.37046e-09 -5.54467e-24 2.61873e-05 1.5593e-05 2.02153e-25 1.30534e-10 -1.34768e-25 7.9098e-05 4.12979e-05
4.02 5.10905e-24 4.69504e-09 -3.40604e-24 2.58456e-05 1.54116e-05 9.85493e-26 9.05632e-11 -6.56995e-26 7.84334e-05 4.10318e-05
4.04 3.12731e-24 4.0972e-09 -2.08487e-24 2.54955e-05 1.51682e-05 4.62704e-26 6.06205e-11 -3.08469e-26 7.79794e-05 4.07886e-05
4.06 1.91339e-24 3.58017e-09 -1.2756e-24 2.51945e-05 1.49682e-05 2.06795e-26 3.86936e-11 -1.37863e-26 7.73604e-05 4.04826e-05
4.08 1.16499e-24 3.11865e-09 -7.76657e-25 2.49387e-05 1.47911e-05 8.6344e-27 2.31142e-11 -5.75627e-27 7.72746e-05 4.01131e-05
4.1 7.07976e-25 2.71629e-09 -4.71984e-25 2.47505e-05 1.45892e-05 3.25944e-27 1.25055e-11 -2.17296e-27 7.65741e-05 3.98541e-05
4.12 4.30767e-25 2.37288e-09 -2.87178e-25 2.43974e-05 1.44071e-05 1.04166e-27 5.73799e-12 -6.94442e-28 7.62198e-05 3.95798e-05
4.14 2.60471e-25 2.06363e-09 -1.73647e-25 2.40875e-05 1.42009e-05 2.38606e-28 1.8904e-12 -1.59071e-28 7.58448e-05 3.93341e-05
4.16 1.57308e-25 1.79568e-09 -1.04872e-25 2.37715e-05 1.39893e-05 1.89733e-29 2.1658e-13 -1.26488e-29 7.52321e-05 3.90085e-05
4.18 9.46887e-26 1.56007e-09 -6.31258e-26 2.34889e-05 1.38202e-05 7.10091e-30 1.16993e-13 -4.73394e-30 7.51038e-05 3.87606e-05
4.2 5.71118e-26 1.36052e-09 -3.80746e-26 2.33025e-05 1.36489e-05 4.6777e-29 1.11432e-12 -3.11847e-29 7.47239e-05 3.84375e-05
4.22 3.41682e-26 1.17896e-09 -2.27788e-26 2.3048e-05 1.3466e-05 8.20954e-29 2.83267e-12 -5.47303e-29 7.39567e-05 3.82127e-05
4.24 2.04558e-26 1.02413e-09 -1.36372e-26 2.2799e-05 1.32698e-05 9.94661e-29 4.97982e-12 -6.63107e-29 7.35739e-05 3.7984e-05
4.26 1.22027e-26 8.88016e-10 -8.13514e-27 2.26078e-05 1.31015e-05 1.00757e-28 7.33227e-12 -6.71712e-29 7.31178e-05 3.77303e-05
4.28 7.26404e-27 7.69721e-10 -4.8427e-27 2.23392e-05 1.29487e-05 9.17541e-29 9.72255e-12 -6.11694e-29 7.28326e-05 3.74253e-05
4.3 4.32471e-27 6.68446e-10 -2.88314e-27 2.20007e-05 1.27384e-05 7.7822e-29 1.20285e-11 -5.18813e-29 7.24232e-05 3.71538e-05
4.32 2.56041e-27 5.7828e-10 -1.70694e-27 2.17967e-05 1.25882e-05 6.27147e-29 1.41644e-11 -4.18098e-29 7.18726e-05 3.68861e-05
4.34 1.51715e-27 5.01581e-10 -1.01143e-27 2.15865e-05 1.24518e-05 4.86178e-29 1.60734e-11 -3.24118e-29 7.15097e-05 3.67357e-05
4.36 8.94857e-28 4.33825e-10 -5.96572e-28 2.131e-05 1.2269e-05 3.65541e-29 1.77214e-11 -2.43694e-29 7.13765e-05 3.6349e-05
4.38 5.25681e-28 3.74365e-10 -3.50454e-28 2.1034e-05 1.21064e-05 2.68085e-29 1.90917e-11 -1.78723e-29 7.0601e-05 3.61439e-05
4.4 3.08173e-28 3.22956e-10 -2.05449e-28 2.08211e-05 1.19578e-05 1.92575e-29 2.01813e-11 -1.28383e-29 7.03006e-05 3.59284e-05
4.42 1.8076e-28 2.7925e-10 -1.20507e-28 2.06245e-05 1.17676e-05 1.35914e-29 2.09968e-11 -9.06092e-30 7.00936e-05 3.56802e-05
4.44 1.05555e-28 2.40809e-10 -7.03698e-29 2.03172e-05 1.1633e-05 9.44701e-30 2.15521e-11 -6.29801e-30 6.95222e-05 3.5476e-05
4.46 6.15533e-29 2.07738e-10 -4.10355e-29 2.01485e-05 1.14738e-05 6.47891e-30 2.18659e-11 -4.31927e-30 6.93109e-05 3.52222e-05
4.48 3.57757e-29 1.78932e-10 -2.38505e-29 1.99426e-05 1.13391e-05 4.39069e-30 2.196e-11 -2.92712e-30 6.88592e-05 3.50051e-05
4.5 2.07665e-29 1.54192e-10 -1.38443e-29 1.96892e-05 1.11705e-05 2.94382e-30 2.18579e-11 -1.96254e-30 6.83062e-05 3.47498e-05
4.52 1.20228e-29 1.3276e-10 -8.01523e-30 1.94449e-05 1.1034e-05 1.95465e-30 2.15838e-11 -1.3031e-30 6.80488e-05 3.4534e-05
4.54 6.93873e-30 1.14148e-10 -4.62582e-30 1.92747e-05 1.08924e-05 1.28636e-30 2.11618e-11 -8.57576e-31 6.75752e-05 3.43209e-05
4.56 3.99501e-30 9.80837e-11 -2.66334e-30 1.89892e-05 1.07545e-05 8.39655e-31 2.06148e-11 -5.5977e-31 6.72664e-05 3.41227e-05
4.58 2.29575e-30 8.42675e-11 -1.5305e-30 1.88266e-05 1.06072e-05 5.4392e-31 1.9965e-11 -3.62613e-31 6.70886e-05 3.38431e-05
4.6 1.3169e-30 7.23951e-11 -8.77935e-31 1.85848e-05 1.04533e-05 3.49854e-31 1.92328e-11 -2.33236e-31 6.66715e-05 3.36366e-05
4.62 7.51931e-31 6.20181e-11 -5.01288e-31 1.83613e-05 1.03308e-05 2.23535e-31 1.84368e-11 -1.49023e-31 6.61224e-05 3.34019e-05
4.64 4.3029e-31 5.33397e-11 -2.8686e-31 1.82051e-05 1.01771e-05 1.41931e-31 1.75941e-11 -9.46206e-32 6.58634e-05 3.3196e-05
4.66 2.44514e-31 4.56359e-11 -1.6301e-31 1.79855e-05 1.00574e-05 8.95829e-32 1.67197e-11 -5.97219e-32 6.56303e-05 3.29889e-05
4.68 1.39103e-31 3.91577e-11 -9.27355e-32 1.77292e-05 9.94388e-06 5.62233e-32 1.58269e-11 -3.74822e-32 6.50733e-05 3.28049e-05
4.7 7.87423e-32 3.34912e-11 -5.24949e-32 1.75736e-05 9.79954e-06 3.50965e-32 1.49274e-11 -2.33977e-32 6.4481e-05 3.25871e-05
4.72 4.45276e-32 2.86654e-11 -2.96851e-32 1.7388e-05 9.67891e-06 2.17955e-32 1.40312e-11 -1.45303e-32 6.46446e-05 3.23519e-05
4.74 2.51303e-32 2.453e-11 -1.67536e-32 1.7188e-05 9.56601e-06 1.34683e-32 1.31466e-11 -8.97888e-33 6.42246e-05 3.22103e-05
4.76 1.41486e-32 2.09772e-11 -9.43241e-33 1.70477e-05 9.43803e-06 8.28294e-33 1.22806e-11 -5.52196e-33 6.37281e-05 3.19373e-05
4.78 7.94353e-33 1.79204e-11 -5.29569e-33 1.68155e-05 9.31627e-06 5.07051e-33 1.14389e-11 -3.38034e-33 6.34361e-05 3.17476e-05
4.8 4.43158e-33 1.5239e-11 -2.95439e-33 1.65649e-05 9.18646e-06 3.09015e-33 1.06262e-11 -2.0601e-33 6.31586e-05 3.15274e-05
4.82 2.49172e-33 1.30835e-11 -1.66115e-33 1.64045e-05 9.07616e-06 1.87511e-33 9.84585e-12 -1.25008e-33 6.28048e-05 3.13232e-05
4.84 1.38388e-33 1.11152e-11 -9.22587e-34 1.62556e-05 8.94403e-06 1.13305e-33 9.10051e-12 -7.55364e-34 6.26044e-05 3.11545e-05
4.86 7.67699e-34 9.44857e-12 -5.11799e-34 1.61068e-05 8.83926e-06 6.81851e-34 8.39198e-12 -4.54567e-34 6.20776e-05 3.09211e-05
4.88 4.25573e-34 8.04027e-12 -2.83715e-34 1.58421e-05 8.71333e-06 4.08693e-34 7.72136e-12 -2.72462e-34 6.17214e-05 3.07928e-05
4.9 2.36061e-34 6.85814e-12 -1.57374e-34 1.5696e-05 8.62347e-06 2.44012e-34 7.08914e-12 -1.62675e-34 6.15067e-05 3.065e-05
4.92 1.30708e-34 5.8497e-12 -8.71385e-35 1.5503e-05 8.5064e-06 1.45134e-34 6.49534e-12 -9.67563e-35 6.11422e-05 3.04082e-05
4.94 7.20166e-35 4.97369e-12 -4.80111e-35 1.5346e-05 8.37825e-06 8.60018e-35 5.93955e-12 -5.73345e-35 6.07772e-05 3.01797e-05
4.96 3.95233e-35 4.21967e-12 -2.63489e-35 1.52292e-05 8.30023e-06 5.07756e-35 5.421e-12 -3.38504e-35 6.05908e-05 3.00273e-05
4.98 2.15987e-35 3.57105e-12 -1.43992e-35 1.50151e-05 8.17109e-06 2.98705e-35 4.93867e-12 -1.99136e-35 6.01671e-05 2.98727e-05
5 1.18086e-35 3.02881e-12 -7.87237e-36 1.48739e-05 8.07333e-06 1.75104e-35 4.49129e-12 -1.16736e-35 5.97005e-05 2.97183e-05
5.02 6.42256e-36 2.56009e-12 -4.28171e-36 1.4709e-05 7.96973e-06 1.02292e-35 4.07746e-12 -6.81948e-36 5.96938e-05 2.9479e-05
5.04 3.49677e-36 2.16995e-12 -2.33118e-36 1.45464e-05 7.86468e-06 5.95532e-36 3.69563e-12 -3.97021e-36 5.93613e-05 2.92764e-05
5.06 1.89741e-36 1.83631e-12 -1.26494e-36 1.43577e-05 7.75081e-06 3.45545e-36 3.34417e-12 -2.30364e-36 5.90406e-05 2.91364e-05
5.08 1.03043e-36 1.558e-12 -6.86956e-37 1.41666e-05 7.66589e-06 1.99831e-36 3.02143e-12 -1.33221e-36 5.86276e-05 2.89816e-05
5.1 5.54498e-37 1.31213e-12 -3.69665e-37 1.40542e-05 7.56896e-06 1.15186e-36 2.72569e-12 -7.67906e-37 5.84168e-05 2.87495e-05
5.12 2.99744e-37 1.11204e-12 -1.99829e-37 1.39013e-05 7.46364e-06 6.61805e-37 2.45528e-12 -4.41203e-37 5.82152e-05 2.86495e-05
5.14 1.61211e-37 9.39339e-13 -1.07474e-37 1.37399e-05 7.36937e-06 3.79029e-37 2.20852e-12 -2.52686e-37 5.78304e-05 2.84436e-05
5.16 8.6429e-38 7.92339e-13 -5.76194e-38 1.35909e-05 7.26875e-06 2.16393e-37 1.98379e-12 -1.44262e-37 5.76125e-05 2.82682e-05
5.18 4.64448e-38 6.71081e-13 -3.09632e-38 1.34053e-05 7.18394e-06 1.23156e-37 1.77949e-12 -8.21042e-38 5.72659e-05 2.81395e-05
5.2 2.48425e-38 5.66739e-13 -1.65616e-38 1.32659e-05 7.08806e-06 6.98757e-38 1.5941e-12 -4.65838e-38 5.68934e-05 2.7931e-05
5.22 1.31946e-38 4.76101e-13 0 1.31501e-05 7.0015e-06 3.95244e-38 1.42616e-12 0 5.65967e-05 2.78348e-05
5.24 7.00107e-39 4.00266e-13 0 1.298e-05 6.89604e-06 2.22888e-38 1.2743e-12 0 5.63514e-05 2.76327e-05
5.26 3.70432e-39 3.36152e-13 0 1.28465e-05 6.82912e-06 1.25314e-38 1.13718e-12 0 5.59097e-05 2.74266e-05
5.28 1.96574e-39 2.83637e-13 0 1.27084e-05 6.7319e-06 7.02458e-39 1.01358e-12 0 5.56857e-05 2.73168e-05
5.3 1.03511e-39 2.37901e-13 0 1.25399e-05 6.66014e-06 3.92604e-39 9.02327e-13 0 5.54745e-05 2.71892e-05
5.32 5.42952e-40 1.99117e-13 0 1.2412e-05 6.56952e-06 2.18783e-39 8.02344e-13 0 5.52219e-05 2.69746e-05
5.34 2.87593e-40 1.68588e-13 0 1.22648e-05 6.48303e-06 1.21565e-39 7.12617e-13 0 5.5055e-05 2.68813e-05
5.36 1.49747e-40 1.40563e-13 0 1.21329e-05 6.39725e-06 6.73512e-40 6.32207e-13 0 5.46061e-05 2.67154e-05
5.38 7.82298e-41 1.17792e-13 0 1.19695e-05 6.31285e-06 3.72078e-40 5.60245e-13 0 5.43927e-05 2.64745e-05
5.4 4.08746e-41 9.8899e-14 0 1.1852e-05 6.24002e-06 2.04966e-40 4.95931e-13 0 5.4109e-05 2.6354e-05
5.42 2.12228e-41 8.2661e-14 0 1.16873e-05 6.15706e-06 1.1259e-40 4.38527e-13 0 5.38885e-05 2.61908e-05
5.44 1.10334e-41 6.92996e-14 0 1.15907e-05 6.07513e-06 6.16722e-41 3.87356e-13 0 5.34341e-05 2.61349e-05
5.46 5.71048e-42 5.79403e-14 0 1.14701e-05 6.00143e-06 3.3687e-41 3.41798e-13 0 5.30658e-05 2.59508e-05
5.48 2.9517e-42 4.84655e-14 0 1.13534e-05 5.92528e-06 1.83494e-41 3.01288e-13 0 5.308e-05 2.57916e-05
5.5 1.5183e-42 4.04143e-14 0 1.12275e-05 5.85302e-06 9.9673e-42 2.6531e-13 0 5.27328e-05 2.5643e-05
5.52 7.83634e-43 3.38743e-14 0 1.10577e-05 5.77908e-06 5.39925e-42 2.33394e-13 0 5.26699e-05 2.54717e-05
5.54 4.0154e-43 2.82378e-14 0 1.09557e-05 5.70485e-06 2.91672e-42 2.05115e-13 0 5.22472e-05 2.54119e-05
5.56 2.04531e-43 2.34407e-14 0 1.08464e-05 5.63652e-06 1.57134e-42 1.80086e-13 0 5.19653e-05 2.5272e-05
5.58 1.045e-43 1.95525e-14 0 1.06796e-05 5.54978e-06 8.44229e-43 1.57959e-13 0 5.18214e-05 2.51085e-05
5.6 5.33088e-44 1.63126e-14 0 1.05871e-05 5.49136e-06 4.52349e-43 1.38419e-13 0 5.14876e-05 2.49744e-05
5.62 2.70333e-44 1.35527e-14 0 1.04445e-05 5.43041e-06 2.41721e-43 1.21182e-13 0 5.13109e-05 2.4774e-05
5.64 1.36414e-44 1.12241e-14 0 1.03355e-05 5.36995e-06 1.28821e-43 1.05993e-13 0 5.10682e-05 2.46655e-05
5.66 6.921e-45 9.36253e-15 0 1.02244e-05 5.2937e-06 6.84689e-44 9.26227e-14 0 5.07631e-05 2.4551e-05
5.68 3.48044e-45 7.75451e-15 0 1.01283e-05 5.22428e-06 3.62946e-44 8.08652e-14 0 5.05697e-05 2.43961e-05
5.7 1.75324e-45 6.44497e-15 0 1.00027e-05 5.16136e-06 1.91882e-44 7.05366e-14 0 5.0303e-05 2.4294e-05
5.72 8.78223e-46 5.33591e-15 0 9.89978e-06 5.09358e-06 1.01176e-44 6.14723e-14 0 5.01576e-05 2.41375e-05
5.74 4.39374e-46 4.42005e-15 0 9.77696e-06 5.03609e-06 5.3207e-45 5.35256e-14 0 4.97921e-05 2.40307e-05
5.76 2.19333e-46 3.65973e-15 0 9.6616e-06 4.9638e-06 2.79073e-45 4.65655e-14 0 4.95532e-05 2.3867e-05
5.78 1.09418e-46 3.03355e-15 0 9.55816e-06 4.90651e-06 1.45991e-45 4.04753e-14 0 4.93436e-05 2.37484e-05
5.8 5.41659e-47 2.4996e-15 0 9.46666e-06 4.84108e-06 7.61725e-46 3.51514e-14 0 4.90476e-05 2.36262e-05
5.82 2.67934e-47 2.06167e-15 0 9.36093e-06 4.7744e-06 3.96402e-46 3.05019e-14 0 4.89302e-05 2.35127e-05
5.84 1.32602e-47 1.70433e-15 0 9.27539e-06 4.72253e-06 2.05751e-46 2.6445e-14 0 4.86909e-05 2.33996e-05
5.86 6.54603e-48 1.40784e-15 0 9.13624e-06 4.66531e-06 1.06517e-46 2.29085e-14 0 4.85636e-05 2.32473e-05
5.88 3.21713e-48 1.1598e-15 0 9.05242e-06 4.5989e-06 5.50014e-47 1.98285e-14 0 4.82381e-05 2.30932e-05
5.9 1.58317e-48 9.584e-16 0 8.92073e-06 4.54211e-06 2.83273e-47 1.71484e-14 0 4.80643e-05 2.30108e-05
5.92 7.76181e-49 7.90405e-16 0 8.83203e-06 4.49318e-06 1.45518e-47 1.48185e-14 0 4.77894e-05 2.28462e-05
5.94 3.79111e-49 6.50556e-16 0 8.74282e-06 4.43512e-06 7.45611e-48 1.27947e-14 0 4.75632e-05 2.27822e-05
5.96 1.8434e-49 5.33992e-16 0 8.634e-06 4.3707e-06 3.8106e-48 1.10385e-14 0 4.74327e-05 2.26299e-05
5.98 8.96849e-50 4.39335e-16 0 8.53214e-06 4.32655e-06 1.9425e-48 9.51565e-15 0 4.71241e-05 2.25353e-05
6 4.35736e-50 3.61597e-16 0 8.42183e-06 4.27076e-06 9.87692e-49 8.1964e-15 0 4.68084e-05 2.24102e-05
6.02 2.10058e-50 2.95822e-16 0 8.3471e-06 4.22343e-06 5.00926e-49 7.05448e-15 0 4.66385e-05 2.22754e-05
6.04 1.01044e-50 2.41912e-16 0 8.2487e-06 4.16311e-06 2.53408e-49 6.06689e-15 0 4.64101e-05 2.22008e-05
6.06 4.88704e-51 1.99255e-16 0 8.15597e-06 4.11068e-06 1.27869e-49 5.21349e-15 0 4.62961e-05 2.20815e-05
6.08 2.34566e-51 1.63159e-16 0 8.0675e-06 4.06157e-06 6.43589e-50 4.47667e-15 0 4.5976e-05 2.19259e-05
6.1 1.12266e-51 1.33457e-16 0 7.99111e-06 4.01381e-06 3.23112e-50 3.84102e-15 0 4.58068e-05 2.18042e-05
6.12 5.36222e-52 1.09131e-16 0 7.87799e-06 3.96793e-06 1.61808e-50 3.29311e-15 0 4.56478e-05 2.17304e-05
6.14 2.54839e-52 8.89503e-17 0 7.79814e-06 3.91532e-06 8.08266e-51 2.82121e-15 0 4.5422e-05 2.16782e-05
6.16 1.21107e-52 7.26258e-17 0 7.70339e-06 3.87233e-06 4.0273e-51 2.4151e-15 0 4.51752e-05 2.14866e-05
6.18 5.75518e-53 5.93998e-17 0 7.6348e-06 3.82398e-06 2.00162e-51 2.06589e-15 0 4.49339e-05 2.1387e-05
6.2 2.72406e-53 4.84742e-17 0 7.54566e-06 3.76721e-06 9.92341e-52 1.76586e-15 0 4.4847e-05 2.13025e-05
6.22 1.28008e-53 3.93429e-17 0 7.44811e-06 3.73186e-06 4.9074e-52 1.50827e-15 0 4.47776e-05 2.12431e-05
6.24 6.0263e-54 3.20462e-17 0 7.38612e-06 3.67639e-06 2.42079e-52 1.28731e-15 0 4.44156e-05 2.10713e-05
6.26 2.84766e-54 2.62467e-17 0 7.29959e-06 3.63006e-06 1.19118e-52 1.0979e-15 0 4.42419e-05 2.09455e-05
6.28 1.32985e-54 2.12823e-17 0 7.20275e-06 3.58887e-06 5.84672e-53 9.35677e-16 0 4.3926e-05 2.08561e-05
6.3 6.20445e-55 1.72706e-17 0 7.12501e-06 3.54279e-06 2.86264e-53 7.9684e-16 0 4.37288e-05 2.07811e-05
6.32 2.90226e-55 1.40765e-17 0 7.04417e-06 3.50697e-06 1.39811e-53 6.78111e-16 0 4.36882e-05 2.06726e-05
6.34 1.3473e-55 1.14062e-17 0 6.96998e-06 3.45728e-06 6.8114e-54 5.76654e-16 0 4.34615e-05 2.05589e-05
6.36 6.23451e-56 9.22922e-18 0 6.89013e-06 3.41869e-06 3.3102e-54 4.90023e-16 0 4.33317e-05 2.04799e-05
6.38 2.8815e-56 7.47186e-18 0 6.83195e-06 3.3773e-06 1.60471e-54 4.16108e-16 0 4.31147e-05 2.03647e-05
6.4 1.32895e-56 6.0469e-18 0 6.74722e-06 3.33457e-06 7.76e-55 3.5309e-16 0 4.28748e-05 2.02685e-05
6.42 6.10641e-57 4.88411e-18 0 6.66961e-06 3.29543e-06 3.7433e-55 2.99402e-16 0 4.26416e-05 2.0153e-05
6.44 2.81499e-57 3.96477e-18 0 6.57915e-06 3.25335e-06 1.80125e-55 2.53697e-16 0 4.25438e-05 2.00543e-05
6.46 1.28657e-57 3.19653e-18 0 6.51482e-06 3.20792e-06 8.64617e-56 2.14818e-16 0 4.21562e-05 2.00017e-05
6.48 5.88132e-58 2.58221e-18 0 6.44536e-06 3.16654e-06 4.14002e-56 1.81769e-16 0 4.20146e-05 1.98437e-05
6.5 2.68074e-58 2.08356e-18 0 6.39709e-06 3.12913e-06 1.97748e-56 1.53696e-16 0 4.18682e-05 1.9741e-05
6.52 1.22156e-58 1.6837e-18 0 6.30461e-06 3.09646e-06 9.42223e-57 1.29868e-16 0 4.17753e-05 1.96768e-05
6.54 5.52783e-59 1.35353e-18 0 6.23804e-06 3.05484e-06 4.47846e-57 1.09658e-16 0 4.14522e-05 1.96053e-05
6.56 2.48508e-59 1.08288e-18 0 6.16657e-06 3.01882e-06 2.12343e-57 9.25289e-17 0 4.13804e-05 1.94693e-05
6.58 1.124e-59 8.73171e-19 0 6.09664e-06 2.98875e-06 1.00434e-57 7.80213e-17 0 4.11834e-05 1.94032e-05
6.6 5.07565e-60 7.04172e-19 0 6.00652e-06 2.94401e-06 4.73873e-58 6.5743e-17 0 4.10314e-05 1.9279e-05
6.62 2.27342e-60 5.64271e-19 0 5.95906e-06 2.90768e-06 2.23038e-58 5.53589e-17 0 4.09192e-05 1.9212e-05
6.64 1.01729e-60 4.52519e-19 0 5.90141e-06 2.87391e-06 1.04721e-58 4.6583e-17 0 4.06387e-05 1.9093e-05
6.66 4.52731e-61 3.61561e-19 0 5.82363e-06 2.83838e-06 4.90489e-59 3.91716e-17 0 4.04352e-05 1.90473e-05
6.68 2.02142e-61 2.90343e-19 0 5.75427e-06 2.80457e-06 2.29173e-59 3.29169e-17 0 4.04399e-05 1.89591e-05
6.7 8.97664e-62 2.32299e-19 0 5.69837e-06 2.77316e-06 1.06817e-59 2.76421e-17 0 4.01684e-05 1.88573e-05
6.72 3.974e-62 1.85611e-19 0 5.63337e-06 2.74084e-06 4.96655e-60 2.31969e-17 0 4.00138e-05 1.87644e-05
6.74 1.75016e-62 1.47795e-19 0 5.56176e-06 2.71064e-06 2.30364e-60 1.94534e-17 0 3.97839e-05 1.86739e-05
6.76 7.71953e-63 1.18071e-19 0 5.50953e-06 2.66998e-06 1.0659e-60 1.63031e-17 0 3.9707e-05 1.85691e-05
6.78 3.40661e-63 9.45389e-20 0 5.45008e-06 2.64092e-06 4.91997e-61 1.36537e-17 0 3.95755e-05 1.85215e-05
6.8 1.4867e-63 7.49914e-20 0 5.37692e-06 2.60721e-06 2.26545e-61 1.14272e-17 0 3.93201e-05 1.84444e-05
6.82 6.52798e-64 5.99557e-20 0 5.32054e-06 2.57857e-06 1.04062e-61 9.55745e-18 0 3.91224e-05 1.82966e-05
6.84 2.83113e-64 4.74285e-20 0 5.27353e-06 2.55087e-06 4.76841e-62 7.98828e-18 0 3.90428e-05 1.82081e-05
6.86 1.23486e-64 3.77998e-20 0 5.20702e-06 2.51776e-06 2.17973e-62 6.67231e-18 0 3.88683e-05 1.81808e-05
6.88 5.37595e-65 3.01221e-20 0 5.15548e-06 2.48671e-06 9.93987e-63 5.56943e-18 0 3.87322e-05 1.80763e-05
6.9 2.32902e-65 2.3929e-20 0 5.10266e-06 2.45612e-06 4.52175e-63 4.64577e-18 0 3.85086e-05 1.80017e-05
6.92 1.00223e-65 1.8915e-20 0 5.05507e-06 2.42374e-06 2.05202e-63 3.87275e-18 0 3.84079e-05 1.79218e-05
6.94 4.34124e-66 1.50765e-20 0 4.98681e-06 2.39618e-06 9.28981e-64 3.22622e-18 0 3.81729e-05 1.78301e-05
6.96 1.85756e-66 1.18917e-20 0 4.9433e-06 2.36686e-06 4.19548e-64 2.68586e-18 0 3.80299e-05 1.77491e-05
6.98 7.98238e-67 9.43654e-21 0 4.88241e-06 2.34093e-06 1.8902e-64 2.23454e-18 0 3.78646e-05 1.76584e-05
7 3.40498e-67 7.44628e-21 0 4.8245e-06 2.30686e-06 8.49544e-65 1.85785e-18 0 3.76267e-05 1.75788e-05
7.02 1.45429e-67 5.89363e-21 0 4.76993e-06 2.28296e-06 3.80905e-65 1.54365e-18 0 3.75438e-05 1.75084e-05
7.04 6.12976e-68 4.61155e-21 0 4.72548e-06 2.25577e-06 1.70372e-65 1.28175e-18 0 3.73932e-05 1.74408e-05
7.06 2.5971e-68 3.63352e-21 0 4.66899e-06 2.22934e-06 7.60213e-66 1.06359e-18 0 3.71982e-05 1.7342e-05
7.08 1.09703e-68 2.85929e-21 0 4.60777e-06 2.20216e-06 3.38396e-66 8.81995e-19 0 3.70496e-05 1.72802e-05
7.1 4.61932e-69 2.2469e-21 0 4.55944e-06 2.17228e-06 1.50269e-66 7.3093e-19 0 3.69852e-05 1.71951e-05
7.12 1.94059e-69 1.76469e-21 0 4.50149e-06 2.15282e-06 6.65688e-67 6.05348e-19 0 3.67685e-05 1.7149e-05
7.14 8.16512e-70 1.39056e-21 0 4.46229e-06 2.12191e-06 2.94189e-67 5.01019e-19 0 3.67107e-05 1.69965e-05
7.16 3.40305e-70 1.08731e-21 0 4.40351e-06 2.09962e-06 1.29699e-67 4.14404e-19 0 3.65127e-05 1.69572e-05
7.18 1.41862e-70 8.51872e-22 0 4.35514e-06 2.06902e-06 5.70435e-68 3.42543e-19 0 3.63416e-05 1.68965e-05
7.2 5.88285e-71 6.65094e-22 0 4.3164e-06 2.0454e-06 2.50283e-68 2.82961e-19 0 3.62059e-05 1.67873e-05
7.22 2.44404e-71 5.21141e-22 0 4.2798e-06 2.02071e-06 1.09551e-68 2.33594e-19 0 3.61626e-05 1.67478e-05
7.24 1.01086e-71 4.07243e-22 0 4.22715e-06 2.00206e-06 4.78361e-69 1.92716e-19 0 3.59846e-05 1.66354e-05
7.26 4.14591e-72 3.16127e-22 0 4.17382e-06 1.9762e-06 2.0838e-69 1.5889e-19 0 3.57445e-05 1.66044e-05
7.28 1.70819e-72 2.46958e-22 0 4.13212e-06 1.95303e-06 9.05553e-70 1.30918e-19 0 3.56354e-05 1.65239e-05
7.3 6.98648e-73 1.91846e-22 0 4.08363e-06 1.92762e-06 3.92584e-70 1.07802e-19 0 3.54405e-05 1.64608e-05
7.32 2.8457e-73 1.48682e-22 0 4.02227e-06 1.90886e-06 1.69789e-70 8.87112e-20 0 3.53112e-05 1.63547e-05
7.34 1.15608e-73 1.15132e-22 0 4.0038e-06 1.88542e-06 7.3257e-71 7.29549e-20 0 3.52441e-05 1.63206e-05
7.36 4.69209e-74 8.92223e-23 0 3.95549e-06 1.86258e-06 3.15318e-71 5.99591e-20 0 3.50456e-05 1.62566e-05
7.38 1.90957e-74 6.94557e-23 0 3.91461e-06 1.83904e-06 1.35397e-71 4.92473e-20 0 3.49544e-05 1.61574e-05
7.4 0 5.34176e-23 0 3.87549e-06 1.81598e-06 0 4.04236e-20 0 3.48433e-05 1.60933e-05
7.42 0 4.13985e-23 0 3.81826e-06 1.79557e-06 0 3.31599e-20 0 3.46477e-05 1.60251e-05
7.44 0 3.18339e-23 0 3.79294e-06 1.77469e-06 0 2.71844e-20 0 3.45419e-05 1.59368e-05
7.46 0 2.46115e-23 0 3.74276e-06 1.75157e-06 0 2.22716e-20 0 3.4479e-05 1.58833e-05
7.48 0 1.89007e-23 0 3.70337e-06 1.72997e-06 0 1.82353e-20 0 3.42767e-05 1.58233e-05
7.5 0 1.44287e-23 0 3.66516e-06 1.71175e-06 0 1.49211e-20 0 3.4104e-05 1.57821e-05
7.52 0 1.11185e-23 0 3.62519e-06 1.6917e-06 0 1.22016e-20 0 3.40205e-05 1.56882e-05
7.54 0 8.55195e-24 0 3.58247e-06 1.6724e-06 0 9.97155e-21 0 3.38377e-05 1.5615e-05
7.56 0 6.48324e-24 0 3.53938e-06 1.65328e-06 0 8.14398e-21 0 3.36945e-05 1.55381e-05
7.58 0 4.97343e-24 0 3.50156e-06 1.6317e-06 0 6.64723e-21 0 3.35913e-05 1.54839e-05
7.6 0 3.77887e-24 0 3.46844e-06 1.6138e-06 0 5.42218e-21 0 3.34276e-05 1.53964e-05
7.62 0 2.8941e-24 0 3.42943e-06 1.59646e-06 0 4.42015e-21 0 3.33043e-05 1.53552e-05
7.64 0 2.18274e-24 0 3.38502e-06 1.57459e-06 0 3.60106e-21 0 3.32779e-05 1.5278e-05
7.66 0 1.66204e-24 0 3.34611e-06 1.55803e-06 0 2.93194e-21 0 3.30736e-05 1.52256e-05
7.68 0 1.25627e-24 0 3.31967e-06 1.53887e-06 0 2.38567e-21 0 3.29008e-05 1.51465e-05
7.7 0 9.53599e-25 0 3.27929e-06 1.51835e-06 0 1.93998e-21 0 3.28103e-05 1.51324e-05
7.72 0 7.148e-25 0 3.24902e-06 1.50249e-06 0 1.57658e-21 0 3.26721e-05 1.50441e-05
7.74 0 5.4159e-25 0 3.21074e-06 1.48602e-06 0 1.28046e-21 0 3.26966e-05 1.49569e-05
7.76 0 4.04697e-25 0 3.17519e-06 1.46635e-06 0 1.03932e-21 0 3.23536e-05 1.49256e-05
7.78 0 3.00894e-25 0 3.13966e-06 1.45086e-06 0 8.43068e-22 0 3.24249e-05 1.48378e-05
7.8 0 2.2552e-25 0 3.10985e-06 1.43516e-06 0 6.83456e-22 0 3.22317e-05 1.47961e-05
7.82 0 1.68203e-25 0 3.06902e-06 1.41702e-06 0 5.53721e-22 0 3.2009e-05 1.47224e-05
7.84 0 1.23857e-25 0 3.03911e-06 1.39894e-06 0 4.48337e-22 0 3.19755e-05 1.46928e-05
7.86 0 9.20601e-26 0 3.00993e-06 1.38436e-06 0 3.62788e-22 0 3.19279e-05 1.4579e-05
7.88 0 6.82008e-26 0 2.9698e-06 1.36704e-06 0 2.93382e-22 0 3.17129e-05 1.45173e-05
7.9 0 4.97376e-26 0 2.94749e-06 1.35139e-06 0 2.3711e-22 0 3.1617e-05 1.44893e-05
7.92 0 3.67132e-26 0 2.90496e-06 1.33863e-06 0 1.91514e-22 0 3.145e-05 1.44234e-05
7.94 0 2.72327e-26 0 2.87612e-06 1.32177e-06 0 1.54591e-22 0 3.13871e-05 1.43824e-05
7.96 0 1.96425e-26 0 2.84349e-06 1.30531e-06 0 1.24711e-22 0 3.13016e-05 1.43128e-05
7.98 0 1.4261e-26 0 2.81413e-06 1.29175e-06 0 1.00545e-22 0 3.11759e-05 1.42408e-05
8 0 1.0503e-26 0 2.78913e-06 1.27379e-06 0 8.10119e-23 0 3.1029e-05 1.42159e-05
8.02 0 7.33448e-27 0 2.75082e-06 1.26082e-06 0 6.52341e-23 0 3.08879e-05 1.412e-05
8.04 0 5.27084e-27 0 2.73038e-06 1.24599e-06 0 5.24972e-23 0 3.07857e-05 1.40917e-05
8.06 0 3.77908e-27 0 2.69767e-06 1.23195e-06 0 4.22215e-23 0 3.05716e-05 1.4027e-05
8.08 0 2.63852e-27 0 2.66244e-06 1.21694e-06 0 3.39366e-23 0 3.05122e-05 1.39648e-05
8.1 0 1.85278e-27 0 2.64154e-06 1.20479e-06 0 2.72608e-23 0 3.04414e-05 1.39157e-05
8.12 0 1.32024e-27 0 2.60756e-06 1.1898e-06 0 2.1885e-23 0 3.02983e-05 1.38285e-05
8.14 0 9.22756e-28 0 2.58164e-06 1.17608e-06 0 1.75586e-23 0 3.02116e-05 1.37916e-05
8.16 0 6.09066e-28 0 2.55074e-06 1.162e-06 0 1.4079e-23 0 3.01517e-05 1.37713e-05
8.18 0 4.17469e-28 0 2.5232e-06 1.14746e-06 0 1.12821e-23 0 3.00283e-05 1.36941e-05
8.2 0 2.76215e-28 0 2.49882e-06 1.13674e-06 0 9.0354e-24 0 2.99632e-05 1.36085e-05
8.22 0 1.82223e-28 0 2.47316e-06 1.12273e-06 0 7.23172e-24 0 2.97947e-05 1.35808e-05
8.24 0 1.20894e-28 0 2.45134e-06 1.1111e-06 0 5.78461e-24 0 2.96875e-05 1.35266e-05
8.26 0 7.4032e-29 0 2.42094e-06 1.09788e-06 0 4.62429e-24 0 2.95528e-05 1.34738e-05
8.28 0 4.67809e-29 0 2.38971e-06 1.0834e-06 0 3.69448e-24 0 2.9467e-05 1.34318e-05
8.3 0 2.78213e-29 0 2.36698e-06 1.06947e-06 0 2.94986e-24 0 2.94157e-05 1.33811e-05
8.32 0 1.60958e-29 0 2.34018e-06 1.05855e-06 0 2.3539e-24 0 2.91826e-05 1.33392e-05
8.34 0 8.74414e-30 0 2.31256e-06 1.04869e-06 0 1.87721e-24 0 2.91831e-05 1.32655e-05
8.36 0 4.32034e-30 0 2.29152e-06 1.03488e-06 0 1.49616e-24 0 2.90709e-05 1.32442e-05
8.38 0 1.83202e-30 0 2.26545e-06 1.02376e-06 0 1.19174e-24 0 2.89798e-05 1.31507e-05
8.4 0 6.87433e-31 0 2.24704e-06 1.01188e-06 0 9.4869e-25 0 2.88768e-05 1.31344e-05
8.42 0 1.38522e-31 0 2.21649e-06 9.99351e-07 0 7.54758e-25 0 2.87481e-05 1.30873e-05
8.44 0 1.14359e-33 0 2.19653e-06 9.87898e-07 0 6.00109e-25 0 2.86234e-05 1.30096e-05
8.46 0 8.81091e-32 0 2.1675e-06 9.77752e-07 0 4.76863e-25 0 2.85513e-05 1.29859e-05
8.48 0 2.87269e-31 0 2.14545e-06 9.6812e-07 0 3.78701e-25 0 2.84265e-05 1.29163e-05
8.5 0 5.30892e-31 0 2.12407e-06 9.56177e-07 0 3.00566e-25 0 2.8379e-05 1.28827e-05
8.52 0 6.22994e-31 0 2.10569e-06 9.43623e-07 0 2.3841e-25 0 2.82518e-05 1.28237e-05
8.54 0 8.0352e-31 0 2.08058e-06 9.34589e-07 0 1.88994e-25 0 2.81021e-05 1.27706e-05
8.56 0 8.4835e-31 0 2.05441e-06 9.22035e-07 0 1.49732e-25 0 2.80916e-05 1.27238e-05
8.58 0 9.07671e-31 0 2.03809e-06 9.12721e-07 0 1.18555e-25 0 2.79907e-05 1.26932e-05
8.6 0 8.88514e-31 0 2.01307e-06 9.02177e-07 0 9.38141e-26 0 2.79673e-05 1.26299e-05
8.62 0 8.88136e-31 0 1.99193e-06 8.91931e-07 0 7.4192e-26 0 2.78328e-05 1.25699e-05
8.64 0 8.65387e-31 0 1.97018e-06 8.82522e-07 0 5.86391e-26 0 2.77651e-05 1.2554e-05
8.66 0 7.9556e-31 0 1.95244e-06 8.70806e-07 0 4.6319e-26 0 2.75294e-05 1.2487e-05
8.68 0 7.26592e-31 0 1.93403e-06 8.62557e-07 0 3.65657e-26 0 2.75275e-05 1.24503e-05
8.7 0 6.75154e-31 0 1.91035e-06 8.51605e-07 0 2.88489e-26 0 2.74098e-05 1.24188e-05
8.72 0 5.97687e-31 0 1.88925e-06 8.43613e-07 0 2.27471e-26 0 2.73479e-05 1.23319e-05
8.74 0 5.34319e-31 0 1.87385e-06 8.33978e-07 0 1.79253e-26 0 2.72395e-05 1.23226e-05
8.76 0 4.71442e-31 0 1.85111e-06 8.2285e-07 0 1.41172e-26 0 2.71333e-05 1.22624e-05
8.78 0 4.13596e-31 0 1.83072e-06 8.14585e-07 0 1.11115e-26 0 2.70949e-05 1.22264e-05
8.8 0 3.59381e-31 0 1.80337e-06 8.05437e-07 0 8.74059e-27 0 2.69308e-05 1.21708e-05
8.82 0 3.08432e-31 0 1.78763e-06 7.95166e-07 0 6.87149e-27 0 2.68599e-05 1.21126e-05
8.84 0 2.616e-31 0 1.77162e-06 7.8719e-07 0 5.39888e-27 0 2.6795e-05 1.20683e-05
8.86 0 2.2838e-31 0 1.75415e-06 7.78108e-07 0 4.23935e-27 0 2.66569e-05 1.2031e-05
8.88 0 1.84983e-31 0 1.73304e-06 7.70032e-07 0 3.32689e-27 0 2.65578e-05 1.20023e-05
8.9 0 1.60356e-31 0 1.71752e-06 7.60951e-07 0 2.60928e-27 0 2.63916e-05 1.19253e-05
8.92 0 1.33954e-31 0 1.69958e-06 7.53226e-07 0 2.04525e-27 0 2.6334e-05 1.18958e-05
8.94 0 1.09516e-31 0 1.68053e-06 7.43565e-07 0 1.60219e-27 0 2.62997e-05 1.18691e-05
8.96 0 9.29124e-32 0 1.66218e-06 7.35855e-07 0 1.25437e-27 0 2.61755e-05 1.18191e-05
8.98 0 7.6198e-32 0 1.64841e-06 7.27135e-07 0 9.81484e-28 0 2.61256e-05 1.17634e-05
9 0 6.27319e-32 0 1.62576e-06 7.18441e-07 0 7.67509e-28 0 2.60233e-05 1.174e-05
9.02 0 5.12347e-32 0 1.61268e-06 7.11163e-07 0 5.99829e-28 0 2.58917e-05 1.1691e-05
9.04 0 4.2106e-32 0 1.59351e-06 7.02942e-07 0 4.68506e-28 0 2.58239e-05 1.16413e-05
9.06 0 3.47636e-32 0 1.57701e-06 6.94934e-07 0 3.65719e-28 0 2.58297e-05 1.1607e-05
9.08 0 2.85567e-32 0 1.5613e-06 6.87657e-07 0 2.85315e-28 0 2.57564e-05 1.15404e-05
9.1 0 2.28723e-32 0 1.54334e-06 6.79714e-07 0 2.22456e-28 0 2.56253e-05 1.15065e-05
9.12 0 1.88031e-32 0 1.52496e-06 6.72628e-07 0 1.73345e-28 0 2.54456e-05 1.14937e-05
9.14 0 1.54022e-32 0 1.5109e-06 6.65642e-07 0 1.34996e-28 0 2.54201e-05 1.14389e-05
9.16 0 1.24665e-32 0 1.49543e-06 6.58099e-07 0 1.05069e-28 0 2.5277e-05 1.14005e-05
9.18 0 1.00622e-32 0 1.47869e-06 6.50606e-07 0 8.17287e-29 0 2.52442e-05 1.13431e-05
9.2 0 8.08638e-33 0 1.46585e-06 6.42869e-07 0 6.35358e-29 0 2.51562e-05 1.12989e-05
9.22 0 6.47723e-33 0 1.44913e-06 6.35875e-07 0 4.93638e-29 0 2.50561e-05 1.12805e-05
9.24 0 5.18771e-33 0 1.43161e-06 6.295e-07 0 3.83304e-29 0 2.50824e-05 1.12454e-05
9.26 0 4.13973e-33 0 1.41882e-06 6.20232e-07 0 2.97456e-29 0 2.49535e-05 1.11839e-05
9.28 0 3.3199e-33 0 1.40281e-06 6.14784e-07 0 2.307e-29 0 2.47578e-05 1.11599e-05
9.3 0 2.66949e-33 0 1.39054e-06 6.08425e-07 0 1.78821e-29 0 2.46924e-05 1.11261e-05
9.32 0 2.12487e-33 0 1.37765e-06 6.01762e-07 0 1.38527e-29 0 2.47422e-05 1.1063e-05
9.34 0 1.68397e-33 0 1.35868e-06 5.95265e-07 0 1.0725e-29 0 2.45662e-05 1.1044e-05
9.36 0 1.35605e-33 0 1.34821e-06 5.88452e-07 0 8.29858e-30 0 2.4483e-05 1.09946e-05
9.38 0 1.07032e-33 0 1.3327e-06 5.82302e-07 0 6.41737e-30 0 2.4429e-05 1.09537e-05
9.4 0 8.52829e-34 0 1.32026e-06 5.7539e-07 0 4.95971e-30 0 2.44173e-05 1.09208e-05
9.42 0 6.71773e-34 0 1.30366e-06 5.69419e-07 0 3.8309e-30 0 2.43015e-05 1.08746e-05
9.44 0 5.29004e-34 0 1.29149e-06 5.62908e-07 0 2.95728e-30 0 2.41672e-05 1.08522e-05
9.46 0 4.19458e-34 0 1.27701e-06 5.57069e-07 0 2.28155e-30 0 2.41364e-05 1.08086e-05
9.48 0 3.31495e-34 0 1.26654e-06 5.50728e-07 0 1.75919e-30 0 2.39685e-05 1.07881e-05
9.5 0 2.61547e-34 0 1.25094e-06 5.44774e-07 0 1.35564e-30 0 2.39818e-05 1.07473e-05
9.52 0 2.05868e-34 0 1.23781e-06 5.38998e-07 0 1.04405e-30 0 2.38677e-05 1.06985e-05
9.54 0 1.602e-34 0 1.2258e-06 5.33e-07 0 8.03604e-31 0 2.37831e-05 1.06793e-05
9.56 0 1.25725e-34 0 1.21386e-06 5.27124e-07 0 6.18175e-31 0 2.3749e-05 1.0622e-05
9.58 0 9.95914e-35 0 1.20151e-06 5.2132e-07 0 4.75256e-31 0 2.3661e-05 1.05959e-05
9.6 0 7.70328e-35 0 1.18931e-06 5.15884e-07 0 3.65166e-31 0 2.35818e-05 1.05249e-05
9.62 0 6.02222e-35 0 1.17484e-06 5.09544e-07 0 2.80414e-31 0 2.34811e-05 1.04998e-05
9.64 0 4.73555e-35 0 1.16424e-06 5.0384e-07 0 2.15207e-31 0 2.34592e-05 1.04855e-05
9.66 0 3.68813e-35 0 1.15203e-06 4.98929e-07 0 1.65067e-31 0 2.34438e-05 1.04485e-05
9.68 0 2.85618e-35 0 1.14132e-06 4.93826e-07 0 1.26535e-31 0 2.33531e-05 1.04147e-05
9.7 0 2.24064e-35 0 1.12766e-06 4.88398e-07 0 9.69412e-32 0 2.3228e-05 1.03975e-05
9.72 0 1.72863e-35 0 1.11565e-06 4.82457e-07 0 7.42256e-32 0 2.31672e-05 1.03488e-05
9.74 0 1.33977e-35 0 1.10556e-06 4.7719e-07 0 5.67997e-32 0 2.30722e-05 1.02824e-05
9.76 0 1.03921e-35 0 1.09478e-06 4.72758e-07 0 4.34396e-32 0 2.3105e-05 1.0284e-05
9.78 0 8.09579e-36 0 1.08349e-06 4.67468e-07 0 3.32026e-32 0 2.29592e-05 1.02473e-05
9.8 0 6.22204e-36 0 1.07036e-06 4.62342e-07 0 2.53634e-32 0 2.28716e-05 1.02089e-05
9.82 0 4.84902e-36 0 1.06196e-06 4.56611e-07 0 1.93637e-32 0 2.27927e-05 1.01815e-05
9.84 0 3.76907e-36 0 1.04962e-06 4.52203e-07 0 1.47747e-32 0 2.27083e-05 1.01411e-05
9.86 0 2.88351e-36 0 1.03946e-06 4.47264e-07 0 1.12667e-32 0 2.26587e-05 1.00809e-05
9.88 0 2.23289e-36 0 1.02888e-06 4.42713e-07 0 8.58662e-33 0 2.25919e-05 1.00785e-05
9.9 0 1.71663e-36 0 1.01795e-06 4.37489e-07 0 6.54026e-33 0 2.24932e-05 1.00279e-05
9.92 0 1.32553e-36 0 1.00667e-06 4.32951e-07 0 4.97871e-33 0 2.24322e-05 1.00017e-05
9.94 0 1.01915e-36 0 9.9491e-07 4.27724e-07 0 3.78779e-33 0 2.23742e-05 9.96368e-06
9.96 0 7.84423e-37 0 9.87226e-07 4.2359e-07 0 2.88007e-33 0 2.22891e-05 9.91191e-06
9.98 0 6.04421e-37 0 9.77243e-07 4.19415e-07 0 2.18861e-33 0 2.23037e-05 9.89153e-06
10 0 4.60627e-37 0 9.64879e-07 4.14523e-07 0 1.66219e-33 0 2.21863e-05 9.87067e-06


==> anc/CharmBottomTop/CharmDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 473.506 0.138956 -0.138865 15.5774 10.0349 410.743 0.120538 -0.120458 29.1724 15.313
0.04 468.909 0.551156 -0.549703 15.4468 9.92683 406.659 0.477988 -0.476727 29.0211 15.1957
0.06 461.725 1.22379 -1.21654 15.2425 9.74229 399.967 1.0601 -1.05382 28.7186 14.9907
0.08 451.692 2.13494 -2.1125 14.9154 9.50972 390.83 1.84727 -1.82785 28.3646 14.7276
0.1 439.303 3.25725 -3.2039 14.5852 9.19976 379.465 2.81358 -2.76749 27.9027 14.3704
0.12 424.702 4.55665 -4.44953 14.1791 8.85813 366.132 3.92825 -3.83589 27.2904 13.9969
0.14 408.2 5.99553 -5.8044 13.6793 8.47999 351.12 5.15716 -4.99275 26.69 13.5462
0.16 390.216 7.53588 -7.22348 13.1687 8.06881 334.736 6.46443 -6.19645 26.0222 13.076
0.18 371.175 9.14104 -8.66381 12.5893 7.62592 317.29 7.81399 -7.40605 25.2517 12.5522
0.2 351.008 10.7629 -10.073 12.0397 7.18669 299.089 9.17087 -8.58305 24.4577 12.0462
0.22 330.475 12.3769 -11.4229 11.3798 6.7406 280.424 10.5024 -9.69285 23.6924 11.5154
0.24 309.643 13.9442 -12.6736 10.7602 6.28439 261.565 11.7791 -10.7057 22.8839 10.9834
0.26 288.78 15.4351 -13.7965 10.1426 5.84667 242.755 12.9751 -11.5976 21.9991 10.4607
0.28 268.207 16.8298 -14.7739 9.57998 5.4262 224.21 14.069 -12.3504 21.1408 9.94186
0.3 248.068 18.1058 -15.5881 9.0051 5.01754 206.111 15.0435 -12.9516 20.366 9.43913
0.32 228.443 19.2405 -16.2237 8.40017 4.63124 188.611 15.8857 -13.3949 19.4778 8.95616
0.34 209.664 20.2385 -16.6903 7.85747 4.27017 171.832 16.5867 -13.6787 18.6199 8.52479
0.36 191.685 21.0804 -16.9788 7.28202 3.93562 155.869 17.1416 -13.8063 17.8695 8.07977
0.38 174.599 21.763 -17.0952 6.75315 3.6245 140.79 17.5489 -13.785 17.1369 7.66749
0.4 158.517 22.2933 -17.0546 6.30487 3.33579 126.64 17.8102 -13.625 16.3237 7.29682
0.42 143.437 22.6701 -16.8658 5.82163 3.06964 113.445 17.9298 -13.3392 15.6003 6.9438
0.44 129.342 22.8934 -16.5395 5.37106 2.83369 101.211 17.9143 -12.9423 14.9586 6.60481
0.46 116.306 22.9837 -16.1011 4.94841 2.6113 89.9323 17.7719 -12.45 14.3034 6.29664
0.48 104.272 22.9434 -15.5625 4.57726 2.41271 79.5892 17.5124 -11.8786 13.6226 6.01433
0.5 93.1631 22.7707 -14.9327 4.22277 2.23474 70.1526 17.1465 -11.2444 13.0356 5.75447
0.52 83.0076 22.4899 -14.2376 3.85779 2.07385 61.5855 16.6858 -10.5633 12.4558 5.52394
0.54 73.7804 22.1185 -13.497 3.53847 1.92915 53.8451 16.1421 -9.85016 11.9228 5.28978
0.56 65.3369 21.6386 -12.7081 3.25539 1.80298 46.8846 15.5275 -9.1191 11.4202 5.09251
0.58 57.7068 21.0842 -11.8989 3.0061 1.69089 40.6544 14.8538 -8.38275 10.9191 4.9063
0.6 50.8255 20.4625 -11.0797 2.7509 1.59007 35.1033 14.1327 -7.65236 10.4691 4.72869
0.62 44.641 19.7843 -10.262 2.52625 1.49528 30.1797 13.3753 -6.93765 9.99026 4.56627
0.64 39.1165 19.0675 -9.45913 2.29719 1.40957 25.8327 12.5922 -6.24683 9.58799 4.41943
0.66 34.1813 18.3133 -8.67513 2.10959 1.34259 22.0119 11.7934 -5.58658 9.20426 4.2875
0.68 29.7788 17.5264 -7.91495 1.93105 1.27394 18.6692 10.9878 -4.96212 8.81821 4.15712
0.7 25.8862 16.7294 -7.19065 1.77354 1.21904 15.7582 10.184 -4.3773 8.49188 4.04225
0.72 22.4147 15.9015 -6.49443 1.62886 1.1684 13.235 9.38922 -3.83471 8.11761 3.94424
0.74 19.3735 15.0843 -5.8441 1.48694 1.12221 11.0584 8.6102 -3.33583 7.8145 3.83988
0.76 16.7064 14.2752 -5.23752 1.35439 1.07851 9.19005 7.85264 -2.88111 7.49526 3.75262
0.78 14.379 13.4838 -4.67702 1.24925 1.04044 7.59423 7.12147 -2.47016 7.23749 3.67099
0.8 12.3252 12.6858 -4.15276 1.13985 1.00739 6.23827 6.42078 -2.10187 7.01207 3.58533
0.82 10.54 11.9095 -3.67296 1.04699 0.97241 5.09228 5.75391 -1.77454 6.72974 3.51261
0.84 9.0003 11.1676 -3.23909 0.962891 0.94554 4.12914 5.12346 -1.48602 6.49597 3.44116
0.86 7.65408 10.433 -2.8408 0.888099 0.917721 3.32438 4.53134 -1.23384 6.29594 3.37228
0.88 6.4932 9.7271 -2.48201 0.819276 0.894395 2.65605 3.97888 -1.01527 6.07841 3.31492
0.9 5.50374 9.066 -2.16391 0.756975 0.869709 2.10461 3.4668 -0.827468 5.8938 3.25678
0.92 4.64698 8.42205 -1.87694 0.700202 0.846547 1.65271 2.99533 -0.667538 5.67052 3.19381
0.94 3.91378 7.80939 -1.62202 0.650143 0.827011 1.28511 2.56425 -0.532599 5.52706 3.13994
0.96 3.28512 7.22203 -1.3954 0.604851 0.809796 0.988417 2.17294 -0.419845 5.34134 3.09205
0.98 2.75596 6.68048 -1.19849 0.56527 0.791002 0.75101 1.82046 -0.326594 5.22812 3.04292
1 2.30393 6.16302 -1.02468 0.528029 0.771243 0.562817 1.50554 -0.250314 5.05048 2.9971
1.02 1.92082 5.67532 -0.87282 0.492408 0.753466 0.415183 1.22671 -0.188659 4.90254 2.94612
1.04 1.5962 5.21412 -0.740325 0.465064 0.738453 0.300713 0.982302 -0.139472 4.76663 2.9105
1.06 1.32168 4.77794 -0.625105 0.439153 0.72372 0.213132 0.770485 -0.100804 4.66082 2.86502
1.08 1.09363 4.37989 -0.52699 0.415054 0.706803 0.147152 0.589328 -0.0709082 4.53897 2.81958
1.1 0.901733 4.00517 -0.442322 0.393632 0.68952 0.0983478 0.436825 -0.048242 4.4507 2.77943
1.12 0.741598 3.65726 -0.369999 0.376066 0.6767 0.0630473 0.310924 -0.0314556 4.32963 2.7447
1.14 0.608556 3.33614 -0.308573 0.358527 0.661104 0.0382263 0.209559 -0.0193829 4.21528 2.70128
1.16 0.498429 3.0411 -0.256657 0.344963 0.646221 0.0214167 0.130672 -0.0110282 4.14091 2.67027
1.18 0.406321 2.76266 -0.212321 0.33021 0.63236 0.0106241 0.0722352 -0.00555156 4.0436 2.63537
1.2 0.331298 2.51344 -0.175554 0.320855 0.621154 0.00425339 0.0322689 -0.00225386 3.9485 2.59809
1.22 0.268922 2.27951 -0.144408 0.310035 0.604847 0.0010446 0.00885455 -0.000560939 3.85734 2.56733
1.24 0.21775 2.06505 -0.118417 0.30026 0.5901 1.55608e-05 0.000147572 -8.46227e-06 3.81151 2.53028
1.26 0.175819 1.86809 -0.09677 0.292047 0.576887 0.00041289 0.00438699 -0.000227253 3.74334 2.49686
1.28 0.14152 1.68704 -0.0787864 0.284867 0.56378 0.00166954 0.0199023 -0.000929456 3.65115 2.46095
1.3 0.113696 1.52284 -0.0639859 0.278625 0.548952 0.00336859 0.0451188 -0.00189578 3.60886 2.43119
1.32 0.0909454 1.37066 -0.0517115 0.273444 0.537536 0.0052126 0.0785606 -0.00296388 3.53349 2.40276
1.34 0.0725731 1.23258 -0.0416696 0.268901 0.524685 0.00699792 0.118853 -0.00401802 3.46538 2.37006
1.36 0.0579399 1.11062 -0.0335767 0.262935 0.511958 0.00859334 0.164721 -0.00497991 3.42617 2.33915
1.38 0.0459739 0.996126 -0.0268766 0.259034 0.498809 0.00992251 0.214993 -0.00580077 3.35051 2.31517
1.4 0.036537 0.896247 -0.0215377 0.256645 0.487937 0.0109497 0.268594 -0.00645457 3.32278 2.28072
1.42 0.0287927 0.800852 -0.0171063 0.253003 0.474651 0.0116683 0.324546 -0.00693233 3.264 2.25383
1.44 0.0226938 0.716876 -0.0135832 0.249417 0.462799 0.0120917 0.381964 -0.00723737 3.21263 2.22263
1.46 0.0178569 0.641664 -0.0107633 0.247398 0.451105 0.0122463 0.440053 -0.00738147 3.18928 2.1952
1.48 0.0139942 0.572954 -0.00849109 0.24433 0.440549 0.012166 0.498103 -0.00738182 3.10427 2.17162
1.5 0.0109547 0.511858 -0.00668847 0.241228 0.429105 0.0118884 0.555487 -0.00725858 3.07513 2.14598
1.52 0.00852039 0.455096 -0.00523292 0.238105 0.418029 0.0114515 0.611652 -0.00703308 3.05284 2.11831
1.54 0.00659525 0.403357 -0.00407311 0.237207 0.407284 0.0108917 0.66612 -0.00672651 2.99894 2.09246
1.56 0.00511221 0.358597 -0.00317376 0.234018 0.396645 0.0102427 0.718479 -0.00635889 2.96989 2.06852
1.58 0.00395159 0.318448 -0.00246532 0.23183 0.385646 0.00953477 0.76838 -0.00594854 2.93728 2.04353
1.6 0.00304209 0.282123 -0.00190669 0.229504 0.374932 0.00879376 0.815533 -0.00551167 2.88432 2.01852
1.62 0.00234204 0.250379 -0.00147431 0.227971 0.365137 0.00804163 0.859702 -0.00506219 2.85323 1.9914
1.64 0.00179368 0.221425 -0.00113374 0.226054 0.355248 0.00729625 0.900699 -0.00461174 2.82989 1.97164
1.66 0.00136462 0.194854 -0.000865841 0.222823 0.344823 0.00657176 0.938382 -0.00416974 2.80467 1.94264
1.68 0.00103867 0.171845 -0.000661395 0.219882 0.336339 0.00587891 0.972652 -0.00374353 2.76843 1.92493
1.7 0.000791878 0.152065 -0.000505943 0.219452 0.326997 0.00522545 1.00344 -0.00333862 2.74831 1.90035
1.72 0.000597146 0.133324 -0.000382727 0.21667 0.317488 0.00461655 1.03073 -0.00295887 2.7053 1.87645
1.74 0.000450139 0.117053 -0.000289355 0.214886 0.308566 0.00405522 1.05451 -0.00260675 2.68175 1.85815
1.76 0.000338964 0.102837 -0.00021849 0.212461 0.299782 0.0035427 1.07481 -0.00228356 2.68272 1.83417
1.78 0.000254199 0.0901333 -0.000164272 0.210855 0.292206 0.00307882 1.09168 -0.00198964 2.6295 1.80908
1.8 0.000189324 0.0785937 -0.000122641 0.206697 0.283141 0.00266231 1.1052 -0.0017246 2.61535 1.79013
1.82 0.000141361 0.0688236 -9.17758e-05 0.203863 0.27491 0.00229108 1.11544 -0.00148744 2.58965 1.76815
1.84 0.000104901 0.0600023 -6.8246e-05 0.202319 0.267754 0.00196249 1.12253 -0.00127676 2.56281 1.74728
1.86 7.76568e-05 0.052277 -5.06195e-05 0.20017 0.259849 0.00167351 1.12657 -0.00109085 2.54468 1.72889
1.88 5.71796e-05 0.0453808 -3.73387e-05 0.197135 0.25207 0.0014209 1.1277 -0.000927859 2.52572 1.71152
1.9 4.20706e-05 0.0394339 -2.75182e-05 0.1946 0.245028 0.00120135 1.12606 -0.0007858 2.49528 1.68914
1.92 3.08858e-05 0.0342508 -2.02336e-05 0.191898 0.237816 0.00101157 1.12178 -0.000662692 2.4744 1.67144
1.94 2.24691e-05 0.029531 -1.47409e-05 0.18936 0.230588 0.000848384 1.11503 -0.000556583 2.45725 1.6516
1.96 1.63226e-05 0.0254698 -1.07227e-05 0.187033 0.224327 0.000708758 1.10594 -0.0004656 2.43989 1.63022
1.98 1.18393e-05 0.0219717 -7.78707e-06 0.183864 0.21746 0.000589865 1.09469 -0.000387974 2.41557 1.61173
2 8.5395e-06 0.0188815 -5.62311e-06 0.182177 0.210782 0.000489095 1.08143 -0.00032206 2.39259 1.59571
2.02 6.16624e-06 0.0162725 -4.06463e-06 0.179023 0.204991 0.000404064 1.06631 -0.000266349 2.38054 1.57743
2.04 4.40706e-06 0.0139051 -2.90784e-06 0.17622 0.198951 0.000332626 1.0495 -0.000219472 2.36336 1.55874
2.06 3.15273e-06 0.0119142 -2.08208e-06 0.173605 0.19326 0.00027286 1.03114 -0.000180198 2.33474 1.54409
2.08 2.22838e-06 0.0101038 -1.47285e-06 0.171013 0.187372 0.000223061 1.01139 -0.000147433 2.31811 1.52805
2.1 1.57765e-06 0.00859779 -1.04354e-06 0.168372 0.181634 0.000181734 0.990405 -0.000120208 2.30554 1.51249
2.12 1.11337e-06 0.00730566 -7.36953e-07 0.164881 0.176644 0.000147569 0.968317 -9.76784e-05 2.28147 1.49347
2.14 7.81628e-07 0.00618628 -5.17704e-07 0.161596 0.171176 0.000119434 0.945271 -7.91057e-05 2.27036 1.47664
2.16 5.45786e-07 0.00521943 -3.61709e-07 0.159956 0.166085 9.63489e-05 0.921399 -6.38534e-05 2.25298 1.46025
2.18 3.77025e-07 0.00436422 -2.50001e-07 0.157009 0.160927 7.74773e-05 0.896832 -5.13744e-05 2.23139 1.4463
2.2 2.61859e-07 0.00367539 -1.73722e-07 0.153354 0.156063 6.21051e-05 0.871693 -4.12016e-05 2.22313 1.42796
2.22 1.79971e-07 0.00306833 -1.1945e-07 0.151144 0.151317 4.96273e-05 0.846097 -3.29386e-05 2.19817 1.41677
2.24 1.22845e-07 0.00254849 -8.15682e-08 0.149022 0.146681 3.95339e-05 0.820157 -2.62503e-05 2.18197 1.39866
2.26 8.37114e-08 0.00211691 -5.5605e-08 0.144708 0.142362 3.13971e-05 0.793977 -2.08554e-05 2.15941 1.38547
2.28 5.64524e-08 0.00174324 -3.75113e-08 0.143129 0.138241 2.48595e-05 0.767654 -1.65185e-05 2.15671 1.37044
2.3 3.79433e-08 0.00143327 -2.52204e-08 0.14072 0.133861 1.96241e-05 0.741282 -1.30439e-05 2.13314 1.35669
2.32 2.52167e-08 0.00116726 -1.6766e-08 0.137486 0.12981 1.54453e-05 0.714946 -1.02692e-05 2.12661 1.34224
2.34 1.66813e-08 0.000947888 -1.10939e-08 0.135031 0.12592 1.21205e-05 0.688724 -8.06073e-06 2.10031 1.32858
2.36 1.0985e-08 0.000767604 -7.30731e-09 0.132342 0.122009 9.48357e-06 0.662691 -6.30857e-06 2.09373 1.31573
2.38 7.1678e-09 0.000617024 -4.76913e-09 0.129743 0.118517 7.39884e-06 0.636912 -4.92286e-06 2.08081 1.30058
2.4 4.61561e-09 0.000490327 -3.07162e-09 0.127193 0.114879 5.75578e-06 0.61145 -3.83039e-06 2.0642 1.28813
2.42 2.95509e-09 0.00038809 -1.96692e-09 0.12504 0.111409 4.46479e-06 0.586359 -2.97179e-06 2.05781 1.27506
2.44 1.86104e-09 0.000302683 -1.23892e-09 0.122064 0.107896 3.45354e-06 0.56169 -2.29906e-06 2.02861 1.26217
2.46 1.15881e-09 0.000233818 -7.71546e-10 0.119711 0.104732 2.6638e-06 0.537487 -1.77358e-06 2.01383 1.24916
2.48 7.13646e-10 0.000178957 -4.75216e-10 0.117259 0.101448 2.04889e-06 0.513788 -1.36435e-06 2.00888 1.23885
2.5 4.31225e-10 0.000134627 -2.87186e-10 0.114461 0.0982961 1.57154e-06 0.490629 -1.04661e-06 1.99583 1.22354
2.52 2.56041e-10 9.9693e-05 -1.70536e-10 0.112279 0.0954261 1.20206e-06 0.468039 -8.00635e-07 1.9817 1.21066
2.54 1.47462e-10 7.17344e-05 -9.82269e-11 0.109652 0.0925954 9.1692e-07 0.446044 -6.10774e-07 1.96996 1.2011
2.56 8.35651e-11 5.08776e-05 -5.56688e-11 0.107403 0.08971 6.97499e-07 0.424664 -4.64655e-07 1.95581 1.18962
2.58 4.50132e-11 3.43607e-05 -2.9989e-11 0.105014 0.0869095 5.29139e-07 0.403916 -3.52526e-07 1.93261 1.1766
2.6 2.36978e-11 2.27203e-05 -1.57892e-11 0.102766 0.0843186 4.00328e-07 0.383815 -2.66728e-07 1.92332 1.16358
2.62 1.16962e-11 1.41091e-05 -7.79337e-12 0.100168 0.0817462 3.02055e-07 0.364369 -2.01264e-07 1.90668 1.15424
2.64 5.33855e-12 8.11692e-06 -3.55737e-12 0.0981106 0.0792316 2.27294e-07 0.345586 -1.51458e-07 1.9062 1.14237
2.66 2.03194e-12 3.90083e-06 -1.35406e-12 0.0961208 0.0768793 1.70579e-07 0.327469 -1.13672e-07 1.88275 1.13011
2.68 5.78328e-13 1.4043e-06 -3.85409e-13 0.093786 0.0744974 1.27674e-07 0.31002 -8.50844e-08 1.87207 1.12158
2.7 8.28086e-14 2.54782e-07 -5.51876e-14 0.0916332 0.0720752 9.53068e-08 0.293236 -6.35169e-08 1.8621 1.10965
2.72 1.63443e-15 6.38307e-09 -1.0893e-15 0.089802 0.0701671 7.09568e-08 0.277114 -4.72907e-08 1.85015 1.09914
2.74 7.13648e-14 3.54391e-07 -4.75642e-14 0.0873686 0.0679866 5.26888e-08 0.261648 -3.51167e-08 1.83939 1.08868
2.76 1.87041e-13 1.18314e-06 -1.24665e-13 0.0857709 0.0658312 3.9021e-08 0.24683 -2.60081e-08 1.82151 1.07796
2.78 2.8949e-13 2.33666e-06 -1.92954e-13 0.083295 0.0638175 2.88231e-08 0.23265 -1.92115e-08 1.81054 1.06945
2.8 3.44774e-13 3.55733e-06 -2.29808e-13 0.0817511 0.0619168 2.12348e-08 0.219097 -1.4154e-08 1.79624 1.05877
2.82 3.79667e-13 5.01632e-06 -2.53071e-13 0.0795679 0.0600204 1.56035e-08 0.20616 -1.04007e-08 1.78478 1.04836
2.84 3.71197e-13 6.29135e-06 -2.4743e-13 0.0780679 0.0582226 1.14358e-08 0.193824 -7.62282e-09 1.77885 1.03808
2.86 3.48316e-13 7.58637e-06 -2.32182e-13 0.075744 0.0564426 8.35967e-09 0.182074 -5.57242e-09 1.76412 1.02929
2.88 3.12222e-13 8.75404e-06 -2.08125e-13 0.0744293 0.0547246 6.0952e-09 0.170897 -4.06302e-09 1.74595 1.01797
2.9 2.73706e-13 9.89645e-06 -1.82453e-13 0.0726446 0.0530753 4.4327e-09 0.160274 -2.95485e-09 1.73701 1.01084
2.92 2.29741e-13 1.07312e-05 -1.53148e-13 0.0708861 0.0515047 3.21538e-09 0.15019 -2.1434e-09 1.72755 1.00129
2.94 1.92387e-13 1.16296e-05 -1.28249e-13 0.0692213 0.0498903 2.32639e-09 0.140628 -1.55081e-09 1.71942 0.992111
2.96 1.54743e-13 1.21267e-05 -1.03155e-13 0.0674111 0.0484069 1.67889e-09 0.131569 -1.11919e-09 1.70384 0.982019
2.98 1.23289e-13 1.25477e-05 -8.21881e-14 0.065912 0.0469785 1.20852e-09 0.122996 -8.05635e-10 1.6881 0.973351
3 9.87055e-14 1.30693e-05 -6.58004e-14 0.0642419 0.0455778 8.67722e-10 0.114892 -5.78453e-10 1.68809 0.9678
3.02 7.6592e-14 1.32169e-05 -5.10591e-14 0.0629644 0.0442186 6.21447e-10 0.107238 -4.1428e-10 1.6793 0.958193
3.04 5.94059e-14 1.33837e-05 -3.96024e-14 0.0612492 0.0428433 4.43942e-10 0.100017 -2.9595e-10 1.66412 0.949959
3.06 4.50521e-14 1.32747e-05 -3.00337e-14 0.0598065 0.0415269 3.16338e-10 0.0932097 -2.10885e-10 1.65242 0.939608
3.08 3.40541e-14 1.31465e-05 -2.27021e-14 0.058368 0.0403034 2.24843e-10 0.0867996 -1.49891e-10 1.64403 0.932037
3.1 2.57549e-14 1.30495e-05 -1.71695e-14 0.056989 0.0390797 1.59409e-10 0.080769 -1.0627e-10 1.63053 0.924033
3.12 1.91219e-14 1.27386e-05 -1.27476e-14 0.0555414 0.0378911 1.12734e-10 0.0751007 -7.51541e-11 1.61826 0.916194
3.14 1.41342e-14 1.24018e-05 -9.42261e-15 0.0540968 0.0367722 7.95252e-11 0.0697778 -5.30157e-11 1.61133 0.907132
3.16 1.0379e-14 1.20158e-05 -6.91919e-15 0.053015 0.0356562 5.59587e-11 0.0647838 -3.73051e-11 1.59614 0.899743
3.18 7.56409e-15 1.15746e-05 -5.04265e-15 0.0517787 0.0346161 3.92775e-11 0.0601026 -2.61846e-11 1.59285 0.893602
3.2 5.51493e-15 1.11739e-05 -3.67657e-15 0.0503829 0.0335908 2.75002e-11 0.0557186 -1.83332e-11 1.58071 0.884499
3.22 3.95223e-15 1.06215e-05 -2.63479e-15 0.0491018 0.032603 1.92063e-11 0.0516164 -1.28041e-11 1.57273 0.878488
3.24 2.83032e-15 1.0107e-05 -1.88686e-15 0.048031 0.0316364 1.33805e-11 0.0477814 -8.92022e-12 1.55606 0.870779
3.26 2.03399e-15 9.6682e-06 -1.35598e-15 0.0466945 0.0307255 9.29862e-12 0.0441993 -6.19903e-12 1.55104 0.862713
3.28 1.45238e-15 9.20554e-06 -9.68246e-16 0.0455985 0.0297986 6.44596e-12 0.0408561 -4.29728e-12 1.54206 0.855933
3.3 1.01593e-15 8.60145e-06 -6.77286e-16 0.0445517 0.0289275 4.45739e-12 0.0377387 -2.97158e-12 1.53224 0.848531
3.32 7.16821e-16 8.12115e-06 -4.77878e-16 0.0434367 0.028067 3.07467e-12 0.0348342 -2.04977e-12 1.51497 0.840712
3.34 5.04231e-16 7.65777e-06 -3.36152e-16 0.0422899 0.0272331 2.11564e-12 0.0321303 -1.41042e-12 1.5097 0.834944
3.36 3.51477e-16 7.16804e-06 -2.34317e-16 0.0412802 0.0264025 1.45216e-12 0.0296153 -9.68101e-13 1.49642 0.827614
3.38 2.42649e-16 6.65696e-06 -1.61765e-16 0.040216 0.025641 9.94293e-13 0.0272779 -6.6286e-13 1.48937 0.819394
3.4 1.68054e-16 6.21306e-06 -1.12036e-16 0.0391919 0.0248949 6.79118e-13 0.0251074 -4.52744e-13 1.47773 0.813854
3.42 1.15991e-16 5.78902e-06 -7.73274e-17 0.0383751 0.0241651 4.62709e-13 0.0230933 -3.08472e-13 1.46933 0.806321
3.44 7.97752e-17 5.38436e-06 -5.31833e-17 0.0374641 0.0234711 3.14487e-13 0.0212261 -2.09658e-13 1.46277 0.799808
3.46 5.4411e-17 4.97514e-06 -3.6274e-17 0.0363 0.0227746 2.13222e-13 0.0194962 -1.42148e-13 1.45187 0.793654
3.48 3.69312e-17 4.58277e-06 -2.46207e-17 0.0355159 0.0221206 1.4421e-13 0.017895 -9.61401e-14 1.4409 0.786912
3.5 2.50903e-17 4.23274e-06 -1.67269e-17 0.0347377 0.0214432 9.72965e-14 0.0164139 -6.48642e-14 1.43416 0.781037
3.52 1.70188e-17 3.9101e-06 -1.13458e-17 0.033802 0.0208419 6.5484e-14 0.0150451 -4.3656e-14 1.42999 0.775887
3.54 1.14808e-17 3.59867e-06 -7.65388e-18 0.0329602 0.0202333 4.39655e-14 0.013781 -2.93103e-14 1.41756 0.76876
3.56 7.72369e-18 3.30878e-06 -5.14913e-18 0.0321331 0.0196674 2.94461e-14 0.0126145 -1.96307e-14 1.40699 0.762781
3.58 5.17374e-18 3.03448e-06 -3.44915e-18 0.0312921 0.0190921 1.96736e-14 0.0115389 -1.31157e-14 1.40118 0.756112
3.6 3.44909e-18 2.77452e-06 -2.29939e-18 0.0305657 0.0185528 1.31124e-14 0.0105479 -8.74159e-15 1.39113 0.751193
3.62 2.29031e-18 2.5313e-06 -1.52687e-18 0.0297741 0.0179967 8.71811e-15 0.00963546 -5.81207e-15 1.38493 0.743932
3.64 1.51385e-18 2.30283e-06 -1.00923e-18 0.0290883 0.0174745 5.78238e-15 0.00879604 -3.85492e-15 1.374 0.739418
3.66 1.00562e-18 2.10917e-06 -6.70416e-19 0.0283216 0.0169837 3.82591e-15 0.00802436 -2.5506e-15 1.36222 0.733275
3.68 6.61536e-19 1.91642e-06 -4.41024e-19 0.0275785 0.0164899 2.52527e-15 0.00731549 -1.68351e-15 1.35753 0.728101
3.7 4.33762e-19 1.73865e-06 -2.89175e-19 0.0269569 0.0160341 1.66275e-15 0.00666479 -1.1085e-15 1.35115 0.722599
3.72 2.85282e-19 1.58498e-06 -1.90188e-19 0.0263417 0.0155676 1.09218e-15 0.00606794 -7.28117e-16 1.34266 0.717134
3.74 1.85097e-19 1.42791e-06 -1.23398e-19 0.0256729 0.0151321 7.15659e-16 0.00552087 -4.77106e-16 1.33666 0.711823
3.76 1.20933e-19 1.29766e-06 -8.06218e-20 0.0249787 0.0146983 4.67809e-16 0.00501981 -3.11873e-16 1.32548 0.706037
3.78 7.87322e-20 1.17721e-06 -5.24881e-20 0.0244286 0.014264 3.05056e-16 0.00456121 -2.03371e-16 1.31767 0.700996
3.8 5.07155e-20 1.05849e-06 -3.38104e-20 0.0237996 0.013874 1.98445e-16 0.00414178 -1.32297e-16 1.30677 0.694918
3.82 3.27559e-20 9.55973e-07 -2.18373e-20 0.0231943 0.0134721 1.28781e-16 0.00375846 -8.58543e-17 1.29679 0.68938
3.84 2.10387e-20 8.60103e-07 -1.40258e-20 0.0226238 0.0130928 8.33713e-17 0.00340838 -5.55809e-17 1.29474 0.686013
3.86 1.35222e-20 7.75739e-07 -9.01478e-21 0.0220877 0.012731 5.38434e-17 0.00308889 -3.58956e-17 1.28912 0.679823
3.88 8.65356e-21 6.97859e-07 -5.76904e-21 0.0214871 0.0123774 3.46897e-17 0.00279752 -2.31265e-17 1.27652 0.675449
3.9 5.51523e-21 6.26332e-07 -3.67682e-21 0.0210265 0.0120212 2.22958e-17 0.002532 -1.48639e-17 1.27165 0.670031
3.92 3.50614e-21 5.61696e-07 -2.33742e-21 0.0204465 0.0116895 1.42955e-17 0.00229019 -9.53033e-18 1.26504 0.664918
3.94 2.21996e-21 5.02591e-07 -1.47997e-21 0.0199979 0.0113579 9.14387e-18 0.00207014 -6.09591e-18 1.25495 0.660578
3.96 1.41192e-21 4.52522e-07 -9.41278e-22 0.0194318 0.0110521 5.83467e-18 0.00187002 -3.88978e-18 1.24651 0.655484
3.98 8.88829e-22 4.03992e-07 -5.92552e-22 0.0190329 0.0107441 3.71414e-18 0.00168816 -2.4761e-18 1.24252 0.65089
4 5.56795e-22 3.59534e-07 -3.71196e-22 0.0185302 0.0104388 2.35862e-18 0.00152301 -1.57241e-18 1.23557 0.645103
4.02 3.49646e-22 3.21312e-07 -2.33097e-22 0.0180511 0.0101427 1.49422e-18 0.00137313 -9.96145e-19 1.22519 0.640947
4.04 2.18943e-22 2.86846e-07 -1.45962e-22 0.0176338 0.00987098 9.44338e-19 0.00123721 -6.29559e-19 1.2181 0.637148
4.06 1.3651e-22 2.55425e-07 -9.10067e-23 0.0172023 0.00960133 5.95388e-19 0.00111404 -3.96925e-19 1.20843 0.632368
4.08 8.51344e-23 2.27903e-07 -5.67562e-23 0.016784 0.00932615 3.74482e-19 0.00100248 -2.49655e-19 1.20709 0.626596
4.1 5.29124e-23 2.03009e-07 -3.52749e-23 0.016389 0.00906158 2.34975e-19 0.000901527 -1.5665e-19 1.19614 0.622551
4.12 3.27143e-23 1.80207e-07 -2.18095e-23 0.0160086 0.00882916 1.47086e-19 0.000810223 -9.80574e-20 1.19061 0.618265
4.14 2.01634e-23 1.59748e-07 -1.34423e-23 0.0156067 0.00858335 9.18507e-20 0.000727705 -6.12338e-20 1.18475 0.614428
4.16 1.24579e-23 1.42208e-07 -8.30528e-24 0.0152261 0.00835206 5.72208e-20 0.000653177 -3.81472e-20 1.17518 0.609341
4.18 7.62299e-24 1.25595e-07 -5.082e-24 0.0148214 0.00811892 3.55621e-20 0.000585913 -2.3708e-20 1.17318 0.605469
4.2 4.67882e-24 1.11459e-07 -3.11921e-24 0.0144771 0.00790196 2.20486e-20 0.000525244 -1.46991e-20 1.16724 0.600422
4.22 2.86109e-24 9.87206e-08 -1.90739e-24 0.0141566 0.00768215 1.36376e-20 0.00047056 -9.09175e-21 1.15526 0.59691
4.24 1.74105e-24 8.71665e-08 -1.1607e-24 0.0137742 0.0074804 8.41509e-21 0.000421305 -5.61006e-21 1.14928 0.593338
4.26 1.05539e-24 7.68025e-08 -7.03591e-25 0.013493 0.00726646 5.18014e-21 0.000376969 -3.45343e-21 1.14215 0.589376
4.28 6.41961e-25 6.80242e-08 -4.27974e-25 0.0131344 0.00708336 3.18118e-21 0.000337088 -2.12079e-21 1.1377 0.584611
4.3 3.87496e-25 5.98931e-08 -2.5833e-25 0.012805 0.00687999 1.94894e-21 0.000301238 -1.2993e-21 1.1313 0.580369
4.32 2.33845e-25 5.28151e-08 -1.55897e-25 0.0125094 0.00669878 1.19117e-21 0.000269032 -7.94115e-22 1.1227 0.576187
4.34 1.40695e-25 4.65149e-08 -9.3797e-26 0.0122039 0.00652106 7.26298e-22 0.000240119 -4.84199e-22 1.11703 0.573839
4.36 8.44923e-26 4.09617e-08 -5.63282e-26 0.0119173 0.00634299 4.41795e-22 0.000214181 -2.9453e-22 1.11495 0.567797
4.38 5.04891e-26 3.59559e-08 -3.36594e-26 0.0116074 0.00618006 2.68097e-22 0.000190926 -1.78731e-22 1.10284 0.564595
4.4 3.01535e-26 3.16e-08 -2.01023e-26 0.0113565 0.00600511 1.62304e-22 0.00017009 -1.08203e-22 1.09815 0.561229
4.42 1.79281e-26 2.76965e-08 -1.19521e-26 0.0110556 0.00585372 9.8024e-23 0.000151434 -6.53493e-23 1.09491 0.55735
4.44 1.06314e-26 2.42542e-08 -7.08762e-27 0.0107949 0.00569516 5.90613e-23 0.000134741 -3.93742e-23 1.08599 0.55416
4.46 6.3303e-27 2.13643e-08 -4.2202e-27 0.0105362 0.00554688 3.5501e-23 0.000119814 -2.36673e-23 1.08269 0.550197
4.48 3.75001e-27 1.87556e-08 -2.50001e-27 0.0102995 0.00540579 2.12885e-23 0.000106474 -1.41924e-23 1.07563 0.546805
4.5 2.20041e-27 1.63381e-08 -1.46694e-27 0.0100255 0.00525779 1.27356e-23 9.4562e-05 -8.49039e-24 1.06699 0.542817
4.52 1.29715e-27 1.43236e-08 -8.64768e-28 0.00978048 0.00511771 7.60081e-24 8.39307e-05 -5.06721e-24 1.06297 0.539447
4.54 7.56031e-28 1.24373e-08 -5.0402e-28 0.00957387 0.00498479 4.52553e-24 7.44488e-05 -3.01702e-24 1.05557 0.536118
4.56 4.42176e-28 1.08561e-08 -2.94784e-28 0.00933815 0.0048556 2.68812e-24 6.59976e-05 -1.79208e-24 1.05075 0.533021
4.58 2.59619e-28 9.52953e-09 -1.73079e-28 0.00912628 0.00472468 1.59293e-24 5.84698e-05 -1.06195e-24 1.04797 0.528654
4.6 1.50774e-28 8.28862e-09 -1.00516e-28 0.00891484 0.00460488 9.41702e-25 5.17689e-05 -6.27801e-25 1.04146 0.525429
4.62 8.73918e-29 7.20793e-09 -5.82612e-29 0.00867649 0.00448401 5.55393e-25 4.58079e-05 -3.70262e-25 1.03288 0.521762
4.64 5.0647e-29 6.27831e-09 -3.37647e-29 0.0084743 0.00436988 3.26782e-25 4.05086e-05 -2.17855e-25 1.02883 0.518545
4.66 2.93352e-29 5.4751e-09 -1.95568e-29 0.00830306 0.00425832 1.91816e-25 3.58004e-05 -1.27878e-25 1.02519 0.51531
4.68 1.69074e-29 4.75946e-09 -1.12716e-29 0.00808117 0.00414242 1.12327e-25 3.16201e-05 -7.48846e-26 1.01649 0.512437
4.7 9.7452e-30 4.14489e-09 -6.4968e-30 0.00790253 0.00403843 6.56226e-26 2.7911e-05 -4.37484e-26 1.00724 0.509035
4.72 5.59695e-30 3.60313e-09 -3.7313e-30 0.00771643 0.00393443 3.82467e-26 2.46219e-05 -2.54978e-26 1.0098 0.50536
4.74 3.18441e-30 3.10834e-09 -2.12294e-30 0.00752564 0.00383133 2.22385e-26 2.17073e-05 -1.48257e-26 1.00324 0.503149
4.76 1.82852e-30 2.71102e-09 -1.21901e-30 0.00734796 0.00373563 1.29e-26 1.9126e-05 -8.6e-27 0.99548 0.498883
4.78 1.0452e-30 2.35793e-09 -6.96798e-31 0.00718526 0.00363953 7.46527e-27 1.68414e-05 -4.97685e-27 0.990919 0.495921
4.8 5.91885e-31 2.03533e-09 -3.9459e-31 0.00700894 0.00354836 4.30997e-27 1.48208e-05 -2.87331e-27 0.986584 0.492481
4.82 3.34374e-31 1.75573e-09 -2.22916e-31 0.00684234 0.00345738 2.48242e-27 1.30347e-05 -1.65495e-27 0.981056 0.489292
4.84 1.89414e-31 1.52135e-09 -1.26276e-31 0.00669224 0.00336832 1.42642e-27 1.14569e-05 -9.50949e-28 0.977926 0.486655
4.86 1.06561e-31 1.31151e-09 -7.10406e-32 0.00653001 0.00328185 8.17703e-28 1.0064e-05 -5.45135e-28 0.969698 0.48301
4.88 6.01105e-32 1.13566e-09 -4.00737e-32 0.00638089 0.00320035 4.67644e-28 8.83511e-06 -3.11763e-28 0.964134 0.481005
4.9 3.3824e-32 9.82667e-10 -2.25493e-32 0.00622539 0.00311767 2.66814e-28 7.75159e-06 -1.77876e-28 0.96078 0.478775
4.92 1.89434e-32 8.47795e-10 -1.2629e-32 0.00607874 0.00303655 1.51872e-28 6.79686e-06 -1.01248e-28 0.955085 0.474999
4.94 1.05646e-32 7.29622e-10 -7.04305e-33 0.00594166 0.00296611 8.62419e-29 5.95613e-06 -5.74946e-29 0.949385 0.471429
4.96 5.88716e-33 6.28537e-10 -3.92478e-33 0.00580489 0.00289214 4.88578e-29 5.21625e-06 -3.25719e-29 0.946473 0.469049
4.98 3.26887e-33 5.40463e-10 -2.17925e-33 0.00567232 0.00281881 2.76137e-29 4.56554e-06 -1.84091e-29 0.939853 0.466633
5 1.81415e-33 4.65316e-10 -1.20943e-33 0.0055405 0.00274776 1.557e-29 3.9936e-06 -1.038e-29 0.932565 0.464222
5.02 1.00467e-33 4.00472e-10 -6.69783e-34 0.00542089 0.00267972 8.75848e-30 3.49121e-06 -5.83899e-30 0.932461 0.460483
5.04 5.54687e-34 3.44216e-10 -3.69791e-34 0.00527964 0.00260859 4.91523e-30 3.05019e-06 -3.27682e-30 0.927266 0.457319
5.06 3.04164e-34 2.94369e-10 -2.02776e-34 0.00517853 0.00255135 2.75191e-30 2.66328e-06 -1.8346e-30 0.922257 0.455131
5.08 1.68243e-34 2.54381e-10 -1.12162e-34 0.00505825 0.00248204 1.53709e-30 2.32406e-06 -1.02473e-30 0.915806 0.452714
5.1 9.21414e-35 2.18038e-10 -6.14276e-35 0.00493484 0.00242607 8.56527e-31 2.02684e-06 -5.71018e-31 0.912514 0.449088
5.12 5.0099e-35 1.85866e-10 -3.33993e-35 0.0048316 0.00236523 4.76166e-31 1.76656e-06 -3.17444e-31 0.909364 0.447526
5.14 2.7312e-35 1.59141e-10 -1.8208e-35 0.00470521 0.0023029 2.6409e-31 1.5388e-06 -1.7606e-31 0.903353 0.44431
5.16 1.48601e-35 1.3623e-10 -9.90671e-36 0.00461291 0.00224997 1.46124e-31 1.33959e-06 -9.7416e-32 0.899949 0.44157
5.18 8.06485e-36 1.16529e-10 -5.37656e-36 0.00450034 0.00219565 8.06618e-32 1.16548e-06 -5.37745e-32 0.894535 0.43956
5.2 4.39089e-36 1.00171e-10 -2.92726e-36 0.00440259 0.00214037 4.44213e-32 1.0134e-06 -2.96142e-32 0.888717 0.436303
5.22 2.37374e-36 8.56519e-11 0 0.00429726 0.00208985 2.44057e-32 8.80633e-07 0 0.884082 0.4348
5.24 1.27679e-36 7.2997e-11 0 0.00420329 0.00203847 1.33773e-32 7.64806e-07 0 0.88025 0.431644
5.26 6.84521e-37 6.21176e-11 0 0.00410975 0.00199174 7.31512e-33 6.63818e-07 0 0.873351 0.428423
5.28 3.66528e-37 5.28863e-11 0 0.00401503 0.00194298 3.99073e-33 5.75823e-07 0 0.869852 0.426709
5.3 1.95824e-37 4.50064e-11 0 0.00392647 0.00189472 2.17201e-33 4.99196e-07 0 0.866552 0.424716
5.32 1.0438e-37 3.82794e-11 0 0.0038359 0.00184861 1.17937e-33 4.32508e-07 0 0.862606 0.421363
5.34 5.59367e-38 3.27903e-11 0 0.00374939 0.00180424 6.3887e-34 3.74508e-07 0 0.859999 0.419905
5.36 2.96991e-38 2.78777e-11 0 0.00366628 0.00176202 3.45267e-34 3.24092e-07 0 0.852987 0.417314
5.38 1.5698e-38 2.36368e-11 0 0.00358525 0.00172005 1.86156e-34 2.80298e-07 0 0.849655 0.413552
5.4 8.27961e-39 2.00331e-11 0 0.00351068 0.00167784 1.00133e-34 2.42278e-07 0 0.845222 0.411668
5.42 4.38236e-39 1.70689e-11 0 0.00342392 0.00163689 5.37344e-35 2.09291e-07 0 0.841778 0.40912
5.44 2.31184e-39 1.45204e-11 0 0.00334893 0.00160023 2.8768e-35 1.80688e-07 0 0.834679 0.408246
5.46 1.21494e-39 1.23271e-11 0 0.00328195 0.00156153 1.53654e-35 1.55902e-07 0 0.828926 0.40537
5.48 6.36339e-40 1.04484e-11 0 0.00320671 0.00152634 8.18763e-36 1.34437e-07 0 0.829148 0.402883
5.5 3.33687e-40 8.88211e-12 0 0.00313454 0.00148957 4.35262e-36 1.15858e-07 0 0.823726 0.400563
5.52 1.73141e-40 7.48442e-12 0 0.00306522 0.00145378 2.30847e-36 9.97886e-08 0 0.822743 0.397887
5.54 8.99754e-41 6.32741e-12 0 0.00299175 0.00142009 1.22145e-36 8.58969e-08 0 0.816139 0.396952
5.56 4.66336e-41 5.34454e-12 0 0.00293617 0.00138618 6.44773e-37 7.38955e-08 0 0.811736 0.394767
5.58 2.41837e-41 4.52489e-12 0 0.00286542 0.00135429 3.39561e-37 6.35335e-08 0 0.809489 0.392213
5.6 1.25014e-41 3.82545e-12 0 0.00280624 0.00132316 1.78405e-37 5.45923e-08 0 0.804274 0.390118
5.62 6.4213e-42 3.21921e-12 0 0.00273958 0.00129186 9.35145e-38 4.68819e-08 0 0.801514 0.386988
5.64 3.31385e-42 2.72663e-12 0 0.00268089 0.00126112 4.89023e-38 4.02367e-08 0 0.797722 0.385292
5.66 1.69786e-42 2.29681e-12 0 0.00262411 0.00123304 2.55129e-38 3.45131e-08 0 0.792956 0.383504
5.68 8.67471e-43 1.93275e-12 0 0.00256603 0.00120439 1.32792e-38 2.95863e-08 0 0.789936 0.381086
5.7 4.44421e-43 1.63371e-12 0 0.00251204 0.00117804 6.89546e-39 2.53479e-08 0 0.785769 0.37949
5.72 2.25389e-43 1.36942e-12 0 0.00245661 0.00114922 3.57219e-39 2.1704e-08 0 0.783498 0.377045
5.74 1.14855e-43 1.15543e-12 0 0.0024014 0.00112307 1.84624e-39 1.85729e-08 0 0.777789 0.375376
5.76 5.80412e-44 9.68461e-13 0 0.00234993 0.00109862 9.51966e-40 1.58843e-08 0 0.774057 0.372819
5.78 2.93804e-44 8.14555e-13 0 0.00230363 0.0010735 4.89707e-40 1.35769e-08 0 0.770784 0.370968
5.8 1.48167e-44 6.83749e-13 0 0.00225229 0.00104935 2.51323e-40 1.15978e-08 0 0.766159 0.369058
5.82 7.48343e-45 5.75827e-13 0 0.00220612 0.0010255 1.28679e-40 9.90146e-09 0 0.764325 0.367286
5.84 3.75914e-45 4.83159e-13 0 0.0021554 0.00100246 6.57304e-41 8.44826e-09 0 0.760588 0.365519
5.86 1.87974e-45 4.04272e-13 0 0.00211028 0.000979036 3.3497e-41 7.20413e-09 0 0.758598 0.363139
5.88 9.38152e-46 3.38212e-13 0 0.00206594 0.000957559 1.70305e-41 6.13962e-09 0 0.753514 0.360732
5.9 4.68245e-46 2.8346e-13 0 0.00202047 0.000935089 8.63831e-42 5.22935e-09 0 0.7508 0.359445
5.92 2.31907e-46 2.36156e-13 0 0.00197934 0.000914218 4.37132e-42 4.45143e-09 0 0.746506 0.356874
5.94 1.14888e-46 1.97148e-13 0 0.00193744 0.00089349 2.20688e-42 3.78702e-09 0 0.742972 0.355875
5.96 5.72652e-47 1.65885e-13 0 0.00189483 0.000873841 1.11154e-42 3.21989e-09 0 0.740934 0.353495
5.98 2.8195e-47 1.38118e-13 0 0.00185714 0.000854205 5.58542e-43 2.7361e-09 0 0.736113 0.352017
6 1.3944e-47 1.15715e-13 0 0.00181634 0.000836639 2.80006e-43 2.32364e-09 0 0.731181 0.350064
6.02 6.83101e-48 9.62003e-14 0 0.00177866 0.000817148 1.40043e-43 1.97221e-09 0 0.728527 0.347959
6.04 3.36731e-48 8.06174e-14 0 0.00174282 0.000798913 6.98776e-44 1.67295e-09 0 0.724959 0.346792
6.06 1.64677e-48 6.71425e-14 0 0.00170453 0.000781646 3.47854e-44 1.41828e-09 0 0.723179 0.34493
6.08 8.02651e-49 5.58307e-14 0 0.00166963 0.000764526 1.72758e-44 1.20167e-09 0 0.71818 0.342499
6.1 3.91069e-49 4.64887e-14 0 0.00163372 0.000747205 8.55976e-45 1.01755e-09 0 0.715536 0.340598
6.12 1.89566e-49 3.85802e-14 0 0.00160188 0.000730644 4.23125e-45 8.61139e-10 0 0.713052 0.339444
6.14 9.21923e-50 3.21792e-14 0 0.00156291 0.000714269 2.08669e-45 7.28347e-10 0 0.709524 0.338629
6.16 4.41602e-50 2.64821e-14 0 0.00153269 0.000698461 1.02667e-45 6.15674e-10 0 0.705669 0.335636
6.18 2.14997e-50 2.219e-14 0 0.00150479 0.000683331 5.03947e-46 5.20128e-10 0 0.701901 0.334081
6.2 1.03447e-50 1.84083e-14 0 0.00147199 0.00066947 2.46787e-46 4.39154e-10 0 0.700544 0.332761
6.22 4.96821e-51 1.52696e-14 0 0.00144202 0.000654253 1.20571e-46 3.70571e-10 0 0.699459 0.331833
6.24 2.36932e-51 1.25994e-14 0 0.00141119 0.00064117 5.8769e-47 3.12517e-10 0 0.693804 0.329149
6.26 1.13155e-51 1.04295e-14 0 0.00138098 0.000626675 2.85783e-47 2.63404e-10 0 0.69109 0.327184
6.28 5.43562e-52 8.69886e-15 0 0.00135522 0.000613231 1.38646e-47 2.21881e-10 0 0.686156 0.325787
6.3 2.5775e-52 7.17468e-15 0 0.00132623 0.00059979 6.7106e-48 1.86795e-10 0 0.683077 0.324615
6.32 1.22725e-52 5.95238e-15 0 0.00129886 0.000587335 3.2404e-48 1.57166e-10 0 0.682442 0.322921
6.34 5.80456e-53 4.91415e-15 0 0.0012735 0.000574721 1.56106e-48 1.3216e-10 0 0.6789 0.321145
6.36 2.74875e-53 4.06909e-15 0 0.0012489 0.00056212 7.50285e-49 1.11068e-10 0 0.676872 0.319911
6.38 1.29624e-53 3.3612e-15 0 0.00122064 0.00055039 3.59762e-49 9.3288e-11 0 0.673483 0.318112
6.4 6.07547e-54 2.76441e-15 0 0.0011953 0.000537964 1.72103e-49 7.83089e-11 0 0.669735 0.316609
6.42 2.85596e-54 2.28429e-15 0 0.00117373 0.000527562 8.21382e-50 6.56969e-11 0 0.666094 0.314804
6.44 1.33716e-54 1.88332e-15 0 0.00114716 0.000515718 3.91098e-50 5.50842e-11 0 0.664566 0.313262
6.46 6.25727e-55 1.55465e-15 0 0.0011245 0.000505198 1.85785e-50 4.61591e-11 0 0.65851 0.312442
6.48 2.91008e-55 1.27768e-15 0 0.00110483 0.00049513 8.80481e-51 3.86578e-11 0 0.656298 0.309974
6.5 1.35361e-55 1.05207e-15 0 0.00108093 0.000484411 4.16307e-51 3.23567e-11 0 0.654012 0.30837
6.52 6.28867e-56 8.66779e-16 0 0.00105813 0.000474191 1.96377e-51 2.7067e-11 0 0.652561 0.307367
6.54 2.91748e-56 7.14366e-16 0 0.00103765 0.000463565 9.24173e-52 2.2629e-11 0 0.647514 0.306249
6.56 1.34268e-56 5.85074e-16 0 0.00101755 0.000454744 4.3391e-52 1.89077e-11 0 0.646392 0.304125
6.58 6.16889e-57 4.79224e-16 0 0.000997432 0.000445167 2.0325e-52 1.57893e-11 0 0.643315 0.303092
6.6 2.83321e-57 3.93067e-16 0 0.000977514 0.000436227 9.4983e-53 1.31775e-11 0 0.64094 0.301153
6.62 1.29917e-57 3.22459e-16 0 0.000957547 0.000426869 4.42839e-53 1.09914e-11 0 0.639188 0.300105
6.64 5.97691e-58 2.6587e-16 0 0.000938247 0.000418063 2.05983e-53 9.1627e-12 0 0.634807 0.298247
6.66 2.70324e-58 2.15887e-16 0 0.000920541 0.00040958 9.55874e-54 7.63383e-12 0 0.631628 0.297533
6.68 1.23643e-58 1.77592e-16 0 0.000901764 0.000400924 4.42543e-54 6.35639e-12 0 0.631701 0.296155
6.7 5.6006e-59 1.44933e-16 0 0.000884464 0.000392157 2.04406e-54 5.28966e-12 0 0.627459 0.294566
6.72 2.5484e-59 1.19026e-16 0 0.000868374 0.00038457 9.4193e-55 4.39941e-12 0 0.625045 0.293113
6.74 1.14999e-59 9.71124e-17 0 0.000849443 0.000376321 4.3304e-55 3.65687e-12 0 0.621453 0.2917
6.76 5.21101e-60 7.97031e-17 0 0.000833814 0.000369222 1.9862e-55 3.03791e-12 0 0.620253 0.290063
6.78 2.34749e-60 6.51466e-17 0 0.000816738 0.000361707 9.0887e-56 2.52226e-12 0 0.618199 0.28932
6.8 1.05403e-60 5.31668e-17 0 0.000800683 0.000354097 4.14922e-56 2.09293e-12 0 0.614209 0.288115
6.82 4.72343e-61 4.3382e-17 0 0.000784857 0.000347056 1.8898e-56 1.73568e-12 0 0.611121 0.285806
6.84 2.11026e-61 3.53522e-17 0 0.000770521 0.000339835 8.58721e-57 1.43857e-12 0 0.609877 0.284423
6.86 9.34228e-62 2.85973e-17 0 0.000755162 0.000332999 3.8929e-57 1.19164e-12 0 0.607151 0.283998
6.88 4.17602e-62 2.33987e-17 0 0.000740111 0.000326569 1.76067e-57 9.86527e-13 0 0.605025 0.282365
6.9 1.85755e-62 1.9085e-17 0 0.000727891 0.000320049 7.94458e-58 8.16248e-13 0 0.601533 0.2812
6.92 8.20691e-63 1.54888e-17 0 0.000713565 0.000313667 3.57642e-58 6.74971e-13 0 0.599959 0.279952
6.94 3.61521e-63 1.25551e-17 0 0.000700119 0.0003068 1.60624e-58 5.57825e-13 0 0.596289 0.278519
6.96 1.60846e-63 1.0297e-17 0 0.000684851 0.000301059 7.19713e-59 4.60746e-13 0 0.594054 0.277254
6.98 7.0035e-64 8.27935e-18 0 0.000672797 0.000295078 3.21732e-59 3.80342e-13 0 0.591473 0.275837
7 3.06901e-64 6.71155e-18 0 0.000660127 0.000289245 1.43487e-59 3.13789e-13 0 0.587756 0.274594
7.02 1.35046e-64 5.47284e-18 0 0.000646338 0.00028323 6.38439e-60 2.58733e-13 0 0.586462 0.273494
7.04 5.90534e-65 4.44271e-18 0 0.000634285 0.000277851 2.83408e-60 2.13214e-13 0 0.584108 0.272437
7.06 2.56229e-65 3.58483e-18 0 0.00062287 0.000272447 1.25513e-60 1.75602e-13 0 0.581062 0.270895
7.08 1.11691e-65 2.91111e-18 0 0.000610608 0.000266818 5.54565e-61 1.44542e-13 0 0.578743 0.269929
7.1 4.81389e-66 2.34154e-18 0 0.000598678 0.000261727 2.44457e-61 1.18907e-13 0 0.577736 0.2686
7.12 2.09721e-66 1.90711e-18 0 0.00058757 0.000256339 1.07507e-61 9.77626e-14 0 0.57435 0.267881
7.14 9.04512e-67 1.54043e-18 0 0.000576279 0.000251435 4.71694e-62 8.0332e-14 0 0.573448 0.265497
7.16 3.8877e-67 1.24216e-18 0 0.000565469 0.000246694 2.06475e-62 6.59713e-14 0 0.570355 0.264883
7.18 1.67913e-67 1.00831e-18 0 0.000555096 0.000241869 9.01701e-63 5.41466e-14 0 0.567682 0.263935
7.2 7.21307e-68 8.15485e-19 0 0.00054499 0.000236898 3.92865e-63 4.44159e-14 0 0.565563 0.26223
7.22 3.08055e-68 6.56863e-19 0 0.000534605 0.000232578 1.70769e-63 3.6413e-14 0 0.564886 0.261612
7.24 1.30373e-68 5.2523e-19 0 0.000523691 0.000227987 7.40565e-64 2.9835e-14 0 0.562106 0.259856
7.26 5.55918e-69 4.2389e-19 0 0.000514642 0.00022358 3.20408e-64 2.44312e-14 0 0.558356 0.259373
7.28 2.38216e-69 3.44395e-19 0 0.0005048 0.000219306 1.38302e-64 1.99947e-14 0 0.55665 0.258115
7.3 1.0026e-69 2.7531e-19 0 0.000496053 0.000214845 5.95583e-65 1.63545e-14 0 0.553607 0.25713
7.32 4.25075e-70 2.22092e-19 0 0.000487019 0.000210831 2.55883e-65 1.33693e-14 0 0.551586 0.255472
7.34 1.79731e-70 1.7899e-19 0 0.00047723 0.000207005 1.0968e-65 1.09228e-14 0 0.550539 0.25494
7.36 7.54182e-71 1.43411e-19 0 0.00046849 0.000202865 4.69029e-66 8.91881e-15 0 0.547438 0.25394
7.38 3.15181e-71 1.14639e-19 0 0.00045999 0.000199066 2.00105e-66 7.27833e-15 0 0.546014 0.25239
7.4 0 9.24394e-20 0 0.00045148 0.000195148 0 5.9362e-15 0 0.544277 0.25139
7.42 0 7.47909e-20 0 0.000442405 0.000191508 0 4.83878e-15 0 0.541222 0.250323
7.44 0 5.88061e-20 0 0.000434863 0.000187756 0 3.94198e-15 0 0.53957 0.248945
7.46 0 4.75131e-20 0 0.000426686 0.000184238 0 3.20955e-15 0 0.538587 0.248109
7.48 0 3.82282e-20 0 0.000418956 0.000180918 0 2.61171e-15 0 0.535428 0.247172
7.5 0 3.03337e-20 0 0.000411378 0.000177552 0 2.12402e-15 0 0.53273 0.246528
7.52 0 2.45344e-20 0 0.000403918 0.000174153 0 1.7264e-15 0 0.531425 0.245061
7.54 0 1.96816e-20 0 0.000396557 0.000170801 0 1.40241e-15 0 0.52857 0.243918
7.56 0 1.56321e-20 0 0.000389661 0.000167508 0 1.13858e-15 0 0.526333 0.242716
7.58 0 1.25059e-20 0 0.000382334 0.000164299 0 9.23849e-16 0 0.524721 0.241871
7.6 0 1.00312e-20 0 0.000375733 0.000161432 0 7.49187e-16 0 0.522163 0.240503
7.62 0 7.96434e-21 0 0.000368723 0.000158486 0 6.072e-16 0 0.520237 0.239859
7.64 0 6.30755e-21 0 0.000361697 0.00015563 0 4.9184e-16 0 0.519825 0.238654
7.66 0 5.01427e-21 0 0.000355562 0.000152501 0 3.9817e-16 0 0.516633 0.237835
7.68 0 4.03037e-21 0 0.000348854 0.000149827 0 3.22154e-16 0 0.513935 0.2366
7.7 0 3.2088e-21 0 0.000343145 0.000147025 0 2.60502e-16 0 0.512521 0.236379
7.72 0 2.53318e-21 0 0.000336586 0.000144356 0 2.10529e-16 0 0.510363 0.234999
7.74 0 2.02153e-21 0 0.000331222 0.000141643 0 1.70044e-16 0 0.510745 0.233638
7.76 0 1.61614e-21 0 0.000324954 0.000139133 0 1.37267e-16 0 0.505387 0.233148
7.78 0 1.2818e-21 0 0.000319233 0.000136584 0 1.10744e-16 0 0.5065 0.231778
7.8 0 1.01734e-21 0 0.000313516 0.000134065 0 8.92947e-17 0 0.503483 0.231126
7.82 0 8.03185e-22 0 0.000308006 0.000131583 0 7.19589e-17 0 0.500004 0.229975
7.84 0 6.389e-22 0 0.000302333 0.000129133 0 5.79555e-17 0 0.499481 0.229512
7.86 0 5.06468e-22 0 0.000296983 0.000126777 0 4.66506e-17 0 0.498736 0.227735
7.88 0 4.02051e-22 0 0.00029192 0.000124508 0 3.75294e-17 0 0.495378 0.22677
7.9 0 3.17504e-22 0 0.000286787 0.00012227 0 3.01743e-17 0 0.493881 0.226334
7.92 0 2.51679e-22 0 0.000281704 0.000120126 0 2.42469e-17 0 0.491272 0.225304
7.94 0 1.98726e-22 0 0.000276855 0.000117901 0 1.94727e-17 0 0.49029 0.224663
7.96 0 1.58134e-22 0 0.000271812 0.000115824 0 1.56296e-17 0 0.488954 0.223576
7.98 0 1.23547e-22 0 0.000267223 0.000113689 0 1.25379e-17 0 0.48699 0.222451
8 0 9.87356e-23 0 0.000262298 0.000111752 0 1.0052e-17 0 0.484695 0.222062
8.02 0 7.78681e-23 0 0.000257623 0.000109633 0 8.05434e-18 0 0.482492 0.220565
8.04 0 6.09617e-23 0 0.000253419 0.000107736 0 6.45002e-18 0 0.480895 0.220123
8.06 0 4.79276e-23 0 0.000249311 0.000105714 0 5.16232e-18 0 0.477551 0.219113
8.08 0 3.8041e-23 0 0.000244631 0.000103935 0 4.12934e-18 0 0.476623 0.21814
8.1 0 2.9973e-23 0 0.000240416 0.000102114 0 3.30118e-18 0 0.475517 0.217374
8.12 0 2.36891e-23 0 0.000236215 0.000100302 0 2.63761e-18 0 0.473281 0.216011
8.14 0 1.849e-23 0 0.000232222 9.84972e-05 0 2.10622e-18 0 0.471927 0.215435
8.16 0 1.45395e-23 0 0.000228506 9.67117e-05 0 1.68093e-18 0 0.470992 0.215118
8.18 0 1.14111e-23 0 0.000224679 9.50557e-05 0 1.34075e-18 0 0.469064 0.213912
8.2 0 8.98695e-24 0 0.000220792 9.3407e-05 0 1.0688e-18 0 0.468047 0.212574
8.22 0 7.07732e-24 0 0.000216907 9.17962e-05 0 8.51532e-19 0 0.465414 0.212142
8.24 0 5.52819e-24 0 0.000213288 9.02054e-05 0 6.78042e-19 0 0.463741 0.211295
8.26 0 4.37149e-24 0 0.000209616 8.85906e-05 0 5.39591e-19 0 0.461636 0.210471
8.28 0 3.39952e-24 0 0.000206181 8.70456e-05 0 4.29166e-19 0 0.460296 0.209814
8.3 0 2.65381e-24 0 0.000202648 8.55085e-05 0 3.41145e-19 0 0.459494 0.209023
8.32 0 2.07568e-24 0 0.00019913 8.40391e-05 0 2.71022e-19 0 0.455854 0.208367
8.34 0 1.6266e-24 0 0.000195794 8.26119e-05 0 2.15191e-19 0 0.455862 0.207217
8.36 0 1.26877e-24 0 0.000192614 8.12101e-05 0 1.70764e-19 0 0.454108 0.206884
8.38 0 9.95213e-25 0 0.000189287 7.97311e-05 0 1.35431e-19 0 0.452686 0.205424
8.4 0 7.77259e-25 0 0.000185866 7.84056e-05 0 1.07349e-19 0 0.451077 0.205169
8.42 0 6.06665e-25 0 0.000183079 7.7056e-05 0 8.50406e-20 0 0.449067 0.204433
8.44 0 4.71957e-25 0 0.000179759 7.57283e-05 0 6.73301e-20 0 0.447119 0.203219
8.46 0 3.67258e-25 0 0.000176865 7.445e-05 0 5.32776e-20 0 0.445992 0.20285
8.48 0 2.8549e-25 0 0.000174026 7.31845e-05 0 4.2134e-20 0 0.444043 0.201763
8.5 0 2.24619e-25 0 0.000171164 7.18991e-05 0 3.33023e-20 0 0.4433 0.201237
8.52 0 1.74547e-25 0 0.000168181 7.06558e-05 0 2.63068e-20 0 0.441313 0.200316
8.54 0 1.36662e-25 0 0.000165483 6.95027e-05 0 2.0769e-20 0 0.438975 0.199487
8.56 0 1.05634e-25 0 0.000162559 6.83147e-05 0 1.63876e-20 0 0.438812 0.198755
8.58 0 8.18494e-26 0 0.000159959 6.71675e-05 0 1.29232e-20 0 0.437236 0.198277
8.6 0 6.41857e-26 0 0.000157242 6.60038e-05 0 1.01853e-20 0 0.43687 0.197288
8.62 0 4.95526e-26 0 0.000154739 6.49236e-05 0 8.02295e-21 0 0.434769 0.196351
8.64 0 3.8414e-26 0 0.000152184 6.38729e-05 0 6.31606e-21 0 0.433712 0.196103
8.66 0 2.99361e-26 0 0.000149723 6.27708e-05 0 4.96948e-21 0 0.430029 0.195056
8.68 0 2.30805e-26 0 0.000147275 6.16913e-05 0 3.90778e-21 0 0.43 0.194483
8.7 0 1.78974e-26 0 0.000144976 6.0683e-05 0 3.07115e-21 0 0.428161 0.193991
8.72 0 1.38481e-26 0 0.000142437 5.97066e-05 0 2.41227e-21 0 0.427194 0.192633
8.74 0 1.07954e-26 0 0.000140194 5.8692e-05 0 1.89367e-21 0 0.425501 0.192488
8.76 0 8.25164e-27 0 0.000137955 5.77541e-05 0 1.48571e-21 0 0.423841 0.191548
8.78 0 6.35955e-27 0 0.000135669 5.67928e-05 0 1.16498e-21 0 0.423242 0.190985
8.8 0 4.91578e-27 0 0.000133532 5.58393e-05 0 9.1297e-22 0 0.420679 0.190116
8.82 0 3.81618e-27 0 0.000131395 5.48876e-05 0 7.15068e-22 0 0.419571 0.189208
8.84 0 2.95676e-27 0 0.000129243 5.39939e-05 0 5.59747e-22 0 0.418557 0.188515
8.86 0 2.27123e-27 0 0.000127109 5.31146e-05 0 4.37914e-22 0 0.4164 0.187934
8.88 0 1.75125e-27 0 0.000125225 5.22378e-05 0 3.42405e-22 0 0.414852 0.187484
8.9 0 1.35064e-27 0 0.000123212 5.13609e-05 0 2.67574e-22 0 0.412257 0.186281
8.92 0 1.04037e-27 0 0.000121228 5.05139e-05 0 2.08978e-22 0 0.411357 0.185821
8.94 0 8.00085e-28 0 0.000119257 4.97128e-05 0 1.63122e-22 0 0.410821 0.185403
8.96 0 6.14424e-28 0 0.000117342 4.89213e-05 0 1.27255e-22 0 0.408881 0.184622
8.98 0 4.69185e-28 0 0.000115541 4.80899e-05 0 9.92187e-23 0 0.408101 0.183754
9 0 3.62102e-28 0 0.000113632 4.73208e-05 0 7.73152e-23 0 0.406502 0.183388
9.02 0 2.79593e-28 0 0.000111714 4.65979e-05 0 6.02129e-23 0 0.404448 0.182621
9.04 0 2.14862e-28 0 0.000110109 4.58075e-05 0 4.6867e-23 0 0.403388 0.181846
9.06 0 1.64557e-28 0 0.00010834 4.50876e-05 0 3.64585e-23 0 0.403479 0.18131
9.08 0 1.25023e-28 0 0.000106489 4.43254e-05 0 2.83455e-23 0 0.402334 0.18027
9.1 0 9.6147e-29 0 0.00010484 4.36142e-05 0 2.20253e-23 0 0.400285 0.17974
9.12 0 7.38675e-29 0 0.00010324 4.29403e-05 0 1.71047e-23 0 0.397479 0.17954
9.14 0 5.64343e-29 0 0.00010161 4.22333e-05 0 1.32758e-23 0 0.397081 0.178684
9.16 0 4.35669e-29 0 0.000100036 4.15261e-05 0 1.02982e-23 0 0.394845 0.178084
9.18 0 3.32486e-29 0 9.85154e-05 4.08927e-05 0 7.98387e-24 0 0.394332 0.177187
9.2 0 2.50053e-29 0 9.69828e-05 4.02532e-05 0 6.18614e-24 0 0.392958 0.176497
9.22 0 1.93939e-29 0 9.53972e-05 3.95942e-05 0 4.79049e-24 0 0.391395 0.176209
9.24 0 1.46861e-29 0 9.39177e-05 3.89875e-05 0 3.70761e-24 0 0.391805 0.175661
9.26 0 1.11557e-29 0 9.25016e-05 3.83692e-05 0 2.86789e-24 0 0.389792 0.174701
9.28 0 8.50592e-30 0 9.11675e-05 3.77641e-05 0 2.21709e-24 0 0.386735 0.174326
9.3 0 6.49516e-30 0 8.97027e-05 3.71664e-05 0 1.71301e-24 0 0.385713 0.173798
9.32 0 4.94072e-30 0 8.83645e-05 3.65859e-05 0 1.32278e-24 0 0.386492 0.172812
9.34 0 3.7266e-30 0 8.68671e-05 3.60089e-05 0 1.02087e-24 0 0.383742 0.172515
9.36 0 2.87234e-30 0 8.55502e-05 3.54329e-05 0 7.87421e-25 0 0.382443 0.171744
9.38 0 2.19405e-30 0 8.41944e-05 3.48858e-05 0 6.07012e-25 0 0.381599 0.171105
9.4 0 1.66418e-30 0 8.28682e-05 3.43114e-05 0 4.67672e-25 0 0.381417 0.170591
9.42 0 1.26658e-30 0 8.1701e-05 3.37896e-05 0 3.60113e-25 0 0.379607 0.169869
9.44 0 9.45974e-31 0 8.04585e-05 3.32488e-05 0 2.77135e-25 0 0.377509 0.16952
9.46 0 7.29474e-31 0 7.92418e-05 3.27361e-05 0 2.13156e-25 0 0.377028 0.168838
9.48 0 5.4972e-31 0 7.79731e-05 3.22231e-05 0 1.63854e-25 0 0.374406 0.168518
9.5 0 4.17127e-31 0 7.67811e-05 3.17282e-05 0 1.25884e-25 0 0.374613 0.167881
9.52 0 3.14682e-31 0 7.55401e-05 3.12431e-05 0 9.66578e-26 0 0.372831 0.167119
9.54 0 2.39155e-31 0 7.44863e-05 3.07706e-05 0 7.41751e-26 0 0.371509 0.166818
9.56 0 1.80446e-31 0 7.32987e-05 3.02855e-05 0 5.68897e-26 0 0.370977 0.165924
9.58 0 1.37257e-31 0 7.21784e-05 2.98116e-05 0 4.36077e-26 0 0.369603 0.165516
9.6 0 1.03736e-31 0 7.12018e-05 2.935e-05 0 3.34077e-26 0 0.368365 0.164406
9.62 0 7.74142e-32 0 7.00249e-05 2.89014e-05 0 2.5579e-26 0 0.366793 0.164015
9.64 0 5.89803e-32 0 6.91175e-05 2.84616e-05 0 1.95738e-26 0 0.36645 0.16379
9.66 0 4.45236e-32 0 6.80326e-05 2.80452e-05 0 1.49699e-26 0 0.36621 0.163213
9.68 0 3.35745e-32 0 6.70802e-05 2.75899e-05 0 1.14425e-26 0 0.364792 0.162684
9.7 0 2.51356e-32 0 6.59657e-05 2.71795e-05 0 8.74123e-27 0 0.362838 0.162416
9.72 0 1.92706e-32 0 6.50888e-05 2.67812e-05 0 6.6739e-27 0 0.361889 0.161655
9.74 0 1.44221e-32 0 6.40421e-05 2.63703e-05 0 5.09262e-27 0 0.360404 0.160618
9.76 0 1.08717e-32 0 6.30625e-05 2.59543e-05 0 3.8838e-27 0 0.360917 0.160644
9.78 0 8.12568e-33 0 6.22124e-05 2.55662e-05 0 2.96024e-27 0 0.35864 0.16007
9.8 0 6.09806e-33 0 6.12977e-05 2.52024e-05 0 2.25502e-27 0 0.357271 0.15947
9.82 0 4.62385e-33 0 6.03419e-05 2.48207e-05 0 1.71684e-27 0 0.356039 0.159042
9.84 0 3.43446e-33 0 5.94561e-05 2.44288e-05 0 1.30635e-27 0 0.35472 0.158411
9.86 0 2.58288e-33 0 5.85747e-05 2.40773e-05 0 9.93452e-28 0 0.353946 0.157472
9.88 0 1.91925e-33 0 5.76854e-05 2.37219e-05 0 7.55071e-28 0 0.352903 0.157433
9.9 0 1.45303e-33 0 5.68341e-05 2.33446e-05 0 5.73565e-28 0 0.35136 0.156644
9.92 0 1.08033e-33 0 5.6058e-05 2.30185e-05 0 4.35443e-28 0 0.350407 0.156234
9.94 0 8.27786e-34 0 5.5209e-05 2.26769e-05 0 3.30396e-28 0 0.349501 0.15564
9.96 0 6.13747e-34 0 5.44346e-05 2.23291e-05 0 2.50549e-28 0 0.348172 0.154831
9.98 0 4.52037e-34 0 5.35787e-05 2.20054e-05 0 1.89891e-28 0 0.3484 0.154513
10 0 3.3978e-34 0 5.28365e-05 2.16674e-05 0 1.43837e-28 0 0.346566 0.154187


==> anc/CharmBottomTop/TopDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.20808e-11 3.54527e-15 -3.54293e-15 3.61326e-14 1.89163e-14 1.20971e-11 3.55005e-15 -3.54771e-15 3.60665e-14 1.89318e-14
0.04 1.20293e-11 1.41392e-14 -1.4102e-14 3.59814e-14 1.87432e-14 1.2039e-11 1.41507e-14 -1.41134e-14 3.58795e-14 1.87868e-14
0.06 1.1935e-11 3.16335e-14 -3.1446e-14 3.55494e-14 1.84994e-14 1.19431e-11 3.1655e-14 -3.14674e-14 3.55054e-14 1.85333e-14
0.08 1.18058e-11 5.58003e-14 -5.52139e-14 3.50083e-14 1.81831e-14 1.18105e-11 5.58229e-14 -5.52362e-14 3.50678e-14 1.8208e-14
0.1 1.16342e-11 8.62629e-14 -8.485e-14 3.44672e-14 1.7754e-14 1.16431e-11 8.63286e-14 -8.49146e-14 3.44967e-14 1.77665e-14
0.12 1.14317e-11 1.22651e-13 -1.19767e-13 3.38837e-14 1.73458e-14 1.14427e-11 1.22769e-13 -1.19883e-13 3.37397e-14 1.73047e-14
0.14 1.1204e-11 1.64561e-13 -1.59315e-13 3.29339e-14 1.67421e-14 1.12119e-11 1.64677e-13 -1.59427e-13 3.29974e-14 1.67475e-14
0.16 1.09425e-11 2.11323e-13 -2.02562e-13 3.23036e-14 1.61455e-14 1.09532e-11 2.11529e-13 -2.0276e-13 3.21718e-14 1.61662e-14
0.18 1.0633e-11 2.61862e-13 -2.48191e-13 3.11805e-14 1.55267e-14 1.06695e-11 2.6276e-13 -2.49042e-13 3.12192e-14 1.55186e-14
0.2 1.03341e-11 3.16872e-13 -2.96562e-13 3.01897e-14 1.48714e-14 1.03636e-11 3.17775e-13 -2.97407e-13 3.02375e-14 1.4893e-14
0.22 1.0031e-11 3.75682e-13 -3.46723e-13 2.9102e-14 1.42303e-14 1.00385e-11 3.75961e-13 -3.46981e-13 2.92914e-14 1.42367e-14
0.24 9.68515e-12 4.36152e-13 -3.9641e-13 2.82767e-14 1.35806e-14 9.69719e-12 4.36694e-13 -3.96903e-13 2.82918e-14 1.3579e-14
0.26 9.33458e-12 4.98927e-13 -4.4596e-13 2.7162e-14 1.29141e-14 9.34257e-12 4.99355e-13 -4.46342e-13 2.7198e-14 1.29328e-14
0.28 8.96826e-12 5.62752e-13 -4.94007e-13 2.61561e-14 1.23096e-14 8.97745e-12 5.63329e-13 -4.94514e-13 2.61368e-14 1.22913e-14
0.3 8.58669e-12 6.2672e-13 -5.39572e-13 2.51879e-14 1.16431e-14 8.60454e-12 6.28023e-13 -5.40694e-13 2.51789e-14 1.16698e-14
0.32 8.20445e-12 6.91015e-13 -5.82667e-13 2.41247e-14 1.11102e-14 8.22639e-12 6.92864e-13 -5.84226e-13 2.40808e-14 1.10727e-14
0.34 7.83253e-12 7.5606e-13 -6.23507e-13 2.29388e-14 1.05286e-14 7.84543e-12 7.57305e-13 -6.24534e-13 2.30202e-14 1.05394e-14
0.36 7.44984e-12 8.19287e-13 -6.59879e-13 2.2022e-14 9.94569e-15 7.4639e-12 8.20834e-13 -6.61125e-13 2.20925e-14 9.98919e-15
0.38 7.07217e-12 8.81514e-13 -6.92446e-13 2.11716e-14 9.46347e-15 7.08388e-12 8.82974e-13 -6.93593e-13 2.11867e-14 9.47949e-15
0.4 6.69062e-12 9.40944e-13 -7.19831e-13 2.01866e-14 9.0094e-15 6.70726e-12 9.43284e-13 -7.21621e-13 2.01813e-14 9.02122e-15
0.42 6.33079e-12 1.00058e-12 -7.44395e-13 1.9369e-14 8.56853e-15 6.33577e-12 1.00136e-12 -7.44981e-13 1.9287e-14 8.58477e-15
0.44 5.96819e-12 1.05637e-12 -7.63178e-13 1.85115e-14 8.14135e-15 5.97094e-12 1.05685e-12 -7.6353e-13 1.84937e-14 8.16568e-15
0.46 5.60386e-12 1.1074e-12 -7.75785e-13 1.79737e-14 7.67013e-15 5.61416e-12 1.10944e-12 -7.7721e-13 1.76836e-14 7.78467e-15
0.48 5.25894e-12 1.15715e-12 -7.84892e-13 1.69059e-14 7.43277e-15 5.26661e-12 1.15884e-12 -7.86037e-13 1.68419e-14 7.43565e-15
0.5 4.92749e-12 1.20436e-12 -7.89803e-13 1.61267e-14 7.09402e-15 4.92935e-12 1.20482e-12 -7.90101e-13 1.61162e-14 7.11437e-15
0.52 4.59183e-12 1.2441e-12 -7.876e-13 1.53804e-14 6.81559e-15 4.60324e-12 1.24719e-12 -7.89557e-13 1.53994e-14 6.82937e-15
0.54 4.28031e-12 1.28319e-12 -7.83018e-13 1.47259e-14 6.53026e-15 4.28903e-12 1.2858e-12 -7.84614e-13 1.47405e-14 6.53987e-15
0.56 3.98006e-12 1.31814e-12 -7.74124e-13 1.41481e-14 6.25822e-15 3.9873e-12 1.32054e-12 -7.75534e-13 1.4119e-14 6.29598e-15
0.58 3.69425e-12 1.34976e-12 -7.61738e-13 1.35763e-14 6.06329e-15 3.69851e-12 1.35131e-12 -7.62616e-13 1.34996e-14 6.06577e-15
0.6 3.41714e-12 1.37575e-12 -7.44921e-13 1.2842e-14 5.83874e-15 3.42297e-12 1.3781e-12 -7.46193e-13 1.29432e-14 5.84619e-15
0.62 3.15525e-12 1.39837e-12 -7.25322e-13 1.23739e-14 5.63487e-15 3.16091e-12 1.40088e-12 -7.26623e-13 1.23512e-14 5.64538e-15
0.64 2.90594e-12 1.41651e-12 -7.02713e-13 1.16568e-14 5.4538e-15 2.91242e-12 1.41967e-12 -7.0428e-13 1.18538e-14 5.46384e-15
0.66 2.67459e-12 1.43297e-12 -6.78806e-13 1.12535e-14 5.29773e-15 2.67751e-12 1.43453e-12 -6.79545e-13 1.13794e-14 5.30073e-15
0.68 2.45354e-12 1.44404e-12 -6.52131e-13 1.08948e-14 5.12747e-15 2.45608e-12 1.44553e-12 -6.52805e-13 1.09021e-14 5.13954e-15
0.7 2.24502e-12 1.45088e-12 -6.23619e-13 1.052e-14 4.99302e-15 2.24796e-12 1.45278e-12 -6.24438e-13 1.04987e-14 4.99753e-15
0.72 2.05165e-12 1.45548e-12 -5.94444e-13 1.00263e-14 4.86288e-15 2.05292e-12 1.45639e-12 -5.94814e-13 1.0036e-14 4.87635e-15
0.74 1.86996e-12 1.45596e-12 -5.64081e-13 9.68305e-15 4.7478e-15 1.87065e-12 1.4565e-12 -5.6429e-13 9.66124e-15 4.74733e-15
0.76 1.69699e-12 1.45003e-12 -5.32013e-13 9.30846e-15 4.63144e-15 1.70078e-12 1.45327e-12 -5.332e-13 9.26656e-15 4.63944e-15
0.78 1.54222e-12 1.44622e-12 -5.01636e-13 8.95275e-15 4.52251e-15 1.54291e-12 1.44686e-12 -5.01858e-13 8.94787e-15 4.53852e-15
0.8 1.39675e-12 1.43761e-12 -4.70607e-13 8.64127e-15 4.41686e-15 1.39658e-12 1.43744e-12 -4.70553e-13 8.66918e-15 4.43263e-15
0.82 1.26069e-12 1.42448e-12 -4.39319e-13 8.28406e-15 4.35513e-15 1.26133e-12 1.42522e-12 -4.39544e-13 8.32013e-15 4.34272e-15
0.84 1.13481e-12 1.40807e-12 -4.08402e-13 8.0021e-15 4.2496e-15 1.13665e-12 1.41036e-12 -4.09066e-13 8.03112e-15 4.25438e-15
0.86 1.0217e-12 1.39264e-12 -3.79203e-13 7.65213e-15 4.16061e-15 1.02202e-12 1.39308e-12 -3.79321e-13 7.78381e-15 4.16923e-15
0.88 9.16664e-13 1.3732e-12 -3.50392e-13 7.41531e-15 4.08277e-15 9.16906e-13 1.37357e-12 -3.50485e-13 7.51487e-15 4.09831e-15
0.9 8.19577e-13 1.35004e-12 -3.22233e-13 7.24502e-15 4.01997e-15 8.20775e-13 1.35202e-12 -3.22704e-13 7.28664e-15 4.02643e-15
0.92 7.32898e-13 1.32828e-12 -2.96021e-13 7.08527e-15 3.95589e-15 7.33087e-13 1.32863e-12 -2.96097e-13 7.01059e-15 3.94857e-15
0.94 6.52372e-13 1.30172e-12 -2.70369e-13 6.91753e-15 3.87878e-15 6.53309e-13 1.30359e-12 -2.70757e-13 6.83323e-15 3.88198e-15
0.96 5.80269e-13 1.27567e-12 -2.46478e-13 6.63678e-15 3.81254e-15 5.80916e-13 1.27709e-12 -2.46753e-13 6.60362e-15 3.82277e-15
0.98 5.14658e-13 1.24754e-12 -2.23811e-13 6.38989e-15 3.75331e-15 5.15393e-13 1.24932e-12 -2.2413e-13 6.46364e-15 3.76203e-15
1 4.55089e-13 1.21736e-12 -2.02402e-13 6.24277e-15 3.69434e-15 4.5624e-13 1.22044e-12 -2.02914e-13 6.24402e-15 3.70538e-15
1.02 4.0222e-13 1.18841e-12 -1.82768e-13 6.12185e-15 3.63911e-15 4.02974e-13 1.19064e-12 -1.83111e-13 6.06111e-15 3.64235e-15
1.04 3.5444e-13 1.15781e-12 -1.64391e-13 5.91026e-15 3.59204e-15 3.55131e-13 1.16006e-12 -1.64711e-13 5.89309e-15 3.59831e-15
1.06 3.11727e-13 1.12691e-12 -1.47435e-13 5.71614e-15 3.54342e-15 3.12269e-13 1.12887e-12 -1.47691e-13 5.76228e-15 3.54208e-15
1.08 2.74088e-13 1.0977e-12 -1.32075e-13 5.55359e-15 3.48647e-15 2.73965e-13 1.0972e-12 -1.32016e-13 5.61162e-15 3.48591e-15
1.1 2.39349e-13 1.0631e-12 -1.17407e-13 5.49333e-15 3.43185e-15 2.39821e-13 1.0652e-12 -1.17638e-13 5.5025e-15 3.43627e-15
1.12 2.09368e-13 1.03252e-12 -1.04458e-13 5.36369e-15 3.3914e-15 2.09462e-13 1.03298e-12 -1.04505e-13 5.35282e-15 3.39333e-15
1.14 1.82477e-13 1.00035e-12 -9.25262e-14 5.20292e-15 3.34003e-15 1.82536e-13 1.00067e-12 -9.25563e-14 5.21144e-15 3.33965e-15
1.16 1.58648e-13 9.67974e-13 -8.16932e-14 5.14371e-15 3.29915e-15 1.58714e-13 9.68378e-13 -8.17272e-14 5.11949e-15 3.30131e-15
1.18 1.37609e-13 9.35629e-13 -7.19068e-14 4.95223e-15 3.24865e-15 1.37692e-13 9.36194e-13 -7.19502e-14 4.99919e-15 3.25817e-15
1.2 1.19119e-13 9.03714e-13 -6.3121e-14 4.85633e-15 3.21153e-15 1.19185e-13 9.04212e-13 -6.31558e-14 4.88162e-15 3.21208e-15
1.22 1.02883e-13 8.7209e-13 -5.52473e-14 4.79051e-15 3.16645e-15 1.02933e-13 8.72515e-13 -5.52742e-14 4.76891e-15 3.17405e-15
1.24 8.86255e-14 8.40488e-13 -4.81964e-14 4.70127e-15 3.12849e-15 8.8698e-14 8.41176e-13 -4.82358e-14 4.71225e-15 3.12824e-15
1.26 7.6201e-14 8.09642e-13 -4.19406e-14 4.57799e-15 3.08513e-15 7.62592e-14 8.10261e-13 -4.19727e-14 4.62797e-15 3.08692e-15
1.28 6.53841e-14 7.79434e-13 -3.64002e-14 4.46024e-15 3.04097e-15 6.54171e-14 7.79827e-13 -3.64186e-14 4.514e-15 3.04252e-15
1.3 5.59638e-14 7.49578e-13 -3.14954e-14 4.38359e-15 3.00207e-15 5.59899e-14 7.49928e-13 -3.151e-14 4.46171e-15 3.00574e-15
1.32 4.77821e-14 7.20138e-13 -2.71689e-14 4.35618e-15 2.96994e-15 4.78131e-14 7.20606e-13 -2.71865e-14 4.36853e-15 2.97059e-15
1.34 4.06671e-14 6.90689e-13 -2.335e-14 4.25809e-15 2.92706e-15 4.07384e-14 6.919e-13 -2.33909e-14 4.28432e-15 2.93016e-15
1.36 3.45727e-14 6.62706e-13 -2.00352e-14 4.25926e-15 2.89448e-15 3.46321e-14 6.63844e-13 -2.00696e-14 4.23585e-15 2.89195e-15
1.38 2.93169e-14 6.35216e-13 -1.71389e-14 4.16802e-15 2.85877e-15 2.93745e-14 6.36464e-13 -1.71725e-14 4.14231e-15 2.86229e-15
1.4 2.47874e-14 6.08032e-13 -1.46116e-14 4.06746e-15 2.81955e-15 2.48588e-14 6.09781e-13 -1.46536e-14 4.10802e-15 2.8197e-15
1.42 2.09901e-14 5.83827e-13 -1.24706e-14 4.02904e-15 2.78058e-15 2.09897e-14 5.83815e-13 -1.24703e-14 4.03536e-15 2.78646e-15
1.44 1.76815e-14 5.58541e-13 -1.05831e-14 3.94898e-15 2.75392e-15 1.76826e-14 5.58578e-13 -1.05838e-14 3.97185e-15 2.74789e-15
1.46 1.48643e-14 5.3413e-13 -8.95952e-15 3.94058e-15 2.71855e-15 1.48629e-14 5.3408e-13 -8.95868e-15 3.94297e-15 2.71398e-15
1.48 1.24613e-14 5.10191e-13 -7.56096e-15 3.88657e-15 2.68163e-15 1.24646e-14 5.10326e-13 -7.56296e-15 3.83787e-15 2.68482e-15
1.5 1.04133e-14 4.8656e-13 -6.35791e-15 3.87596e-15 2.64809e-15 1.04295e-14 4.87319e-13 -6.36783e-15 3.80185e-15 2.65312e-15
1.52 8.69674e-15 4.64515e-13 -5.34123e-15 3.75299e-15 2.62021e-15 8.70695e-15 4.65061e-13 -5.3475e-15 3.77429e-15 2.61891e-15
1.54 7.2429e-15 4.42967e-13 -4.47309e-15 3.70352e-15 2.58475e-15 7.2524e-15 4.43547e-13 -4.47896e-15 3.70766e-15 2.58696e-15
1.56 6.02225e-15 4.22432e-13 -3.73873e-15 3.67362e-15 2.55206e-15 6.02713e-15 4.22774e-13 -3.74175e-15 3.67174e-15 2.55736e-15
1.58 4.99185e-15 4.02279e-13 -3.11431e-15 3.60042e-15 2.52355e-15 4.99749e-15 4.02734e-13 -3.11783e-15 3.63142e-15 2.52646e-15
1.6 4.13534e-15 3.83512e-13 -2.59191e-15 3.52586e-15 2.49384e-15 4.13434e-15 3.83419e-13 -2.59128e-15 3.56595e-15 2.49554e-15
1.62 3.40987e-15 3.64537e-13 -2.14651e-15 3.54984e-15 2.46501e-15 3.41251e-15 3.64819e-13 -2.14817e-15 3.52751e-15 2.46201e-15
1.64 2.80489e-15 3.46255e-13 -1.77289e-15 3.46247e-15 2.44314e-15 2.81029e-15 3.46922e-13 -1.77631e-15 3.49866e-15 2.43758e-15
1.66 2.30742e-15 3.29478e-13 -1.46405e-15 3.46492e-15 2.38095e-15 2.3091e-15 3.29716e-13 -1.46511e-15 3.46748e-15 2.40173e-15
1.68 1.89103e-15 3.12866e-13 -1.20415e-15 3.45679e-15 2.355e-15 1.89297e-15 3.13187e-13 -1.20539e-15 3.42267e-15 2.37983e-15
1.7 1.54723e-15 2.97116e-13 -9.8855e-16 3.38814e-15 2.33784e-15 1.5483e-15 2.9732e-13 -9.89232e-16 3.39779e-15 2.34945e-15
1.72 1.26237e-15 2.81848e-13 -8.09088e-16 3.34937e-15 2.32242e-15 1.26351e-15 2.82101e-13 -8.09814e-16 3.34462e-15 2.3199e-15
1.74 1.02783e-15 2.67274e-13 -6.60702e-16 3.31164e-15 2.2891e-15 1.02875e-15 2.67514e-13 -6.61294e-16 3.3155e-15 2.29727e-15
1.76 8.35314e-16 2.53423e-13 -5.38427e-16 3.30776e-15 2.26339e-15 8.35703e-16 2.53541e-13 -5.38678e-16 3.31671e-15 2.26763e-15
1.78 6.7716e-16 2.40106e-13 -4.37605e-16 3.26882e-15 2.23751e-15 6.77335e-16 2.40168e-13 -4.37718e-16 3.25091e-15 2.2366e-15
1.8 5.47572e-16 2.27312e-13 -3.54708e-16 3.20155e-15 2.20655e-15 5.47727e-16 2.27377e-13 -3.54809e-16 3.23341e-15 2.21317e-15
1.82 4.41552e-16 2.14975e-13 -2.86668e-16 3.20303e-15 2.18331e-15 4.4191e-16 2.1515e-13 -2.86901e-16 3.20164e-15 2.18601e-15
1.84 3.55445e-16 2.03312e-13 -2.31244e-16 3.16784e-15 2.1568e-15 3.55723e-16 2.03471e-13 -2.31426e-16 3.16846e-15 2.1602e-15
1.86 2.85517e-16 1.92205e-13 -1.8611e-16 3.13584e-15 2.13125e-15 2.85693e-16 1.92323e-13 -1.86225e-16 3.14604e-15 2.13747e-15
1.88 2.2878e-16 1.81572e-13 -1.49395e-16 3.12558e-15 2.11651e-15 2.28925e-16 1.81688e-13 -1.4949e-16 3.12261e-15 2.11599e-15
1.9 1.82934e-16 1.71469e-13 -1.19657e-16 3.15764e-15 2.09395e-15 1.83019e-16 1.71549e-13 -1.19712e-16 3.08497e-15 2.08832e-15
1.92 1.45868e-16 1.6176e-13 -9.55596e-17 3.02911e-15 2.06363e-15 1.45984e-16 1.61889e-13 -9.56358e-17 3.05916e-15 2.06644e-15
1.94 1.16086e-16 1.52571e-13 -7.61584e-17 3.01599e-15 2.0405e-15 1.16178e-16 1.52692e-13 -7.62186e-17 3.03796e-15 2.04191e-15
1.96 9.20732e-17 1.4367e-13 -6.04851e-17 2.98964e-15 2.01759e-15 9.2246e-17 1.4394e-13 -6.05986e-17 3.01649e-15 2.01548e-15
1.98 7.3102e-17 1.35665e-13 -4.80816e-17 2.98677e-15 1.99005e-15 7.30766e-17 1.35618e-13 -4.80649e-17 2.98642e-15 1.99262e-15
2 5.76093e-17 1.27379e-13 -3.79347e-17 2.9413e-15 1.97009e-15 5.77585e-17 1.27709e-13 -3.80329e-17 2.95801e-15 1.97281e-15
2.02 4.54441e-17 1.19925e-13 -2.99556e-17 2.96534e-15 1.95033e-15 4.5547e-17 1.20197e-13 -3.00234e-17 2.94311e-15 1.95021e-15
2.04 3.57628e-17 1.12838e-13 -2.35968e-17 2.89182e-15 1.92941e-15 3.58351e-17 1.13066e-13 -2.36446e-17 2.92188e-15 1.92711e-15
2.06 2.80803e-17 1.06116e-13 -1.85444e-17 2.8869e-15 1.91609e-15 2.81297e-17 1.06303e-13 -1.8577e-17 2.88649e-15 1.90899e-15
2.08 2.19839e-17 9.96783e-14 -1.45303e-17 2.84187e-15 1.88754e-15 2.20306e-17 9.989e-14 -1.45611e-17 2.86593e-15 1.88916e-15
2.1 1.71734e-17 9.3591e-14 -1.13594e-17 2.84045e-15 1.86275e-15 1.72144e-17 9.38144e-14 -1.13865e-17 2.85039e-15 1.86993e-15
2.12 1.33948e-17 8.7894e-14 -8.86625e-18 2.82097e-15 1.84442e-15 1.34204e-17 8.80614e-14 -8.88314e-18 2.82063e-15 1.84641e-15
2.14 1.04235e-17 8.2498e-14 -6.90391e-18 2.7795e-15 1.82699e-15 1.04386e-17 8.26172e-14 -6.91388e-18 2.8069e-15 1.82561e-15
2.16 8.09668e-18 7.74298e-14 -5.36592e-18 2.77524e-15 1.80516e-15 8.1007e-18 7.74682e-14 -5.36858e-18 2.78541e-15 1.80534e-15
2.18 6.26651e-18 7.25375e-14 -4.15526e-18 2.75223e-15 1.78402e-15 6.27204e-18 7.26014e-14 -4.15892e-18 2.75872e-15 1.78809e-15
2.2 4.84059e-18 6.79414e-14 -3.21134e-18 2.7372e-15 1.76733e-15 4.84506e-18 6.80041e-14 -3.2143e-18 2.7485e-15 1.76541e-15
2.22 3.73231e-18 6.36323e-14 -2.47721e-18 2.71389e-15 1.7491e-15 3.73417e-18 6.36639e-14 -2.47844e-18 2.71764e-15 1.75158e-15
2.24 2.86554e-18 5.94475e-14 -1.9027e-18 2.69965e-15 1.72566e-15 2.87139e-18 5.95689e-14 -1.90659e-18 2.69762e-15 1.72919e-15
2.26 2.19975e-18 5.56278e-14 -1.46118e-18 2.67135e-15 1.70305e-15 2.2029e-18 5.57076e-14 -1.46327e-18 2.66972e-15 1.71288e-15
2.28 1.68493e-18 5.20301e-14 -1.11959e-18 2.67311e-15 1.69643e-15 1.68617e-18 5.20687e-14 -1.12042e-18 2.66639e-15 1.69431e-15
2.3 1.28666e-18 4.86022e-14 -8.55222e-19 2.64329e-15 1.67136e-15 1.28769e-18 4.86414e-14 -8.55912e-19 2.63724e-15 1.67731e-15
2.32 9.79821e-19 4.5355e-14 -6.51461e-19 2.6053e-15 1.65574e-15 9.81128e-19 4.54155e-14 -6.5233e-19 2.62917e-15 1.65944e-15
2.34 7.44989e-19 4.23328e-14 -4.95457e-19 2.61384e-15 1.63936e-15 7.45834e-19 4.23808e-14 -4.96018e-19 2.59666e-15 1.64255e-15
2.36 5.64769e-19 3.94648e-14 -3.7569e-19 2.57174e-15 1.62289e-15 5.65668e-19 3.95277e-14 -3.76289e-19 2.58853e-15 1.62666e-15
2.38 4.27733e-19 3.68204e-14 -2.84594e-19 2.55409e-15 1.60482e-15 4.2804e-19 3.68469e-14 -2.84799e-19 2.57255e-15 1.60794e-15
2.4 3.23007e-19 3.43138e-14 -2.14956e-19 2.53703e-15 1.59192e-15 3.23154e-19 3.43295e-14 -2.15055e-19 2.55201e-15 1.59254e-15
2.42 2.43117e-19 3.19285e-14 -1.6182e-19 2.51223e-15 1.57365e-15 2.4341e-19 3.19669e-14 -1.62015e-19 2.54412e-15 1.57639e-15
2.44 1.82617e-19 2.97012e-14 -1.2157e-19 2.53537e-15 1.56146e-15 1.82923e-19 2.97509e-14 -1.21774e-19 2.50802e-15 1.56045e-15
2.46 1.36906e-19 2.76241e-14 -9.11532e-20 2.49717e-15 1.53608e-15 1.37152e-19 2.76737e-14 -9.13169e-20 2.48974e-15 1.54436e-15
2.48 1.0239e-19 2.56757e-14 -6.81813e-20 2.50051e-15 1.52773e-15 1.02597e-19 2.57277e-14 -6.83194e-20 2.48362e-15 1.53162e-15
2.5 7.66224e-20 2.39212e-14 -5.10288e-20 2.47494e-15 1.51273e-15 7.65726e-20 2.39057e-14 -5.09956e-20 2.46749e-15 1.51269e-15
2.52 5.68993e-20 2.21545e-14 -3.78978e-20 2.44527e-15 1.49707e-15 5.7018e-20 2.22007e-14 -3.79768e-20 2.45002e-15 1.49676e-15
2.54 4.23286e-20 2.05911e-14 -2.81957e-20 2.43345e-15 1.48168e-15 4.23597e-20 2.06062e-14 -2.82164e-20 2.4355e-15 1.48495e-15
2.56 3.135e-20 1.9087e-14 -2.08845e-20 2.41962e-15 1.46824e-15 3.13975e-20 1.9116e-14 -2.09162e-20 2.41801e-15 1.47075e-15
2.58 2.31868e-20 1.76995e-14 -1.54476e-20 2.39291e-15 1.4539e-15 2.32188e-20 1.7724e-14 -1.5469e-20 2.38933e-15 1.45465e-15
2.6 1.70948e-20 1.63897e-14 -1.13898e-20 2.38208e-15 1.43808e-15 1.71311e-20 1.64245e-14 -1.1414e-20 2.37784e-15 1.43856e-15
2.62 1.25802e-20 1.51755e-14 -8.38238e-21 2.36305e-15 1.42644e-15 1.26105e-20 1.5212e-14 -8.40257e-21 2.35728e-15 1.42701e-15
2.64 9.24401e-21 1.40549e-14 -6.15979e-21 2.34284e-15 1.40846e-15 9.26146e-21 1.40815e-14 -6.17142e-21 2.35668e-15 1.41234e-15
2.66 6.7729e-21 1.30023e-14 -4.51339e-21 2.32343e-15 1.40016e-15 6.78623e-21 1.30279e-14 -4.52227e-21 2.32768e-15 1.39718e-15
2.68 4.95701e-21 1.20367e-14 -3.30345e-21 2.32024e-15 1.38477e-15 4.9611e-21 1.20466e-14 -3.30618e-21 2.31448e-15 1.38664e-15
2.7 3.61317e-21 1.11169e-14 -2.40799e-21 2.30519e-15 1.37072e-15 3.6185e-21 1.11333e-14 -2.41154e-21 2.30215e-15 1.37188e-15
2.72 2.62957e-21 1.02695e-14 -1.75254e-21 2.28197e-15 1.35834e-15 2.63318e-21 1.02836e-14 -1.75494e-21 2.28738e-15 1.35889e-15
2.74 1.90984e-21 9.48412e-15 -1.2729e-21 2.27275e-15 1.34209e-15 1.91176e-21 9.49362e-15 -1.27417e-21 2.27408e-15 1.34596e-15
2.76 1.38351e-21 8.75143e-15 -9.22125e-22 2.25627e-15 1.33125e-15 1.3848e-21 8.75959e-15 -9.22985e-22 2.25198e-15 1.33271e-15
2.78 9.99684e-22 8.06909e-15 -6.6632e-22 2.23008e-15 1.31574e-15 1.00078e-21 8.07794e-15 -6.67051e-22 2.23842e-15 1.32219e-15
2.8 7.20934e-22 7.4385e-15 -4.80536e-22 2.21366e-15 1.30594e-15 7.21593e-22 7.4453e-15 -4.80975e-22 2.22074e-15 1.30898e-15
2.82 5.18685e-22 6.85308e-15 -3.45735e-22 2.20899e-15 1.29412e-15 5.19094e-22 6.85848e-15 -3.46008e-22 2.20656e-15 1.29611e-15
2.84 3.72178e-22 6.30798e-15 -2.48084e-22 2.19214e-15 1.28332e-15 3.72563e-22 6.3145e-15 -2.4834e-22 2.19923e-15 1.2834e-15
2.86 2.66476e-22 5.80388e-15 -1.77629e-22 2.17739e-15 1.2675e-15 2.6678e-22 5.8105e-15 -1.77831e-22 2.18103e-15 1.27254e-15
2.88 1.9029e-22 5.33534e-15 -1.26846e-22 2.16275e-15 1.25963e-15 1.90593e-22 5.34383e-15 -1.27048e-22 2.15856e-15 1.25854e-15
2.9 1.35633e-22 4.9041e-15 -9.0413e-23 2.14639e-15 1.24776e-15 1.3585e-22 4.91198e-15 -9.05583e-23 2.1475e-15 1.24972e-15
2.92 9.64645e-23 4.50585e-15 -6.43042e-23 2.12485e-15 1.23258e-15 9.66083e-23 4.51257e-15 -6.44001e-23 2.13581e-15 1.23791e-15
2.94 6.85221e-23 4.14208e-15 -4.5678e-23 2.11532e-15 1.22304e-15 6.85437e-23 4.14339e-15 -4.56924e-23 2.12575e-15 1.22657e-15
2.96 4.84322e-23 3.79546e-15 -3.2286e-23 2.10533e-15 1.21265e-15 4.852e-23 3.80234e-15 -3.23445e-23 2.10649e-15 1.21409e-15
2.98 3.42526e-23 3.48604e-15 -2.28338e-23 2.08698e-15 1.20541e-15 3.42667e-23 3.48747e-15 -2.28432e-23 2.08703e-15 1.20338e-15
3 2.41346e-23 3.19558e-15 -1.60889e-23 2.09872e-15 1.1917e-15 2.41448e-23 3.19694e-15 -1.60958e-23 2.08702e-15 1.19651e-15
3.02 1.69703e-23 2.92844e-15 -1.13131e-23 2.08071e-15 1.18249e-15 1.69737e-23 2.92901e-15 -1.13153e-23 2.07615e-15 1.18464e-15
3.04 1.18981e-23 2.68054e-15 -7.93173e-24 2.05805e-15 1.17066e-15 1.19049e-23 2.68208e-15 -7.93629e-24 2.05739e-15 1.17446e-15
3.06 8.32613e-24 2.45332e-15 -5.55056e-24 2.04587e-15 1.16288e-15 8.33058e-24 2.45463e-15 -5.55353e-24 2.04292e-15 1.16166e-15
3.08 5.80869e-24 2.24242e-15 -3.87234e-24 2.03713e-15 1.14875e-15 5.81599e-24 2.24524e-15 -3.87721e-24 2.03254e-15 1.1523e-15
3.1 4.04557e-24 2.04981e-15 -2.69698e-24 2.00629e-15 1.1401e-15 4.05108e-24 2.0526e-15 -2.70065e-24 2.01586e-15 1.1424e-15
3.12 2.81191e-24 1.87323e-15 -1.87456e-24 1.9847e-15 1.1296e-15 2.81526e-24 1.87546e-15 -1.8768e-24 2.00069e-15 1.13271e-15
3.14 1.94809e-24 1.70931e-15 -1.2987e-24 1.97893e-15 1.12117e-15 1.95193e-24 1.71268e-15 -1.30126e-24 1.99213e-15 1.12151e-15
3.16 1.34682e-24 1.55922e-15 -8.97864e-25 1.971e-15 1.11082e-15 1.35023e-24 1.56317e-15 -9.00138e-25 1.97334e-15 1.11237e-15
3.18 9.29311e-25 1.42204e-15 -6.19532e-25 1.95055e-15 1.10287e-15 9.3186e-25 1.42594e-15 -6.21231e-25 1.96928e-15 1.10478e-15
3.2 6.41493e-25 1.29974e-15 -4.27656e-25 1.95628e-15 1.09199e-15 6.41641e-25 1.30004e-15 -4.27755e-25 1.95427e-15 1.09353e-15
3.22 4.40739e-25 1.18447e-15 -2.93823e-25 1.9292e-15 1.08362e-15 4.40791e-25 1.18461e-15 -2.93857e-25 1.9444e-15 1.08609e-15
3.24 3.02175e-25 1.07906e-15 -2.01448e-25 1.91678e-15 1.07372e-15 3.02114e-25 1.07885e-15 -2.01408e-25 1.9238e-15 1.07656e-15
3.26 2.06636e-25 9.82204e-16 -1.37756e-25 1.90376e-15 1.06467e-15 2.0659e-25 9.81986e-16 -1.37725e-25 1.91759e-15 1.06659e-15
3.28 1.40993e-25 8.9365e-16 -9.39949e-26 1.89652e-15 1.05454e-15 1.40943e-25 8.93333e-16 -9.39615e-26 1.90649e-15 1.05821e-15
3.3 9.5967e-26 8.12509e-16 -6.39776e-26 1.88835e-15 1.04939e-15 9.59353e-26 8.1224e-16 -6.39565e-26 1.89434e-15 1.04906e-15
3.32 6.51708e-26 7.38347e-16 -4.3447e-26 1.87072e-15 1.03709e-15 6.51494e-26 7.38105e-16 -4.34327e-26 1.87299e-15 1.03939e-15
3.34 4.41658e-26 6.70747e-16 -2.94437e-26 1.85196e-15 1.02845e-15 4.41409e-26 6.70369e-16 -2.94271e-26 1.86648e-15 1.03226e-15
3.36 2.98508e-26 6.08777e-16 -1.99004e-26 1.84465e-15 1.02084e-15 2.9838e-26 6.08517e-16 -1.98919e-26 1.85006e-15 1.0232e-15
3.38 2.01252e-26 5.52124e-16 -1.34167e-26 1.83023e-15 1.01666e-15 2.01232e-26 5.5207e-16 -1.34154e-26 1.84134e-15 1.01303e-15
3.4 1.35384e-26 5.00522e-16 -9.02556e-27 1.84022e-15 1.00224e-15 1.35401e-26 5.00585e-16 -9.0267e-27 1.82696e-15 1.00619e-15
3.42 9.08796e-27 4.53571e-16 -6.05862e-27 1.80989e-15 9.96028e-16 9.08959e-27 4.53653e-16 -6.05971e-27 1.81656e-15 9.96872e-16
3.44 6.08672e-27 4.10818e-16 -4.0578e-27 1.79782e-15 9.8942e-16 6.08786e-27 4.10896e-16 -4.05857e-27 1.80845e-15 9.88821e-16
3.46 4.06609e-27 3.71788e-16 -2.71072e-27 1.79622e-15 9.79405e-16 4.06802e-27 3.71965e-16 -2.71201e-27 1.79498e-15 9.81212e-16
3.48 2.71173e-27 3.36496e-16 -1.80782e-27 1.78656e-15 9.72073e-16 2.71206e-27 3.36538e-16 -1.80804e-27 1.78142e-15 9.72876e-16
3.5 1.80368e-27 3.04281e-16 -1.20245e-27 1.7902e-15 9.64003e-16 1.80391e-27 3.04319e-16 -1.2026e-27 1.77309e-15 9.65613e-16
3.52 1.19638e-27 2.74872e-16 -7.97589e-28 1.76505e-15 9.5733e-16 1.19709e-27 2.75034e-16 -7.98057e-28 1.76793e-15 9.59246e-16
3.54 7.92104e-28 2.48285e-16 -5.28069e-28 1.74793e-15 9.53258e-16 7.92566e-28 2.4843e-16 -5.28377e-28 1.75256e-15 9.50435e-16
3.56 5.23709e-28 2.24354e-16 -3.49139e-28 1.72994e-15 9.42296e-16 5.23531e-28 2.24277e-16 -3.4902e-28 1.7395e-15 9.43043e-16
3.58 3.44072e-28 2.01804e-16 -2.29381e-28 1.71797e-15 9.34356e-16 3.45022e-28 2.02361e-16 -2.30015e-28 1.73231e-15 9.34798e-16
3.6 2.26347e-28 1.82078e-16 -1.50898e-28 1.71841e-15 9.27826e-16 2.26855e-28 1.82487e-16 -1.51237e-28 1.71988e-15 9.28716e-16
3.62 1.48394e-28 1.64008e-16 -9.89293e-29 1.79698e-15 9.19348e-16 1.48816e-28 1.64474e-16 -9.92104e-29 1.71222e-15 9.1974e-16
3.64 9.71477e-29 1.47779e-16 -6.47651e-29 1.69463e-15 9.14508e-16 9.7397e-29 1.48158e-16 -6.49313e-29 1.69871e-15 9.14159e-16
3.66 6.35537e-29 1.33296e-16 -4.23691e-29 1.6872e-15 9.06088e-16 6.35975e-29 1.33388e-16 -4.23983e-29 1.68414e-15 9.06564e-16
3.68 4.13617e-29 1.19821e-16 -2.75745e-29 1.67741e-15 8.97061e-16 4.14316e-29 1.20024e-16 -2.7621e-29 1.67835e-15 9.00167e-16
3.7 2.68832e-29 1.07756e-16 -1.79221e-29 1.65953e-15 8.91256e-16 2.6929e-29 1.07939e-16 -1.79527e-29 1.67046e-15 8.93365e-16
3.72 1.74278e-29 9.68258e-17 -1.16185e-29 1.65966e-15 8.86446e-16 1.74625e-29 9.70185e-17 -1.16417e-29 1.65996e-15 8.86609e-16
3.74 1.12817e-29 8.70313e-17 -7.52113e-30 1.64425e-15 8.77732e-16 1.12977e-29 8.71547e-17 -7.53179e-30 1.65255e-15 8.80042e-16
3.76 7.29201e-30 7.82466e-17 -4.86134e-30 1.63092e-15 8.71629e-16 7.29239e-30 7.82507e-17 -4.86159e-30 1.63872e-15 8.72889e-16
3.78 4.69595e-30 7.0214e-17 -3.13063e-30 1.60873e-15 8.65234e-16 4.69621e-30 7.02178e-17 -3.1308e-30 1.62907e-15 8.66657e-16
3.8 3.01716e-30 6.29715e-17 -2.01144e-30 1.61205e-15 8.6048e-16 3.01732e-30 6.29749e-17 -2.01155e-30 1.61559e-15 8.59142e-16
3.82 1.93372e-30 5.64351e-17 -1.28914e-30 1.60095e-15 8.53104e-16 1.93416e-30 5.64481e-17 -1.28944e-30 1.60325e-15 8.52295e-16
3.84 1.23631e-30 5.05427e-17 -8.24208e-31 1.59515e-15 8.46929e-16 1.23698e-30 5.05699e-17 -8.2465e-31 1.60072e-15 8.48132e-16
3.86 7.88879e-31 4.52564e-17 -5.25919e-31 1.58407e-15 8.3826e-16 7.89271e-31 4.52789e-17 -5.26181e-31 1.59377e-15 8.4048e-16
3.88 5.02365e-31 4.05128e-17 -3.3491e-31 1.57848e-15 8.32527e-16 5.02445e-31 4.05193e-17 -3.34963e-31 1.57819e-15 8.35072e-16
3.9 3.19063e-31 3.62341e-17 -2.12709e-31 1.55951e-15 8.24986e-16 3.19115e-31 3.624e-17 -2.12743e-31 1.57217e-15 8.28374e-16
3.92 2.02177e-31 3.23896e-17 -1.34785e-31 1.54653e-15 8.20135e-16 2.0221e-31 3.23948e-17 -1.34807e-31 1.564e-15 8.22053e-16
3.94 1.27826e-31 2.89394e-17 -8.52174e-32 1.55023e-15 8.15867e-16 1.27837e-31 2.89417e-17 -8.52244e-32 1.55152e-15 8.16687e-16
3.96 8.06249e-32 2.58404e-17 -5.37499e-32 1.53725e-15 8.08632e-16 8.06314e-32 2.58425e-17 -5.37543e-32 1.54109e-15 8.10389e-16
3.98 5.07121e-32 2.30498e-17 -3.38081e-32 1.52963e-15 8.01845e-16 5.074e-32 2.30624e-17 -3.38266e-32 1.53616e-15 8.0471e-16
4 3.18493e-32 2.05657e-17 -2.12329e-32 1.52328e-15 7.94605e-16 3.18561e-32 2.05701e-17 -2.12374e-32 1.52756e-15 7.97555e-16
4.02 1.99511e-32 1.83344e-17 -1.33008e-32 1.50503e-15 7.87576e-16 1.99541e-32 1.83371e-17 -1.33027e-32 1.51473e-15 7.92417e-16
4.04 1.2465e-32 1.63308e-17 -8.30997e-33 1.49765e-15 7.85966e-16 1.247e-32 1.63374e-17 -8.31334e-33 1.50596e-15 7.8772e-16
4.06 7.77181e-33 1.45419e-17 -5.18121e-33 1.49119e-15 7.79823e-16 7.77498e-33 1.45478e-17 -5.18332e-33 1.494e-15 7.81811e-16
4.08 4.83484e-33 1.29428e-17 -3.22323e-33 1.48393e-15 7.73755e-16 4.83646e-33 1.29471e-17 -3.22431e-33 1.49235e-15 7.74674e-16
4.1 3.0006e-33 1.15124e-17 -2.0004e-33 1.47789e-15 7.64239e-16 3.0016e-33 1.15162e-17 -2.00106e-33 1.47882e-15 7.69673e-16
4.12 1.85759e-33 1.02325e-17 -1.23839e-33 1.46441e-15 7.64816e-16 1.85855e-33 1.02378e-17 -1.23903e-33 1.47198e-15 7.64375e-16
4.14 1.14754e-33 9.09162e-18 -7.65028e-34 1.45324e-15 7.58684e-16 1.14813e-33 9.09629e-18 -7.65421e-34 1.46474e-15 7.59631e-16
4.16 7.07266e-34 8.07347e-18 -4.71511e-34 1.4512e-15 7.52884e-16 7.07629e-34 8.07761e-18 -4.71753e-34 1.4529e-15 7.53342e-16
4.18 4.34903e-34 7.16537e-18 -2.89936e-34 1.44593e-15 7.4739e-16 4.35127e-34 7.16905e-18 -2.90085e-34 1.45042e-15 7.48555e-16
4.2 2.67086e-34 6.36253e-18 -1.78057e-34 1.43098e-15 7.41674e-16 2.66945e-34 6.35919e-18 -1.77964e-34 1.44309e-15 7.42315e-16
4.22 1.63476e-34 5.64067e-18 -1.08984e-34 1.4284e-15 7.36908e-16 1.6339e-34 5.6377e-18 -1.08927e-34 1.42827e-15 7.37974e-16
4.24 9.97777e-35 4.99541e-18 -6.65184e-35 1.41234e-15 7.30151e-16 9.97756e-35 4.99531e-18 -6.65171e-35 1.42088e-15 7.33557e-16
4.26 6.08238e-35 4.42627e-18 -4.05492e-35 1.39598e-15 7.26417e-16 6.07882e-35 4.42368e-18 -4.05255e-35 1.41207e-15 7.28658e-16
4.28 3.69707e-35 3.91753e-18 -2.46472e-35 1.39607e-15 7.20818e-16 3.69497e-35 3.91531e-18 -2.46331e-35 1.40656e-15 7.22767e-16
4.3 2.23918e-35 3.46098e-18 -1.49279e-35 1.39483e-15 7.16863e-16 2.24078e-35 3.46344e-18 -1.49385e-35 1.39866e-15 7.17524e-16
4.32 1.35571e-35 3.06192e-18 -9.03804e-36 1.37929e-15 7.12273e-16 1.35576e-35 3.06204e-18 -9.03838e-36 1.38802e-15 7.12353e-16
4.34 8.18297e-36 2.70535e-18 -5.45532e-36 1.39029e-15 7.07025e-16 8.18392e-36 2.70567e-18 -5.45595e-36 1.38101e-15 7.0945e-16
4.36 4.92681e-36 2.3885e-18 -3.28454e-36 1.37199e-15 7.01433e-16 4.92876e-36 2.38945e-18 -3.28584e-36 1.37844e-15 7.0198e-16
4.38 2.96093e-36 2.10863e-18 -1.97396e-36 1.36348e-15 6.96408e-16 2.96148e-36 2.10902e-18 -1.97432e-36 1.36346e-15 6.98021e-16
4.4 1.7751e-36 1.86026e-18 -1.1834e-36 1.35243e-15 6.93135e-16 1.77532e-36 1.86048e-18 -1.18355e-36 1.35766e-15 6.93859e-16
4.42 1.06154e-36 1.63993e-18 -7.07691e-37 1.34769e-15 6.85959e-16 1.06179e-36 1.64033e-18 -7.07862e-37 1.35366e-15 6.89065e-16
4.44 6.3312e-37 1.44438e-18 -4.2208e-37 1.32992e-15 6.81701e-16 6.33577e-37 1.44542e-18 -4.22385e-37 1.34263e-15 6.85121e-16
4.46 3.76914e-37 1.27206e-18 -2.51276e-37 1.33352e-15 6.77505e-16 3.77185e-37 1.27298e-18 -2.51457e-37 1.33855e-15 6.80221e-16
4.48 2.23856e-37 1.11961e-18 -1.49237e-37 1.31985e-15 6.71944e-16 2.2403e-37 1.12048e-18 -1.49353e-37 1.32983e-15 6.76027e-16
4.5 1.3268e-37 9.8515e-19 -8.84531e-38 1.31721e-15 6.69199e-16 1.32756e-37 9.85713e-19 -8.85037e-38 1.31915e-15 6.71097e-16
4.52 7.84397e-38 8.66158e-19 -5.22932e-38 1.29488e-15 6.64539e-16 7.84866e-38 8.66675e-19 -5.23244e-38 1.31418e-15 6.6693e-16
4.54 4.62637e-38 7.61077e-19 -3.08425e-38 1.30448e-15 6.6004e-16 4.6295e-38 7.61591e-19 -3.08633e-38 1.30503e-15 6.62814e-16
4.56 2.72255e-38 6.68429e-19 -1.81503e-38 1.29713e-15 6.55149e-16 2.72438e-38 6.68879e-19 -1.81626e-38 1.29907e-15 6.58986e-16
4.58 1.59835e-38 5.86689e-19 -1.06557e-38 1.28726e-15 6.52992e-16 1.59955e-38 5.87129e-19 -1.06637e-38 1.29563e-15 6.53587e-16
4.6 9.36263e-39 5.14699e-19 -6.24175e-39 1.28061e-15 6.47909e-16 9.36966e-39 5.15086e-19 -6.24644e-39 1.28758e-15 6.49599e-16
4.62 5.47062e-39 4.51208e-19 -3.64708e-39 1.27968e-15 6.44431e-16 5.47577e-39 4.51633e-19 -3.65051e-39 1.27697e-15 6.45065e-16
4.64 3.19226e-39 3.95719e-19 -2.12817e-39 1.26474e-15 6.40254e-16 3.19273e-39 3.95778e-19 -2.12849e-39 1.27197e-15 6.41089e-16
4.66 1.85603e-39 3.46408e-19 -1.23736e-39 1.26218e-15 6.35761e-16 1.85727e-39 3.46639e-19 -1.23818e-39 1.26747e-15 6.37089e-16
4.68 1.07797e-39 3.03449e-19 -7.18644e-40 1.25615e-15 6.30511e-16 1.07791e-39 3.03433e-19 -7.18608e-40 1.25671e-15 6.33537e-16
4.7 6.23782e-40 2.65311e-19 -4.15854e-40 1.24769e-15 6.27668e-16 6.24147e-40 2.65466e-19 -4.16098e-40 1.24527e-15 6.29331e-16
4.72 3.60446e-40 2.32043e-19 -2.40297e-40 1.24006e-15 6.2292e-16 3.60567e-40 2.32121e-19 -2.40378e-40 1.24843e-15 6.24788e-16
4.74 2.07776e-40 2.02812e-19 -1.38517e-40 1.23713e-15 6.18619e-16 2.07817e-40 2.02852e-19 -1.38545e-40 1.24032e-15 6.22054e-16
4.76 1.19477e-40 1.77141e-19 -7.96516e-41 1.22926e-15 6.14692e-16 1.19501e-40 1.77176e-19 -7.96673e-41 1.23073e-15 6.16781e-16
4.78 6.84939e-41 1.5452e-19 -4.56626e-41 1.22127e-15 6.11024e-16 6.85578e-41 1.54664e-19 -4.57052e-41 1.2251e-15 6.13118e-16
4.8 3.92043e-41 1.34813e-19 -2.61362e-41 1.21433e-15 6.06735e-16 3.92408e-41 1.34938e-19 -2.61606e-41 1.21974e-15 6.08865e-16
4.82 2.23878e-41 1.17554e-19 -1.49252e-41 1.20762e-15 6.03234e-16 2.24086e-41 1.17663e-19 -1.49391e-41 1.2129e-15 6.04922e-16
4.84 1.27551e-41 1.02448e-19 -8.50342e-42 1.20996e-15 5.99366e-16 1.27669e-41 1.02543e-19 -8.5113e-42 1.20903e-15 6.01663e-16
4.86 7.25025e-42 8.92335e-20 -4.8335e-42 1.19465e-15 5.96365e-16 7.25695e-42 8.9316e-20 -4.83797e-42 1.19886e-15 5.97156e-16
4.88 4.11167e-42 7.7681e-20 -2.74111e-42 1.1965e-15 5.92308e-16 4.11545e-42 7.77523e-20 -2.74363e-42 1.19198e-15 5.94678e-16
4.9 2.32648e-42 6.75899e-20 -1.55099e-42 1.19001e-15 5.89234e-16 2.3285e-42 6.76483e-20 -1.55233e-42 1.18783e-15 5.9192e-16
4.92 1.31327e-42 5.87739e-20 -8.7551e-43 1.17356e-15 5.84044e-16 1.3144e-42 5.88248e-20 -8.76269e-43 1.18079e-15 5.87251e-16
4.94 7.39607e-43 5.10796e-20 -4.93072e-43 1.17071e-15 5.82892e-16 7.40248e-43 5.11239e-20 -4.93499e-43 1.17375e-15 5.82838e-16
4.96 4.15511e-43 4.43616e-20 -2.77007e-43 1.16078e-15 5.76697e-16 4.15931e-43 4.44065e-20 -2.77288e-43 1.17015e-15 5.79895e-16
4.98 2.32928e-43 3.85114e-20 -1.55285e-43 1.15323e-15 5.76125e-16 2.33164e-43 3.85504e-20 -1.55442e-43 1.16196e-15 5.76909e-16
5 1.30308e-43 3.3423e-20 -8.68719e-44 1.15032e-15 5.71244e-16 1.30405e-43 3.3448e-20 -8.69369e-44 1.15295e-15 5.73928e-16
5.02 7.27111e-44 2.89833e-20 -4.84741e-44 1.14139e-15 5.66596e-16 7.27654e-44 2.90049e-20 -4.85103e-44 1.15282e-15 5.69306e-16
5.04 4.04962e-44 2.51303e-20 -2.69975e-44 1.13904e-15 5.63549e-16 4.05089e-44 2.51381e-20 -2.70059e-44 1.1464e-15 5.65394e-16
5.06 2.24819e-44 2.17579e-20 -1.49879e-44 1.13309e-15 5.61781e-16 2.24994e-44 2.17748e-20 -1.49996e-44 1.14021e-15 5.62689e-16
5.08 1.24593e-44 1.88383e-20 -8.30621e-45 1.12904e-15 5.57086e-16 1.24677e-44 1.8851e-20 -8.31178e-45 1.13223e-15 5.597e-16
5.1 6.88819e-45 1.62998e-20 -4.59213e-45 1.12439e-15 5.55119e-16 6.8928e-45 1.63107e-20 -4.5952e-45 1.12816e-15 5.55218e-16
5.12 3.79935e-45 1.40955e-20 -2.5329e-45 1.11776e-15 5.51048e-16 3.80191e-45 1.4105e-20 -2.5346e-45 1.12427e-15 5.53286e-16
5.14 2.09078e-45 1.21826e-20 -1.39386e-45 1.11173e-15 5.47602e-16 2.09219e-45 1.21908e-20 -1.3948e-45 1.11684e-15 5.4931e-16
5.16 1.14779e-45 1.05224e-20 -7.65192e-46 1.11106e-15 5.45033e-16 1.14868e-45 1.05305e-20 -7.65784e-46 1.11263e-15 5.45922e-16
5.18 6.28626e-46 9.08302e-21 -4.19084e-46 1.10354e-15 5.42653e-16 6.29199e-46 9.09131e-21 -4.19466e-46 1.10593e-15 5.43437e-16
5.2 3.43724e-46 7.84148e-21 -2.29149e-46 1.09761e-15 5.35885e-16 3.43854e-46 7.84446e-21 -2.29236e-46 1.09874e-15 5.3941e-16
5.22 1.87469e-46 6.76448e-21 0 1.08395e-15 5.34609e-16 1.8748e-46 6.76487e-21 0 1.09301e-15 5.37552e-16
5.24 1.01943e-46 5.82828e-21 0 1.08475e-15 5.30548e-16 1.01984e-46 5.83062e-21 0 1.08827e-15 5.3365e-16
5.26 5.53543e-47 5.02318e-21 0 1.07297e-15 5.28086e-16 5.5348e-47 5.02261e-21 0 1.07974e-15 5.29669e-16
5.28 2.99629e-47 4.32335e-21 0 1.07235e-15 5.26042e-16 2.99687e-47 4.32418e-21 0 1.07542e-15 5.2755e-16
5.3 1.61776e-47 3.71811e-21 0 1.06221e-15 5.2074e-16 1.61893e-47 3.72081e-21 0 1.07134e-15 5.25085e-16
5.32 8.7194e-48 3.19767e-21 0 1.06022e-15 5.19233e-16 8.72537e-48 3.19985e-21 0 1.06646e-15 5.2094e-16
5.34 4.68616e-48 2.74704e-21 0 1.05606e-15 5.14695e-16 4.69175e-48 2.75031e-21 0 1.06324e-15 5.19138e-16
5.36 2.51403e-48 2.35985e-21 0 1.04794e-15 5.14222e-16 2.51698e-48 2.36262e-21 0 1.05457e-15 5.15935e-16
5.38 1.34604e-48 2.02675e-21 0 1.05057e-15 5.10312e-16 1.34716e-48 2.02845e-21 0 1.05045e-15 5.11283e-16
5.4 7.18782e-49 1.73914e-21 0 1.0451e-15 5.06645e-16 7.19375e-49 1.74058e-21 0 1.04497e-15 5.08954e-16
5.42 3.82936e-49 1.4915e-21 0 1.03438e-15 5.04718e-16 3.83253e-49 1.49274e-21 0 1.04071e-15 5.05804e-16
5.44 2.03537e-49 1.27839e-21 0 1.03193e-15 5.01827e-16 2.03709e-49 1.27947e-21 0 1.03193e-15 5.04724e-16
5.46 1.07924e-49 1.09503e-21 0 1.01554e-15 5.0173e-16 1.08027e-49 1.09607e-21 0 1.02482e-15 5.01168e-16
5.48 5.71098e-50 9.37715e-22 0 1.02013e-15 5.00882e-16 5.71538e-50 9.38437e-22 0 1.02509e-15 4.98093e-16
5.5 3.01447e-50 8.02395e-22 0 1.02053e-15 4.92849e-16 3.01686e-50 8.03028e-22 0 1.01839e-15 4.95225e-16
5.52 1.58754e-50 6.86247e-22 0 1.00795e-15 4.90391e-16 1.58876e-50 6.86777e-22 0 1.01718e-15 4.91917e-16
5.54 8.33819e-51 5.86373e-22 0 1.00574e-15 4.89353e-16 8.34752e-51 5.87029e-22 0 1.00901e-15 4.90761e-16
5.56 4.36534e-51 5.00299e-22 0 9.99556e-16 4.84853e-16 4.37574e-51 5.01491e-22 0 1.00357e-15 4.88059e-16
5.58 2.28758e-51 4.28018e-22 0 9.97823e-16 4.81886e-16 2.28844e-51 4.28179e-22 0 1.00079e-15 4.84902e-16
5.6 1.19176e-51 3.6468e-22 0 9.95901e-16 4.79855e-16 1.19405e-51 3.65381e-22 0 9.94341e-16 4.82311e-16
5.62 6.20379e-52 3.11016e-22 0 9.84674e-16 4.75825e-16 6.21585e-52 3.11621e-22 0 9.9093e-16 4.78442e-16
5.64 3.22508e-52 2.65359e-22 0 9.78462e-16 4.74743e-16 3.22829e-52 2.65623e-22 0 9.86242e-16 4.76346e-16
5.66 1.67162e-52 2.26131e-22 0 9.69157e-16 4.71695e-16 1.67279e-52 2.26289e-22 0 9.80349e-16 4.74135e-16
5.68 8.64435e-53 1.92598e-22 0 9.79677e-16 4.69652e-16 8.64773e-53 1.92673e-22 0 9.76615e-16 4.71145e-16
5.7 4.46042e-53 1.63967e-22 0 9.6051e-16 4.66016e-16 4.46024e-53 1.6396e-22 0 9.71464e-16 4.69171e-16
5.72 2.29094e-53 1.39193e-22 0 9.59846e-16 4.6423e-16 2.29514e-53 1.39448e-22 0 9.68656e-16 4.6615e-16
5.74 1.1764e-53 1.18345e-22 0 9.57901e-16 4.59161e-16 1.1783e-53 1.18535e-22 0 9.61598e-16 4.64086e-16
5.76 6.0243e-54 1.0052e-22 0 9.5166e-16 4.57924e-16 6.03525e-54 1.00703e-22 0 9.56984e-16 4.60925e-16
5.78 3.07885e-54 8.53594e-23 0 9.49035e-16 4.5647e-16 3.08411e-54 8.55054e-23 0 9.52937e-16 4.58636e-16
5.8 1.56977e-54 7.24403e-23 0 9.4539e-16 4.5403e-16 1.57239e-54 7.25612e-23 0 9.47219e-16 4.56275e-16
5.82 7.98593e-55 6.14493e-23 0 9.41362e-16 4.52796e-16 7.99805e-55 6.15425e-23 0 9.44952e-16 4.54084e-16
5.84 4.05268e-55 5.20887e-23 0 9.32779e-16 4.50436e-16 4.05885e-55 5.2168e-23 0 9.40331e-16 4.51899e-16
5.86 2.05356e-55 4.41655e-23 0 9.37666e-16 4.48695e-16 2.05502e-55 4.41969e-23 0 9.37872e-16 4.48957e-16
5.88 1.03511e-55 3.73164e-23 0 9.23515e-16 4.43962e-16 1.03806e-55 3.7423e-23 0 9.31586e-16 4.45981e-16
5.9 5.21681e-56 3.15809e-23 0 9.22583e-16 4.42262e-16 5.23149e-56 3.16697e-23 0 9.28231e-16 4.4439e-16
5.92 2.62706e-56 2.6752e-23 0 9.1797e-16 4.41153e-16 2.6304e-56 2.67861e-23 0 9.22921e-16 4.41212e-16
5.94 1.31893e-56 2.26329e-23 0 9.08002e-16 4.38561e-16 1.31951e-56 2.26429e-23 0 9.18553e-16 4.39976e-16
5.96 6.60327e-57 1.91282e-23 0 9.11135e-16 4.35915e-16 6.60388e-57 1.913e-23 0 9.16033e-16 4.37034e-16
5.98 3.29498e-57 1.6141e-23 0 9.03964e-16 4.34338e-16 3.29746e-57 1.61531e-23 0 9.10073e-16 4.35207e-16
6 1.64176e-57 1.36242e-23 0 9.0116e-16 4.30872e-16 1.64268e-57 1.36319e-23 0 9.03975e-16 4.32791e-16
6.02 8.15808e-58 1.14889e-23 0 8.99458e-16 4.27974e-16 8.16437e-58 1.14978e-23 0 9.00694e-16 4.30189e-16
6.04 4.04195e-58 9.67691e-24 0 8.9525e-16 4.26631e-16 4.04842e-58 9.6924e-24 0 8.96283e-16 4.28747e-16
6.06 2.0021e-58 8.16301e-24 0 8.9229e-16 4.22714e-16 2.00283e-58 8.16596e-24 0 8.94082e-16 4.26444e-16
6.08 9.88307e-59 6.87445e-24 0 8.82873e-16 4.2245e-16 9.88544e-59 6.8761e-24 0 8.87901e-16 4.23439e-16
6.1 4.86281e-59 5.7807e-24 0 8.76944e-16 4.20532e-16 4.86791e-59 5.78677e-24 0 8.84633e-16 4.21089e-16
6.12 2.39061e-59 4.86534e-24 0 8.75098e-16 4.17062e-16 2.39157e-59 4.8673e-24 0 8.81561e-16 4.19663e-16
6.14 1.17085e-59 4.08679e-24 0 8.6883e-16 4.15079e-16 1.17225e-59 4.09166e-24 0 8.77201e-16 4.18655e-16
6.16 5.7225e-60 3.43168e-24 0 8.67815e-16 4.14108e-16 5.73256e-60 3.43771e-24 0 8.72435e-16 4.14954e-16
6.18 2.79344e-60 2.88314e-24 0 8.58259e-16 4.09898e-16 2.79687e-60 2.88668e-24 0 8.67775e-16 4.13032e-16
6.2 1.35758e-60 2.4158e-24 0 8.59804e-16 4.09107e-16 1.36142e-60 2.42262e-24 0 8.66098e-16 4.114e-16
6.22 6.60867e-61 2.03115e-24 0 8.54307e-16 4.06786e-16 6.61155e-61 2.03203e-24 0 8.64757e-16 4.10252e-16
6.24 3.20072e-61 1.70205e-24 0 8.51513e-16 4.06541e-16 3.20339e-61 1.70347e-24 0 8.57766e-16 4.06934e-16
6.26 1.54713e-61 1.42598e-24 0 8.47407e-16 4.03716e-16 1.5485e-61 1.42725e-24 0 8.5441e-16 4.04504e-16
6.28 7.44784e-62 1.19191e-24 0 8.45183e-16 4.0098e-16 7.46805e-62 1.19515e-24 0 8.48309e-16 4.02778e-16
6.3 3.5916e-62 9.99751e-25 0 8.41176e-16 3.98923e-16 3.59333e-62 1.00023e-24 0 8.44503e-16 4.01329e-16
6.32 1.72201e-62 8.35207e-25 0 8.3404e-16 3.96882e-16 1.72497e-62 8.36643e-25 0 8.43718e-16 3.99234e-16
6.34 8.25446e-63 6.98824e-25 0 8.34033e-16 3.95264e-16 8.26151e-63 6.9942e-25 0 8.39339e-16 3.97039e-16
6.36 3.94293e-63 5.83689e-25 0 8.31198e-16 3.93512e-16 3.94759e-63 5.84379e-25 0 8.36832e-16 3.95513e-16
6.38 1.87981e-63 4.87444e-25 0 8.2937e-16 3.91816e-16 1.88191e-63 4.87988e-25 0 8.32641e-16 3.93289e-16
6.4 8.94087e-64 4.06821e-25 0 8.24077e-16 3.90323e-16 8.95076e-64 4.07271e-25 0 8.28009e-16 3.91431e-16
6.42 4.24536e-64 3.39558e-25 0 8.14989e-16 3.87652e-16 4.24732e-64 3.39715e-25 0 8.23506e-16 3.89199e-16
6.44 2.00951e-64 2.83029e-25 0 8.17754e-16 3.86058e-16 2.01078e-64 2.83208e-25 0 8.21617e-16 3.87293e-16
6.46 9.47213e-65 2.35339e-25 0 8.17592e-16 3.82008e-16 9.49748e-65 2.35969e-25 0 8.14131e-16 3.86278e-16
6.48 4.46387e-65 1.95987e-25 0 7.97215e-16 3.81578e-16 4.47555e-65 1.965e-25 0 8.11396e-16 3.83227e-16
6.5 2.09868e-65 1.63116e-25 0 8.03574e-16 3.79788e-16 2.10416e-65 1.63542e-25 0 8.0857e-16 3.81244e-16
6.52 9.85657e-66 1.35855e-25 0 7.98462e-16 3.77114e-16 9.86971e-66 1.36036e-25 0 8.06775e-16 3.80004e-16
6.54 4.61208e-66 1.1293e-25 0 7.96265e-16 3.75241e-16 4.61875e-66 1.13093e-25 0 8.00536e-16 3.78622e-16
6.56 2.15393e-66 9.38578e-26 0 7.94786e-16 3.73328e-16 2.15645e-66 9.39678e-26 0 7.99148e-16 3.75996e-16
6.58 1.0033e-66 7.79405e-26 0 7.93755e-16 3.72318e-16 1.0045e-66 7.80332e-26 0 7.95345e-16 3.74719e-16
6.6 4.66591e-67 6.47327e-26 0 7.88162e-16 3.71196e-16 4.66821e-67 6.47647e-26 0 7.92409e-16 3.72322e-16
6.62 2.16035e-67 5.36207e-26 0 7.81359e-16 3.69112e-16 2.16445e-67 5.37224e-26 0 7.90242e-16 3.71026e-16
6.64 1.00001e-67 4.44832e-26 0 7.7937e-16 3.6664e-16 1.00124e-67 4.45381e-26 0 7.84826e-16 3.68729e-16
6.66 4.61517e-68 3.68578e-26 0 7.802e-16 3.65846e-16 4.62087e-68 3.69033e-26 0 7.80895e-16 3.67847e-16
6.68 2.1245e-68 3.0515e-26 0 7.77407e-16 3.63742e-16 2.12766e-68 3.05603e-26 0 7.80985e-16 3.66143e-16
6.7 9.75059e-69 2.52327e-26 0 7.71606e-16 3.61866e-16 9.77409e-69 2.52935e-26 0 7.75742e-16 3.64178e-16
6.72 4.46764e-69 2.08667e-26 0 7.66823e-16 3.60833e-16 4.47964e-69 2.09228e-26 0 7.72757e-16 3.62382e-16
6.74 2.04662e-69 1.7283e-26 0 7.64739e-16 3.58265e-16 2.04835e-69 1.72976e-26 0 7.68316e-16 3.60636e-16
6.76 9.34036e-70 1.42862e-26 0 7.61522e-16 3.56563e-16 9.34459e-70 1.42927e-26 0 7.66832e-16 3.58611e-16
6.78 4.25051e-70 1.17958e-26 0 7.59575e-16 3.5526e-16 4.25314e-70 1.18032e-26 0 7.64293e-16 3.57692e-16
6.8 1.9299e-70 9.7347e-27 0 7.53664e-16 3.54149e-16 1.93132e-70 9.74184e-27 0 7.5936e-16 3.56203e-16
6.82 8.74421e-71 8.03105e-27 0 7.52438e-16 3.51453e-16 8.74966e-71 8.03605e-27 0 7.55543e-16 3.53348e-16
6.84 3.95289e-71 6.62208e-27 0 7.50816e-16 3.49537e-16 3.95478e-71 6.62526e-27 0 7.54005e-16 3.51639e-16
6.86 1.78193e-71 5.45462e-27 0 7.42504e-16 3.49542e-16 1.7834e-71 5.4591e-27 0 7.50634e-16 3.51113e-16
6.88 8.01558e-72 4.49123e-27 0 7.41301e-16 3.47407e-16 8.02357e-72 4.4957e-27 0 7.48006e-16 3.49094e-16
6.9 3.5987e-72 3.69741e-27 0 7.3836e-16 3.45655e-16 3.60148e-72 3.70026e-27 0 7.43688e-16 3.47653e-16
6.92 1.61199e-72 3.04228e-27 0 7.36537e-16 3.43821e-16 1.61283e-72 3.04387e-27 0 7.41743e-16 3.46111e-16
6.94 7.20112e-73 2.50085e-27 0 7.31657e-16 3.42881e-16 7.20594e-73 2.50252e-27 0 7.37206e-16 3.44339e-16
6.96 3.2112e-73 2.05575e-27 0 7.29088e-16 3.40209e-16 3.21208e-73 2.05631e-27 0 7.34442e-16 3.42775e-16
6.98 1.42755e-73 1.6876e-27 0 7.27544e-16 3.39422e-16 1.42848e-73 1.68871e-27 0 7.31251e-16 3.41023e-16
7 6.33614e-74 1.38563e-27 0 7.2304e-16 3.37808e-16 6.3381e-74 1.38606e-27 0 7.26656e-16 3.39487e-16
7.02 2.80392e-74 1.13631e-27 0 7.19527e-16 3.36038e-16 2.80567e-74 1.13702e-27 0 7.25056e-16 3.38126e-16
7.04 1.23841e-74 9.31683e-28 0 7.19215e-16 3.35268e-16 1.2391e-74 9.32205e-28 0 7.22146e-16 3.3682e-16
7.06 5.45523e-75 7.63225e-28 0 7.18882e-16 3.33173e-16 5.45975e-75 7.63858e-28 0 7.1838e-16 3.34914e-16
7.08 2.39813e-75 6.25047e-28 0 7.1152e-16 3.3193e-16 2.40012e-75 6.25565e-28 0 7.15512e-16 3.33719e-16
7.1 1.05149e-75 5.11458e-28 0 7.09111e-16 3.30473e-16 1.05265e-75 5.12025e-28 0 7.14268e-16 3.32076e-16
7.12 4.60098e-76 4.18394e-28 0 7.04642e-16 3.29046e-16 4.60609e-76 4.18858e-28 0 7.10082e-16 3.31187e-16
7.14 2.00954e-76 3.42235e-28 0 7.04447e-16 3.24712e-16 2.01082e-76 3.42454e-28 0 7.08966e-16 3.2824e-16
7.16 8.75876e-77 2.79853e-28 0 6.99333e-16 3.25085e-16 8.75807e-77 2.7983e-28 0 7.05143e-16 3.27481e-16
7.18 3.80308e-77 2.28373e-28 0 6.93058e-16 3.23148e-16 3.80572e-77 2.28531e-28 0 7.01838e-16 3.26309e-16
7.2 1.64914e-77 1.86446e-28 0 6.95652e-16 3.22468e-16 1.64991e-77 1.86533e-28 0 6.99219e-16 3.242e-16
7.22 7.13155e-78 1.52066e-28 0 6.90141e-16 3.21963e-16 7.13635e-78 1.52168e-28 0 6.98381e-16 3.23437e-16
7.24 3.07785e-78 1.23997e-28 0 6.93489e-16 3.20441e-16 3.07954e-78 1.24065e-28 0 6.94944e-16 3.21266e-16
7.26 1.3244e-78 1.00986e-28 0 6.85972e-16 3.19067e-16 1.32584e-78 1.01096e-28 0 6.90307e-16 3.20669e-16
7.28 5.68971e-79 8.22578e-29 0 6.85177e-16 3.16229e-16 5.69493e-79 8.23333e-29 0 6.88199e-16 3.19114e-16
7.3 2.43725e-79 6.69261e-29 0 6.81012e-16 3.15946e-16 2.44051e-79 6.70156e-29 0 6.84437e-16 3.17895e-16
7.32 1.04254e-79 5.44703e-29 0 6.75124e-16 3.14149e-16 1.04344e-79 5.45173e-29 0 6.81938e-16 3.15846e-16
7.34 4.44647e-80 4.42814e-29 0 6.75601e-16 3.13505e-16 4.45088e-80 4.43253e-29 0 6.80644e-16 3.15188e-16
7.36 1.89265e-80 3.59896e-29 0 6.71853e-16 3.11826e-16 1.89417e-80 3.60186e-29 0 6.7681e-16 3.13951e-16
7.38 8.036e-81 2.92289e-29 0 6.70628e-16 3.09901e-16 8.04242e-81 2.92523e-29 0 6.75049e-16 3.12036e-16
7.4 0 2.37194e-29 0 6.67794e-16 3.09493e-16 0 2.37438e-29 0 6.72902e-16 3.10798e-16
7.42 0 1.92413e-29 0 6.63791e-16 3.07316e-16 0 1.9262e-29 0 6.69125e-16 3.0948e-16
7.44 0 1.56016e-29 0 6.63405e-16 3.05511e-16 0 1.56174e-29 0 6.67083e-16 3.07776e-16
7.46 0 1.26463e-29 0 6.61679e-16 3.03713e-16 0 1.26554e-29 0 6.65867e-16 3.06743e-16
7.48 0 1.0243e-29 0 6.57353e-16 3.03556e-16 0 1.02494e-29 0 6.61961e-16 3.05584e-16
7.5 0 8.29335e-30 0 6.54396e-16 3.02928e-16 0 8.29622e-30 0 6.58625e-16 3.04788e-16
7.52 0 6.70927e-30 0 6.57929e-16 3.01607e-16 0 6.71152e-30 0 6.57012e-16 3.02974e-16
7.54 0 5.42469e-30 0 6.51805e-16 2.99075e-16 0 5.42649e-30 0 6.53482e-16 3.01562e-16
7.56 0 4.38432e-30 0 6.50572e-16 2.98692e-16 0 4.38506e-30 0 6.50717e-16 3.00075e-16
7.58 0 3.54148e-30 0 6.51774e-16 2.97354e-16 0 3.54152e-30 0 6.48725e-16 2.9903e-16
7.6 0 2.85863e-30 0 6.42081e-16 2.95518e-16 0 2.85866e-30 0 6.45562e-16 2.97339e-16
7.62 0 2.30624e-30 0 6.39915e-16 2.93323e-16 0 2.30618e-30 0 6.43181e-16 2.96544e-16
7.64 0 1.85767e-30 0 6.39671e-16 2.9339e-16 0 1.85944e-30 0 6.42671e-16 2.95053e-16
7.66 0 1.49719e-30 0 6.37198e-16 2.92369e-16 0 1.49841e-30 0 6.38725e-16 2.9404e-16
7.68 0 1.20575e-30 0 6.29907e-16 2.91271e-16 0 1.2068e-30 0 6.35389e-16 2.92514e-16
7.7 0 9.71008e-31 0 6.31008e-16 2.90315e-16 0 9.71399e-31 0 6.33641e-16 2.92241e-16
7.72 0 7.81192e-31 0 6.27381e-16 2.87911e-16 0 7.81482e-31 0 6.30973e-16 2.90535e-16
7.74 0 6.28131e-31 0 6.24391e-16 2.87653e-16 0 6.28345e-31 0 6.31445e-16 2.88852e-16
7.76 0 5.04764e-31 0 6.23565e-16 2.86226e-16 0 5.04935e-31 0 6.24821e-16 2.88246e-16
7.78 0 4.0539e-31 0 6.16322e-16 2.84611e-16 0 4.05537e-31 0 6.26197e-16 2.86552e-16
7.8 0 3.25272e-31 0 6.18911e-16 2.84403e-16 0 3.25525e-31 0 6.22467e-16 2.85747e-16
7.82 0 2.60874e-31 0 6.14563e-16 2.82393e-16 0 2.61153e-31 0 6.18166e-16 2.84323e-16
7.84 0 2.09236e-31 0 6.13956e-16 2.81008e-16 0 2.09394e-31 0 6.17519e-16 2.83751e-16
7.86 0 1.67778e-31 0 6.20362e-16 2.80479e-16 0 1.678e-31 0 6.16599e-16 2.81553e-16
7.88 0 1.34145e-31 0 6.06478e-16 2.78224e-16 0 1.34393e-31 0 6.12447e-16 2.80361e-16
7.9 0 1.0733e-31 0 6.07715e-16 2.7838e-16 0 1.07578e-31 0 6.10597e-16 2.79822e-16
7.92 0 8.5869e-32 0 6.02887e-16 2.77857e-16 0 8.60643e-32 0 6.0737e-16 2.78548e-16
7.94 0 6.86699e-32 0 6.0178e-16 2.75884e-16 0 6.8815e-32 0 6.06156e-16 2.77756e-16
7.96 0 5.48656e-32 0 6.00173e-16 2.74878e-16 0 5.49921e-32 0 6.04505e-16 2.76412e-16
7.98 0 4.38227e-32 0 6.01915e-16 2.7411e-16 0 4.39214e-32 0 6.02076e-16 2.75021e-16
8 0 3.49738e-32 0 5.91918e-16 2.71953e-16 0 3.50598e-32 0 5.9924e-16 2.7454e-16
8.02 0 2.79023e-32 0 5.92694e-16 2.72081e-16 0 2.79705e-32 0 5.96515e-16 2.72689e-16
8.04 0 2.22582e-32 0 5.95336e-16 2.697e-16 0 2.23023e-32 0 5.94541e-16 2.72143e-16
8.06 0 1.77379e-32 0 5.84564e-16 2.69481e-16 0 1.77729e-32 0 5.90407e-16 2.70894e-16
8.08 0 1.41308e-32 0 5.86648e-16 2.68683e-16 0 1.41554e-32 0 5.8926e-16 2.69691e-16
8.1 0 1.12479e-32 0 5.82021e-16 2.67172e-16 0 1.1268e-32 0 5.87892e-16 2.68744e-16
8.12 0 8.94379e-33 0 5.82277e-16 2.65866e-16 0 8.96454e-33 0 5.85128e-16 2.67059e-16
8.14 0 7.11219e-33 0 5.76152e-16 2.65062e-16 0 7.12799e-33 0 5.83453e-16 2.66347e-16
8.16 0 5.65321e-33 0 5.79086e-16 2.63558e-16 0 5.66454e-33 0 5.82298e-16 2.65955e-16
8.18 0 4.49101e-33 0 5.75307e-16 2.6225e-16 0 4.49904e-33 0 5.79914e-16 2.64464e-16
8.2 0 3.57005e-33 0 5.74283e-16 2.62901e-16 0 3.57135e-33 0 5.78657e-16 2.6281e-16
8.22 0 2.83181e-33 0 5.71708e-16 2.60867e-16 0 2.83337e-33 0 5.75402e-16 2.62276e-16
8.24 0 2.24505e-33 0 5.68539e-16 2.60351e-16 0 2.24663e-33 0 5.73333e-16 2.61228e-16
8.26 0 1.77901e-33 0 5.66372e-16 2.58826e-16 0 1.78041e-33 0 5.7073e-16 2.6021e-16
8.28 0 1.40959e-33 0 5.63498e-16 2.55735e-16 0 1.41015e-33 0 5.69074e-16 2.59398e-16
8.3 0 1.11624e-33 0 5.65278e-16 2.56615e-16 0 1.11626e-33 0 5.68083e-16 2.5842e-16
8.32 0 8.83107e-34 0 5.60332e-16 2.54976e-16 0 8.83136e-34 0 5.63583e-16 2.57609e-16
8.34 0 6.9812e-34 0 5.59326e-16 2.55094e-16 0 6.98306e-34 0 5.63592e-16 2.56187e-16
8.36 0 5.51703e-34 0 5.56329e-16 2.53293e-16 0 5.51851e-34 0 5.61424e-16 2.55775e-16
8.38 0 4.35817e-34 0 5.54608e-16 2.53043e-16 0 4.35869e-34 0 5.59665e-16 2.5397e-16
8.4 0 3.44057e-34 0 5.52961e-16 2.51557e-16 0 3.44071e-34 0 5.57677e-16 2.53655e-16
8.42 0 2.71477e-34 0 5.50962e-16 2.50556e-16 0 2.71455e-34 0 5.55191e-16 2.52744e-16
8.44 0 2.14061e-34 0 5.50248e-16 2.47768e-16 0 2.14046e-34 0 5.52783e-16 2.51244e-16
8.46 0 1.68701e-34 0 5.46872e-16 2.47918e-16 0 1.68683e-34 0 5.5139e-16 2.50788e-16
8.48 0 1.32775e-34 0 5.44974e-16 2.46963e-16 0 1.32861e-34 0 5.4898e-16 2.49444e-16
8.5 0 1.04531e-34 0 5.41079e-16 2.46693e-16 0 1.04587e-34 0 5.48062e-16 2.48793e-16
8.52 0 8.22282e-35 0 5.42009e-16 2.46532e-16 0 8.22843e-35 0 5.45605e-16 2.47655e-16
8.54 0 6.46237e-35 0 5.41155e-16 2.44401e-16 0 6.47014e-35 0 5.42715e-16 2.4663e-16
8.56 0 5.07882e-35 0 5.37203e-16 2.43654e-16 0 5.08474e-35 0 5.42513e-16 2.45725e-16
8.58 0 3.99175e-35 0 5.34836e-16 2.43163e-16 0 3.99376e-35 0 5.40565e-16 2.45134e-16
8.6 0 3.1333e-35 0 5.36716e-16 2.42146e-16 0 3.13511e-35 0 5.40112e-16 2.43911e-16
8.62 0 2.45931e-35 0 5.30608e-16 2.40919e-16 0 2.45969e-35 0 5.37514e-16 2.42753e-16
8.64 0 1.92377e-35 0 5.30224e-16 2.40435e-16 0 1.92871e-35 0 5.36208e-16 2.42447e-16
8.66 0 1.50723e-35 0 5.25093e-16 2.39332e-16 0 1.51151e-35 0 5.31654e-16 2.41152e-16
8.68 0 1.18116e-35 0 5.26333e-16 2.38706e-16 0 1.1839e-35 0 5.31618e-16 2.40444e-16
8.7 0 9.24274e-36 0 5.24046e-16 2.37498e-16 0 9.26774e-36 0 5.29345e-16 2.39835e-16
8.72 0 7.23139e-36 0 5.23134e-16 2.36818e-16 0 7.25089e-36 0 5.2815e-16 2.38157e-16
8.74 0 5.65596e-36 0 5.22539e-16 2.35844e-16 0 5.66979e-36 0 5.26057e-16 2.37978e-16
8.76 0 4.42133e-36 0 5.1871e-16 2.35261e-16 0 4.43098e-36 0 5.24005e-16 2.36815e-16
8.78 0 3.4513e-36 0 5.17901e-16 2.34408e-16 0 3.46092e-36 0 5.23263e-16 2.36119e-16
8.8 0 2.69392e-36 0 5.11683e-16 2.32636e-16 0 2.70172e-36 0 5.20094e-16 2.35045e-16
8.82 0 2.10306e-36 0 5.14012e-16 2.32057e-16 0 2.10788e-36 0 5.18725e-16 2.33923e-16
8.84 0 1.64128e-36 0 5.12041e-16 2.31591e-16 0 1.64366e-36 0 5.17472e-16 2.33066e-16
8.86 0 1.2789e-36 0 5.13733e-16 2.30444e-16 0 1.28095e-36 0 5.14804e-16 2.32346e-16
8.88 0 9.95544e-37 0 5.08587e-16 2.29419e-16 0 9.97731e-37 0 5.12891e-16 2.31791e-16
8.9 0 7.75118e-37 0 5.06934e-16 2.28353e-16 0 7.76696e-37 0 5.09682e-16 2.30304e-16
8.92 0 6.03398e-37 0 5.03181e-16 2.27456e-16 0 6.04292e-37 0 5.0857e-16 2.29734e-16
8.94 0 4.69202e-37 0 5.01433e-16 2.26897e-16 0 4.69894e-37 0 5.07907e-16 2.29218e-16
8.96 0 3.65047e-37 0 4.99666e-16 2.2746e-16 0 3.65184e-37 0 5.05508e-16 2.28253e-16
8.98 0 2.83256e-37 0 5.00514e-16 2.24869e-16 0 2.83648e-37 0 5.04544e-16 2.27179e-16
9 0 2.19937e-37 0 4.97151e-16 2.24712e-16 0 2.20195e-37 0 5.02568e-16 2.26726e-16
9.02 0 1.70706e-37 0 4.98995e-16 2.22686e-16 0 1.70841e-37 0 5.00028e-16 2.25779e-16
9.04 0 1.32378e-37 0 4.90962e-16 2.23006e-16 0 1.32475e-37 0 4.98718e-16 2.2482e-16
9.06 0 1.02607e-37 0 4.95354e-16 2.2132e-16 0 1.02668e-37 0 4.9883e-16 2.24157e-16
9.08 0 7.94919e-38 0 4.89975e-16 2.21503e-16 0 7.95226e-38 0 4.97415e-16 2.22871e-16
9.1 0 6.14663e-38 0 4.90281e-16 2.20512e-16 0 6.1561e-38 0 4.94882e-16 2.22217e-16
9.12 0 4.75568e-38 0 4.9014e-16 2.19836e-16 0 4.76298e-38 0 4.91412e-16 2.21969e-16
9.14 0 3.67797e-38 0 4.87568e-16 2.1924e-16 0 3.68307e-38 0 4.9092e-16 2.20911e-16
9.16 0 2.8426e-38 0 4.84876e-16 2.19156e-16 0 2.84642e-38 0 4.88155e-16 2.20169e-16
9.18 0 2.19565e-38 0 4.84838e-16 2.17592e-16 0 2.19859e-38 0 4.87522e-16 2.1906e-16
9.2 0 1.69504e-38 0 4.82297e-16 2.17602e-16 0 1.69726e-38 0 4.85823e-16 2.18207e-16
9.22 0 1.30791e-38 0 4.79935e-16 2.16221e-16 0 1.30951e-38 0 4.8389e-16 2.17851e-16
9.24 0 1.00855e-38 0 4.79602e-16 2.15029e-16 0 1.00979e-38 0 4.84397e-16 2.17174e-16
9.26 0 7.77058e-39 0 4.78113e-16 2.14626e-16 0 7.78227e-39 0 4.81909e-16 2.15987e-16
9.28 0 5.98416e-39 0 4.75738e-16 2.14429e-16 0 5.99434e-39 0 4.78129e-16 2.15523e-16
9.3 0 4.60549e-39 0 4.72512e-16 2.13321e-16 0 4.6146e-39 0 4.76866e-16 2.14871e-16
9.32 0 3.54467e-39 0 4.72688e-16 2.12569e-16 0 3.55045e-39 0 4.77829e-16 2.13651e-16
9.34 0 2.72409e-39 0 4.6884e-16 2.10932e-16 0 2.73018e-39 0 4.74429e-16 2.13284e-16
9.36 0 2.09554e-39 0 4.68404e-16 2.11082e-16 0 2.09825e-39 0 4.72822e-16 2.12331e-16
9.38 0 1.60957e-39 0 4.69159e-16 2.10264e-16 0 1.61169e-39 0 4.71779e-16 2.11541e-16
9.4 0 1.23691e-39 0 4.68084e-16 2.09249e-16 0 1.23726e-39 0 4.71554e-16 2.10905e-16
9.42 0 9.49002e-40 0 4.64008e-16 2.08054e-16 0 9.49293e-40 0 4.69316e-16 2.10013e-16
9.44 0 7.27511e-40 0 4.6214e-16 2.07532e-16 0 7.27941e-40 0 4.66723e-16 2.09581e-16
9.46 0 5.57396e-40 0 4.58733e-16 2.07442e-16 0 5.57892e-40 0 4.66128e-16 2.08738e-16
9.48 0 4.26628e-40 0 4.59485e-16 2.04777e-16 0 4.27329e-40 0 4.62886e-16 2.08343e-16
9.5 0 3.27301e-40 0 4.59159e-16 2.04721e-16 0 3.27138e-40 0 4.63142e-16 2.07555e-16
9.52 0 2.5014e-40 0 4.61065e-16 2.05096e-16 0 2.50298e-40 0 4.6094e-16 2.06613e-16
9.54 0 1.91358e-40 0 4.57703e-16 2.04218e-16 0 1.914e-40 0 4.59305e-16 2.06241e-16
9.56 0 1.46277e-40 0 4.55532e-16 2.03465e-16 0 1.4628e-40 0 4.58648e-16 2.05135e-16
9.58 0 1.1171e-40 0 4.52997e-16 2.02013e-16 0 1.11734e-40 0 4.56948e-16 2.04631e-16
9.6 0 8.52273e-41 0 4.51653e-16 2.0239e-16 0 8.52987e-41 0 4.55418e-16 2.03259e-16
9.62 0 6.50268e-41 0 4.51059e-16 2.01114e-16 0 6.50815e-41 0 4.53474e-16 2.02776e-16
9.64 0 4.95933e-41 0 4.50136e-16 2.00983e-16 0 4.96284e-41 0 4.5305e-16 2.02498e-16
9.66 0 3.77858e-41 0 4.48173e-16 1.99493e-16 0 3.78234e-41 0 4.52754e-16 2.01784e-16
9.68 0 2.87838e-41 0 4.45629e-16 1.986e-16 0 2.88104e-41 0 4.51001e-16 2.0113e-16
9.7 0 2.19146e-41 0 4.42137e-16 1.97777e-16 0 2.19328e-41 0 4.48584e-16 2.00799e-16
9.72 0 1.66727e-41 0 4.44801e-16 1.97936e-16 0 1.66878e-41 0 4.47411e-16 1.99858e-16
9.74 0 1.26759e-41 0 4.38338e-16 1.97849e-16 0 1.26899e-41 0 4.45576e-16 1.98576e-16
9.76 0 9.63375e-42 0 4.40353e-16 1.97166e-16 0 9.64446e-42 0 4.4621e-16 1.98608e-16
9.78 0 7.31834e-42 0 4.38535e-16 1.95401e-16 0 7.32578e-42 0 4.43395e-16 1.97898e-16
9.8 0 5.5558e-42 0 4.38334e-16 1.9553e-16 0 5.56145e-42 0 4.41702e-16 1.97156e-16
9.82 0 4.21538e-42 0 4.36518e-16 1.94184e-16 0 4.21968e-42 0 4.40179e-16 1.96628e-16
9.84 0 3.19698e-42 0 4.45511e-16 1.94452e-16 0 3.19984e-42 0 4.38548e-16 1.95847e-16
9.86 0 2.42427e-42 0 4.31763e-16 1.93271e-16 0 2.42513e-42 0 4.37591e-16 1.94686e-16
9.88 0 1.83549e-42 0 4.3265e-16 1.92972e-16 0 1.83696e-42 0 4.36301e-16 1.94638e-16
9.9 0 1.38921e-42 0 4.30576e-16 1.90775e-16 0 1.39066e-42 0 4.34394e-16 1.93662e-16
9.92 0 1.05111e-42 0 4.29105e-16 1.91543e-16 0 1.05221e-42 0 4.33216e-16 1.93155e-16
9.94 0 7.95922e-43 0 4.27436e-16 1.9054e-16 0 7.95679e-43 0 4.32095e-16 1.92421e-16
9.96 0 6.01543e-43 0 4.25607e-16 1.90316e-16 0 6.01357e-43 0 4.30452e-16 1.91421e-16
9.98 0 4.53961e-43 0 4.23287e-16 1.88991e-16 0 4.5424e-43 0 4.30735e-16 1.91028e-16
10 0 3.42594e-43 0 4.22599e-16 1.89505e-16 0 3.42922e-43 0 4.28468e-16 1.90625e-16


==> anc/CharmBottomTop/generatePlots.txt <==
reset
reset session

load "plotDefault.txt"
load "plotDefaultLog.txt"

reset 
reset session

==> anc/CharmBottomTop/plotDefault.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'AllDefault.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{Q}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xtics 0,1,5
set yrange [0.005:20000]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

f1(x)= (x>2 && x<4) ? 2*10**(-12)*exp(-x*0.7)*(173/1.275)**7 : 1/0
g1(x)= (x>0 && x<1.5) ? 0.5*1.17638*10**(-11)*exp(-x*(0.7+3.3*(2.0/3.0)))*(173/1.275)**7 : 1/0
f2(x)= (x>2 && x<4) ? 0.5*0.1*2*10**(-12)*exp(-x*0.7)*(173/1.275)**7 : 1/0
g2(x)= (x>0 && x<1.5) ? 0.4*0.5*1.17638*10**(-11)*exp(-x*(0.7+3.3*(2.0/3.0)))*(173/1.275)**7 : 1/0
f3(x)= (x>2 && x<4) ? 0.4*0.01*2*10**(-12)*exp(-x*0.7)*(173/1.275)**7 : 1/0
g3(x)= (x>0 && x<1.5) ? 0.05*0.5*1.17638*10**(-11)*exp(-x*(0.7+3.3*(2.0/3.0)))*(173/1.275)**7 : 1/0

set key top right vertical maxrows 4 width -2

plot "CharmDefaultResults.txt" using ($1**2):($2) with lines lt rgb "black" lw 10 title "Charm coh.", \
"CharmDefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "black" lw 10 title "Charm incoh.", \
"BottomDefaultResults.txt" using ($1**2):(($2)*4*(4.18/1.275)**7) with lines lt rgb "blue" lw 10 title "Bottom coh.", \
"BottomDefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "blue" lw 10 title "Bottom incoh.", \
"TopDefaultResults.txt" using ($1**2):(($2)*(173.0/1.275)**7) with lines lt rgb "red" lw 10 title "Top coh.", \
"TopDefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173.0/1.275)**7) with lines dt 2 lt rgb "red" lw 10 title "Top incoh.", \
g1(x) lt rgb "gray" lw 10 title "∝exp(-|t|R_{coh}^{2})", \
f1(x) lt rgb "forest-green" lw 10 title "∝exp(-|t|r_{H}^{2})", \
g2(x) lt rgb "gray" lw 10 notitle, \
f2(x) lt rgb "forest-green" lw 10 notitle, \
g3(x) lt rgb "gray" lw 10 notitle, \
f3(x) lt rgb "forest-green" lw 10 notitle

unset output
unset terminal

reset
reset session

==> anc/CharmBottomTop/plotDefaultLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'AllDefaultLog.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{Q}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set yrange [0.01:1000]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

plot "CharmDefaultResults.txt" using ($1**2):($2) with lines lt rgb "black" lw 10 title "Charm coh.", \
"CharmDefaultResults.txt" using ($1**2):($3+$4+$5+$6) with lines dt 2 lt rgb "black" lw 10 title "Charm incoh.", \
"BottomDefaultResults.txt" using ($1**2):(($2)*4*(4.18/1.275)**7) with lines lt rgb "blue" lw 10 title "Bottom coh.", \
"BottomDefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*4*(4.18/1.275)**7) with lines dt 2 lt rgb "blue" lw 10 title "Bottom incoh.", \
"TopDefaultResults.txt" using ($1**2):(($2)*(173.0/1.275)**7) with lines lt rgb "red" lw 10 title "Top coh.", \
"TopDefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173.0/1.275)**7) with lines dt 2 lt rgb "red" lw 10 title "Top incoh.", \
-0.1*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 title "∝-(1+log(m^2/|t|))/|t|", \
-1*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 notitle, \
-10*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 notitle

unset output
unset terminal

reset
reset session

==> anc/SeriesAsymptotics/BottomDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 4.18
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 0.0995794 2.92228e-05 -2.92035e-05 0.0016559 0.000907718 0.0983919 2.88743e-05 -2.88553e-05 0.00186755 0.0009803
0.04 0.0989126 0.000116262 -0.000115955 0.00164402 0.000899364 0.0977208 0.000114861 -0.000114558 0.00185786 0.000972792
0.06 0.0978126 0.000259251 -0.000257715 0.0016266 0.000887252 0.0966166 0.000256081 -0.000254563 0.00183849 0.000959664
0.08 0.0962986 0.000455158 -0.000450374 0.00160295 0.000869058 0.0950999 0.000449493 -0.000444768 0.00181583 0.000942821
0.1 0.0943274 0.0006994 -0.000687944 0.00157551 0.000848421 0.0931983 0.000691028 -0.000679709 0.00178626 0.000919959
0.12 0.0920715 0.000987839 -0.000964615 0.0015442 0.000822801 0.0909451 0.000975755 -0.000952814 0.00174706 0.000896046
0.14 0.0894946 0.00131447 -0.00127257 0.00150451 0.000795265 0.088378 0.00129807 -0.00125669 0.00170862 0.000867195
0.16 0.0866471 0.00167333 -0.00160396 0.00145746 0.00076487 0.0855376 0.00165191 -0.00158343 0.00166587 0.000837095
0.18 0.0835246 0.00205699 -0.0019496 0.00141112 0.000733257 0.082466 0.00203091 -0.00192489 0.00161655 0.000803561
0.2 0.0802265 0.00245996 -0.00230229 0.00136026 0.000701359 0.079206 0.00242867 -0.002273 0.00156572 0.000771169
0.22 0.0768149 0.00287686 -0.00265511 0.00131696 0.000667433 0.0757991 0.00283882 -0.00262 0.00151672 0.000737187
0.24 0.0732677 0.00329947 -0.00299882 0.0012636 0.000633812 0.0722856 0.00325524 -0.00295862 0.00146497 0.000703129
0.26 0.0696318 0.00372177 -0.00332666 0.00121114 0.000601064 0.0687031 0.00367214 -0.00328229 0.00140833 0.000669666
0.28 0.0659991 0.0041414 -0.00363549 0.00115656 0.000569289 0.0650865 0.00408414 -0.00358522 0.00135338 0.000636453
0.3 0.0623458 0.00455046 -0.0039177 0.0011093 0.000537863 0.0614675 0.00448636 -0.00386251 0.00130378 0.000604269
0.32 0.0587182 0.00494551 -0.00417008 0.00105618 0.000507979 0.0578743 0.00487443 -0.00411015 0.00124692 0.000573351
0.34 0.0551217 0.0053208 -0.00438795 0.00100575 0.000479236 0.0543318 0.00524455 -0.00432507 0.001192 0.000545735
0.36 0.0516183 0.00567666 -0.00457216 0.000958845 0.000452294 0.0508615 0.00559344 -0.00450513 0.00114396 0.000517246
0.38 0.048202 0.00600816 -0.00471952 0.000915385 0.000427168 0.0474816 0.00591837 -0.00464899 0.00109706 0.000490854
0.4 0.0449255 0.00631815 -0.00483344 0.000864433 0.000403437 0.0442074 0.00621715 -0.00475618 0.001045 0.000467124
0.42 0.0417182 0.00659353 -0.00490537 0.000824633 0.000381872 0.041051 0.00648808 -0.00482692 0.000998692 0.000444524
0.44 0.038661 0.00684298 -0.00494375 0.00078197 0.000360511 0.0380223 0.00672992 -0.00486207 0.000957613 0.000422824
0.46 0.0357137 0.00705753 -0.00494412 0.000744719 0.000342809 0.0351284 0.00694187 -0.00486309 0.000915665 0.000403095
0.48 0.0329222 0.00724402 -0.00491361 0.000705222 0.000324843 0.0323746 0.00712354 -0.00483189 0.000872084 0.000385022
0.5 0.0303021 0.00740637 -0.00485698 0.000669387 0.00030861 0.0297641 0.00727488 -0.00477075 0.000834506 0.000368386
0.52 0.0277964 0.00753109 -0.00476769 0.000634941 0.000293805 0.0272985 0.00739618 -0.00468228 0.00079739 0.000353629
0.54 0.025449 0.00762931 -0.00465551 0.000601781 0.000280864 0.0249777 0.00748802 -0.00456929 0.00076327 0.000338638
0.56 0.0232485 0.00769956 -0.00452185 0.000571253 0.00026771 0.0228006 0.00755121 -0.00443473 0.000731092 0.000326009
0.58 0.0211769 0.00773737 -0.00436659 0.000542283 0.000256444 0.0207648 0.00758679 -0.00428161 0.000699016 0.000314089
0.6 0.0192495 0.0077499 -0.00419631 0.000513669 0.000245786 0.0188672 0.00759597 -0.00411296 0.000670206 0.000302719
0.62 0.0174636 0.00773966 -0.0040145 0.000486385 0.000236693 0.0171037 0.00758012 -0.00393175 0.000639551 0.000292321
0.64 0.0158041 0.00770374 -0.00382173 0.000464265 0.000227772 0.0154696 0.00754071 -0.00374085 0.000613799 0.000282921
0.66 0.0142703 0.00764559 -0.00362176 0.000439642 0.000219944 0.0139599 0.00747933 -0.003543 0.000589234 0.000274475
0.68 0.0128578 0.0075675 -0.00341749 0.000417897 0.000212393 0.0125691 0.0073976 -0.00334076 0.000564519 0.000266128
0.7 0.0115571 0.00746894 -0.00321032 0.000397331 0.000205011 0.0112913 0.0072972 -0.0031365 0.000543629 0.000258775
0.72 0.0103697 0.00735653 -0.00300453 0.000379492 0.000199072 0.0101207 0.00717982 -0.00293236 0.000519669 0.0002525
0.74 0.00928035 0.00722576 -0.00279946 0.000359385 0.000193374 0.00905099 0.00704718 -0.00273027 0.000500265 0.00024582
0.76 0.00828572 0.00707992 -0.0025976 0.000342885 0.000188028 0.00807624 0.00690093 -0.00253193 0.000479828 0.000240233
0.78 0.00738446 0.00692476 -0.00240193 0.000330212 0.000182911 0.00719034 0.00674272 -0.00233879 0.000463326 0.000235007
0.8 0.00656609 0.00675819 -0.00221232 0.000312462 0.000178367 0.00638729 0.00657416 -0.00215208 0.000448895 0.000229524
0.82 0.00582191 0.00657834 -0.0020288 0.000300104 0.000173949 0.00566124 0.00639679 -0.00197281 0.000430821 0.000224869
0.84 0.00515445 0.00639566 -0.00185502 0.000285968 0.000169668 0.0050065 0.00621208 -0.00180177 0.000415856 0.000220294
0.86 0.0045534 0.00620658 -0.00168999 0.000273591 0.000165668 0.00441757 0.00602144 -0.00163958 0.00040305 0.000215885
0.88 0.00401352 0.00601242 -0.00153416 0.000261256 0.000162492 0.00388921 0.0058262 -0.00148664 0.000389124 0.000212213
0.9 0.00352861 0.00581247 -0.00138734 0.000250867 0.000158783 0.00341637 0.00562759 -0.00134321 0.000377307 0.000208491
0.92 0.00309519 0.00560964 -0.00125016 0.000240123 0.000155263 0.00299429 0.00542676 -0.00120941 0.000363012 0.00020446
0.94 0.00271132 0.00541006 -0.00112368 0.000231271 0.000152654 0.00261847 0.0052248 -0.0010852 0.000353829 0.000201011
0.96 0.00236697 0.00520358 -0.00100541 0.000220763 0.000149605 0.00228469 0.00502268 -0.000970456 0.000341939 0.000197945
0.98 0.00206421 0.00500366 -0.000897666 0.00021311 0.000146727 0.00198897 0.00482129 -0.000864949 0.000334691 0.0001948
1 0.00179396 0.00479885 -0.000797869 0.000204479 0.000144496 0.00172764 0.00462143 -0.00076837 0.000323319 0.000191867
1.02 0.0015569 0.00460005 -0.000707452 0.000198287 0.000141533 0.00149726 0.00442384 -0.000680351 0.000313848 0.000188603
1.04 0.00134781 0.00440272 -0.00062512 0.000190589 0.000139074 0.00129467 0.00422914 -0.000600474 0.000305148 0.000186323
1.06 0.00116493 0.00421129 -0.000550969 0.000183488 0.000136783 0.00111697 0.00403792 -0.000528286 0.000298374 0.000183411
1.08 0.001004 0.00402091 -0.000483797 0.000178151 0.000134379 0.000961482 0.00385064 -0.00046331 0.000290573 0.000180503
1.1 0.000863805 0.00383671 -0.000423717 0.000171968 0.000132357 0.000825764 0.00366774 -0.000405058 0.000284923 0.000177932
1.12 0.000740757 0.00365311 -0.000369579 0.000166446 0.000130127 0.000707595 0.00348957 -0.000353034 0.000277172 0.000175709
1.14 0.000634592 0.00347887 -0.000321774 0.000160633 0.000127971 0.000604959 0.00331642 -0.000306749 0.000269852 0.000172929
1.16 0.000541907 0.00330638 -0.000279045 0.000156784 0.000125702 0.000516035 0.00314853 -0.000265723 0.00026509 0.000170944
1.18 0.000462082 0.00314179 -0.000241459 0.000151424 0.000123604 0.00043918 0.00298608 -0.000229492 0.000258861 0.00016871
1.2 0.000392839 0.00298033 -0.000208165 0.000146645 0.00012174 0.000372918 0.0028292 -0.000197609 0.000252773 0.000166323
1.22 0.000333496 0.00282688 -0.000179084 0.000143178 0.000119792 0.000315931 0.00267799 -0.000169652 0.000246937 0.000164354
1.24 0.000282417 0.00267832 -0.000153584 0.000138978 0.000117765 0.00026704 0.0025325 -0.000145222 0.000244003 0.000161982
1.26 0.00023851 0.00253419 -0.000131275 0.000135893 0.000116026 0.000225198 0.00239275 -0.000123948 0.000239639 0.000159842
1.28 0.000201035 0.00239651 -0.000111919 0.000132539 0.000114262 0.000189477 0.00225873 -0.000105485 0.000233738 0.000157544
1.3 0.000169104 0.00226497 -9.51684e-05 0.000128917 0.000112207 0.000159056 0.00213039 -8.95135e-05 0.00023103 0.000155639
1.32 0.000141956 0.00213947 -8.07164e-05 0.000125987 0.000110517 0.000133211 0.00200767 -7.5744e-05 0.000226205 0.000153819
1.34 0.000118892 0.00201927 -6.82649e-05 0.00012334 0.000108805 0.000111309 0.00189048 -6.3911e-05 0.000221845 0.000151725
1.36 9.92784e-05 0.00190302 -5.75326e-05 0.000119959 0.000107306 9.27939e-05 0.00177872 -5.37748e-05 0.000219335 0.000149747
1.38 8.27407e-05 0.00179276 -4.83708e-05 0.00011793 0.00010552 7.71796e-05 0.00167227 -4.51197e-05 0.000214491 0.000148211
1.4 6.88068e-05 0.00168782 -4.05599e-05 0.000115665 0.000103708 6.40441e-05 0.00157099 -3.77524e-05 0.000212716 0.000146006
1.42 5.71385e-05 0.00158927 -3.3947e-05 0.000113133 0.000102306 5.30211e-05 0.00147475 -3.15008e-05 0.000208953 0.000144285
1.44 4.72957e-05 0.00149403 -2.83085e-05 0.000111107 0.000100736 4.37934e-05 0.00138339 -2.62122e-05 0.000205665 0.000142287
1.46 3.90808e-05 0.00140432 -2.35561e-05 0.000108647 9.90717e-05 3.60877e-05 0.00129676 -2.1752e-05 0.000204169 0.000140531
1.48 3.21996e-05 0.00131832 -1.95373e-05 0.000107144 9.75545e-05 2.96686e-05 0.00121469 -1.80016e-05 0.000198727 0.000139022
1.5 2.64837e-05 0.00123745 -1.61698e-05 0.000105046 9.59448e-05 2.43345e-05 0.00113703 -1.48576e-05 0.000196862 0.00013738
1.52 2.17312e-05 0.00116072 -1.33466e-05 0.000103251 9.46855e-05 1.99128e-05 0.00106359 -1.22297e-05 0.000195435 0.000135609
1.54 1.77809e-05 0.00108746 -1.09812e-05 0.000101456 9.3203e-05 1.62564e-05 0.000994222 -1.00397e-05 0.000191985 0.000133954
1.56 1.4526e-05 0.00101893 -9.01803e-06 9.99745e-05 9.15861e-05 1.32404e-05 0.00092875 -8.21989e-06 0.000190125 0.000132422
1.58 1.18417e-05 0.000954286 -7.38776e-06 9.84325e-05 9.01649e-05 1.07587e-05 0.00086701 -6.7121e-06 0.000188037 0.000130822
1.6 9.63274e-06 0.00089334 -6.03751e-06 9.65941e-05 8.87161e-05 8.72155e-06 0.000808837 -5.46641e-06 0.000184647 0.000129221
1.62 7.80458e-06 0.00083436 -4.91297e-06 9.50509e-05 8.74578e-05 7.05355e-06 0.00075407 -4.4402e-06 0.000182656 0.000127484
1.64 6.32285e-06 0.000780536 -3.99649e-06 9.39367e-05 8.62211e-05 5.69112e-06 0.000702552 -3.59719e-06 0.000181162 0.000126219
1.66 5.107e-06 0.000729229 -3.24036e-06 9.22022e-05 8.48139e-05 4.58103e-06 0.000654126 -2.90663e-06 0.000179548 0.000124363
1.68 4.11233e-06 0.000680375 -2.61862e-06 9.08657e-05 8.34609e-05 3.67876e-06 0.000608643 -2.34254e-06 0.000177228 0.000123229
1.7 3.30772e-06 0.000635182 -2.11335e-06 8.97368e-05 8.21045e-05 2.94722e-06 0.000565955 -1.88302e-06 0.00017594 0.000121656
1.72 2.65196e-06 0.000592099 -1.69971e-06 8.91755e-05 8.10063e-05 2.35555e-06 0.000525922 -1.50974e-06 0.000173186 0.000120126
1.74 2.1221e-06 0.000551827 -1.36412e-06 8.74084e-05 7.97458e-05 1.8782e-06 0.000488404 -1.20733e-06 0.000171679 0.000118954
1.76 1.69453e-06 0.000514097 -1.09226e-06 8.61599e-05 7.84345e-05 1.49403e-06 0.00045327 -9.63025e-07 0.000171741 0.000117419
1.78 1.34919e-06 0.000478391 -8.71892e-07 8.54265e-05 7.73172e-05 1.18561e-06 0.000420392 -7.66186e-07 0.000168334 0.000115813
1.8 1.07312e-06 0.000445482 -6.9515e-07 8.42069e-05 7.61759e-05 9.38621e-07 0.000389647 -6.08023e-07 0.000167428 0.000114599
1.82 8.50344e-07 0.000414001 -5.52068e-07 8.3481e-05 7.49453e-05 7.41311e-07 0.000360917 -4.8128e-07 0.000165783 0.000113193
1.84 6.72933e-07 0.000384912 -4.37795e-07 8.2442e-05 7.38418e-05 5.84079e-07 0.000334088 -3.79989e-07 0.000164065 0.000111856
1.86 5.30809e-07 0.00035733 -3.46e-07 8.11831e-05 7.26402e-05 4.59094e-07 0.000309053 -2.99254e-07 0.000162904 0.000110679
1.88 4.18126e-07 0.000331848 -2.73039e-07 8.04596e-05 7.14514e-05 3.5999e-07 0.000285708 -2.35076e-07 0.000161691 0.000109567
1.9 3.2853e-07 0.00030794 -2.1489e-07 7.95791e-05 7.04414e-05 2.81602e-07 0.000263953 -1.84195e-07 0.000159741 0.000108135
1.92 2.57777e-07 0.000285862 -1.68873e-07 7.86907e-05 6.93819e-05 2.19753e-07 0.000243695 -1.43963e-07 0.000158405 0.000107002
1.94 2.01564e-07 0.000264914 -1.32236e-07 7.73858e-05 6.83418e-05 1.71075e-07 0.000224843 -1.12234e-07 0.000157307 0.000105731
1.96 1.57123e-07 0.000245175 -1.03218e-07 7.6837e-05 6.72387e-05 1.32859e-07 0.000207313 -8.72784e-08 0.000156196 0.000104363
1.98 1.22385e-07 0.000227125 -8.04963e-08 7.605e-05 6.63434e-05 1.02931e-07 0.000191022 -6.77009e-08 0.000154638 0.000103179
2 9.50833e-08 0.000210237 -6.26106e-08 7.57977e-05 6.5209e-05 7.95512e-08 0.000175894 -5.2383e-08 0.000153168 0.000102153
2.02 7.36994e-08 0.00019449 -4.85808e-08 7.4663e-05 6.42375e-05 6.1333e-08 0.000161855 -4.04291e-08 0.000152396 0.000100983
2.04 5.69819e-08 0.000179789 -3.75975e-08 7.35442e-05 6.33229e-05 4.71722e-08 0.000148837 -3.11249e-08 0.000151297 9.97866e-05
2.06 4.39729e-08 0.000166174 -2.904e-08 7.2984e-05 6.23276e-05 3.61926e-08 0.000136773 -2.39018e-08 0.000149464 9.88485e-05
2.08 3.38346e-08 0.000153411 -2.2363e-08 7.20715e-05 6.1419e-05 2.7701e-08 0.0001256 -1.8309e-08 0.0001484 9.78217e-05
2.1 2.59807e-08 0.000141589 -1.7185e-08 7.18873e-05 6.03995e-05 2.11499e-08 0.000115262 -1.39897e-08 0.000147595 9.6826e-05
2.12 1.9907e-08 0.000130625 -1.31767e-08 7.07758e-05 5.95073e-05 1.61086e-08 0.000105701 -1.06626e-08 0.000146054 9.56081e-05
2.14 1.52086e-08 0.00012037 -1.00733e-08 7.00825e-05 5.86107e-05 1.22389e-08 9.68665e-05 -8.10635e-09 0.000145343 9.45309e-05
2.16 1.15933e-08 0.000110868 -7.68321e-09 6.92929e-05 5.78733e-05 9.27603e-09 8.87081e-05 -6.14751e-09 0.00014423 9.34815e-05
2.18 8.81652e-09 0.000102055 -5.84614e-09 6.85815e-05 5.69853e-05 7.01312e-09 8.11797e-05 -4.65032e-09 0.000142848 9.25883e-05
2.2 6.69976e-09 9.40362e-05 -4.44474e-09 6.79985e-05 5.59942e-05 5.28918e-09 7.42377e-05 -3.50894e-09 0.000142319 9.14141e-05
2.22 5.07435e-09 8.65128e-05 -3.36794e-09 6.74354e-05 5.51841e-05 3.97917e-09 6.7841e-05 -2.64105e-09 0.000140721 9.0698e-05
2.24 3.83211e-09 7.94997e-05 -2.5445e-09 6.66381e-05 5.44293e-05 2.98622e-09 6.1951e-05 -1.98283e-09 0.000139684 8.95385e-05
2.26 2.88844e-09 7.30435e-05 -1.91864e-09 6.56895e-05 5.35582e-05 2.23549e-09 5.65315e-05 -1.48491e-09 0.00013824 8.8694e-05
2.28 2.17258e-09 6.70887e-05 -1.44363e-09 6.52923e-05 5.27951e-05 1.66933e-09 5.15486e-05 -1.10923e-09 0.000138067 8.77323e-05
2.3 1.63034e-09 6.15846e-05 -1.08366e-09 6.46966e-05 5.18964e-05 1.24346e-09 4.69705e-05 -8.2651e-10 0.000136558 8.68522e-05
2.32 1.22085e-09 5.65119e-05 -8.11714e-10 6.38428e-05 5.12731e-05 9.2392e-10 4.27674e-05 -6.14294e-10 0.00013614 8.59268e-05
2.34 9.11632e-10 5.18019e-05 -6.06283e-10 6.32715e-05 5.0377e-05 6.84779e-10 3.89114e-05 -4.55414e-10 0.000134457 8.50524e-05
2.36 6.79274e-10 4.74662e-05 -4.5186e-10 6.27822e-05 4.97353e-05 5.06264e-10 3.53766e-05 -3.36772e-10 0.000134035 8.42294e-05
2.38 5.05096e-10 4.34801e-05 -3.36068e-10 6.20364e-05 4.89963e-05 3.73345e-10 3.21386e-05 -2.48407e-10 0.000133208 8.32602e-05
2.4 3.74557e-10 3.97901e-05 -2.49263e-10 6.13785e-05 4.82511e-05 2.74631e-10 2.91747e-05 -1.82763e-10 0.000132145 8.24628e-05
2.42 2.77256e-10 3.64119e-05 -1.84543e-10 6.06373e-05 4.74871e-05 2.01507e-10 2.64639e-05 -1.34124e-10 0.000131736 8.16262e-05
2.44 2.04567e-10 3.32711e-05 -1.36182e-10 5.96282e-05 4.69123e-05 1.47479e-10 2.39863e-05 -9.81788e-11 0.000129867 8.08008e-05
2.46 1.50796e-10 3.04267e-05 -1.00401e-10 5.95139e-05 4.62059e-05 1.07663e-10 2.17237e-05 -7.16833e-11 0.00012892 7.99679e-05
2.48 1.10863e-10 2.78005e-05 -7.38237e-11 5.89776e-05 4.54864e-05 7.83968e-11 1.96591e-05 -5.22043e-11 0.000128603 7.93081e-05
2.5 8.12773e-11 2.53744e-05 -5.41289e-11 5.84404e-05 4.47725e-05 5.69402e-11 1.77765e-05 -3.79209e-11 0.000127768 7.8328e-05
2.52 5.95012e-11 2.31676e-05 -3.96308e-11 5.77693e-05 4.41417e-05 4.12503e-11 1.60613e-05 -2.74747e-11 0.000126863 7.75033e-05
2.54 4.34173e-11 2.11207e-05 -2.89209e-11 5.72089e-05 4.34837e-05 2.9807e-11 1.44999e-05 -1.98549e-11 0.000126112 7.68916e-05
2.56 3.15928e-11 1.92349e-05 -2.10463e-11 5.66258e-05 4.28638e-05 2.14828e-11 1.30795e-05 -1.43113e-11 0.000125206 7.61563e-05
2.58 2.29509e-11 1.75195e-05 -1.52905e-11 5.57795e-05 4.22643e-05 1.54433e-11 1.17886e-05 -1.02887e-11 0.000123721 7.53228e-05
2.6 1.66373e-11 1.5951e-05 -1.1085e-11 5.54395e-05 4.16496e-05 1.10729e-11 1.06162e-05 -7.37761e-12 0.000123126 7.44895e-05
2.62 1.20332e-11 1.45157e-05 -8.01794e-12 5.48786e-05 4.09804e-05 7.91874e-12 9.55236e-06 -5.27638e-12 0.000122061 7.38914e-05
2.64 8.69276e-12 1.32168e-05 -5.79246e-12 5.41571e-05 4.03946e-05 5.64825e-12 8.58781e-06 -3.76374e-12 0.00012203 7.31318e-05
2.66 6.251e-12 1.20004e-05 -4.16559e-12 5.372e-05 3.98748e-05 4.01823e-12 7.714e-06 -2.6777e-12 0.000120529 7.23466e-05
2.68 4.48877e-12 1.08997e-05 -2.9914e-12 5.32287e-05 3.92534e-05 2.8511e-12 6.92308e-06 -1.90003e-12 0.000119845 7.18008e-05
2.7 3.21393e-12 9.88848e-06 -2.14191e-12 5.26188e-05 3.86361e-05 2.01764e-12 6.20779e-06 -1.34465e-12 0.000119207 7.10368e-05
2.72 2.2986e-12 8.97694e-06 -1.53196e-12 5.20639e-05 3.81489e-05 1.42404e-12 5.56144e-06 -9.49084e-13 0.000118442 7.03643e-05
2.74 1.63889e-12 8.13859e-06 -1.09231e-12 5.13939e-05 3.75713e-05 1.00241e-12 4.9779e-06 -6.68103e-13 0.000117753 6.96945e-05
2.76 1.16729e-12 7.38378e-06 -7.78018e-13 5.08684e-05 3.70629e-05 7.03737e-13 4.45152e-06 -4.6905e-13 0.000116609 6.90085e-05
2.78 8.27751e-13 6.68131e-06 -5.51722e-13 5.03639e-05 3.64567e-05 4.92729e-13 3.97713e-06 -3.28419e-13 0.000115906 6.84637e-05
2.8 5.87034e-13 6.05694e-06 -3.91286e-13 4.99879e-05 3.59658e-05 3.4406e-13 3.54997e-06 -2.29332e-13 0.000114991 6.77798e-05
2.82 4.14321e-13 5.47418e-06 -2.7617e-13 4.96576e-05 3.54793e-05 2.39599e-13 3.16568e-06 -1.59707e-13 0.000114257 6.71131e-05
2.84 2.92127e-13 4.95121e-06 -1.94724e-13 4.87329e-05 3.49523e-05 1.664e-13 2.82027e-06 -1.10918e-13 0.000113877 6.64555e-05
2.86 2.05416e-13 4.47398e-06 -1.36927e-13 4.84012e-05 3.44377e-05 1.15248e-13 2.51011e-06 -7.68223e-14 0.000112935 6.58928e-05
2.88 1.44092e-13 4.04003e-06 -9.60507e-14 4.78381e-05 3.39935e-05 7.96008e-14 2.23184e-06 -5.30614e-14 0.000111771 6.51677e-05
2.9 1.0087e-13 3.64718e-06 -6.72402e-14 4.74683e-05 3.34482e-05 5.4828e-14 1.98243e-06 -3.65485e-14 0.000111199 6.47114e-05
2.92 7.04808e-14 3.29215e-06 -4.69832e-14 4.69353e-05 3.30396e-05 3.76599e-14 1.75909e-06 -2.51045e-14 0.000110593 6.40999e-05
2.94 4.90765e-14 2.96662e-06 -3.27152e-14 4.63853e-05 3.25259e-05 2.57954e-14 1.5593e-06 -1.71956e-14 0.000110073 6.35124e-05
2.96 3.41166e-14 2.6736e-06 -2.27429e-14 4.61709e-05 3.20629e-05 1.7619e-14 1.38074e-06 -1.17453e-14 0.000109075 6.28664e-05
2.98 2.36408e-14 2.40602e-06 -1.57596e-14 4.556e-05 3.15974e-05 1.20003e-14 1.22132e-06 -7.99975e-15 0.000108068 6.23115e-05
3 1.63674e-14 2.16715e-06 -1.09111e-14 4.49055e-05 3.11822e-05 8.15014e-15 1.07913e-06 -5.43315e-15 0.000108067 6.19561e-05
3.02 1.12989e-14 1.94977e-06 -7.53228e-15 4.44171e-05 3.06926e-05 5.51938e-15 9.52437e-07 -3.67943e-15 0.000107504 6.13411e-05
3.04 7.78329e-15 1.75351e-06 -5.18866e-15 4.41009e-05 3.0285e-05 3.72701e-15 8.39665e-07 -2.48458e-15 0.000106533 6.0814e-05
3.06 5.34599e-15 1.57521e-06 -3.56387e-15 4.3687e-05 2.98166e-05 2.50937e-15 7.39393e-07 -1.67286e-15 0.000105784 6.01513e-05
3.08 3.65948e-15 1.41273e-06 -2.43958e-15 4.30778e-05 2.94489e-05 1.68459e-15 6.5033e-07 -1.12303e-15 0.000105246 5.96667e-05
3.1 2.50375e-15 1.2686e-06 -1.66912e-15 4.25643e-05 2.89939e-05 1.12756e-15 5.71308e-07 -7.51684e-16 0.000104382 5.91543e-05
3.12 1.70627e-15 1.13668e-06 -1.13749e-15 4.21803e-05 2.86035e-05 7.52462e-16 5.01274e-07 -5.0163e-16 0.000103597 5.86524e-05
3.14 1.16244e-15 1.01996e-06 -7.74947e-16 4.18353e-05 2.82249e-05 5.00636e-16 4.39273e-07 -3.33751e-16 0.000103154 5.80723e-05
3.16 7.89058e-16 9.13498e-07 -5.2603e-16 4.13419e-05 2.78459e-05 3.32077e-16 3.84448e-07 -2.21381e-16 0.000102181 5.75993e-05
3.18 5.35532e-16 8.19474e-07 -3.57016e-16 4.0847e-05 2.74354e-05 2.19594e-16 3.36024e-07 -1.46394e-16 0.00010197 5.72061e-05
3.2 3.61797e-16 7.33043e-07 -2.41195e-16 4.05735e-05 2.70396e-05 1.44762e-16 2.93305e-07 -9.65068e-17 0.000101193 5.66234e-05
3.22 2.43847e-16 6.55332e-07 -1.62563e-16 4.001e-05 2.6721e-05 9.51317e-17 2.55664e-07 -6.34204e-17 0.000100682 5.62386e-05
3.24 1.64061e-16 5.8586e-07 -1.09373e-16 3.95847e-05 2.63054e-05 6.23184e-17 2.22538e-07 -4.15452e-17 9.96153e-05 5.57451e-05
3.26 1.10054e-16 5.23123e-07 -7.33689e-17 3.91552e-05 2.59411e-05 4.06923e-17 1.93423e-07 -2.7128e-17 9.92937e-05 5.52287e-05
3.28 7.37293e-17 4.67314e-07 -4.91525e-17 3.87458e-05 2.55973e-05 2.64846e-17 1.67866e-07 -1.76563e-17 9.8719e-05 5.47947e-05
3.3 4.92729e-17 4.17171e-07 -3.28484e-17 3.83643e-05 2.52302e-05 1.71808e-17 1.45462e-07 -1.14538e-17 9.80901e-05 5.43208e-05
3.32 3.2809e-17 3.71707e-07 -2.18726e-17 3.78714e-05 2.48308e-05 1.11081e-17 1.25848e-07 -7.40533e-18 9.69845e-05 5.38203e-05
3.34 2.18435e-17 3.31739e-07 -1.45623e-17 3.76013e-05 2.44972e-05 7.15745e-18 1.087e-07 -4.77161e-18 9.66473e-05 5.3451e-05
3.36 1.44939e-17 2.95588e-07 -9.66254e-18 3.71487e-05 2.41753e-05 4.596e-18 9.37309e-08 -3.06399e-18 9.57973e-05 5.29818e-05
3.38 9.5841e-18 2.62935e-07 -6.38938e-18 3.68399e-05 2.38544e-05 2.94088e-18 8.06816e-08 -1.96058e-18 9.53457e-05 5.24555e-05
3.4 6.32805e-18 2.33952e-07 -4.21869e-18 3.63406e-05 2.35108e-05 1.8751e-18 6.93234e-08 -1.25006e-18 9.46008e-05 5.21009e-05
3.42 4.1651e-18 2.07876e-07 -2.77673e-18 3.58923e-05 2.31952e-05 1.19121e-18 5.94523e-08 -7.9414e-19 9.40628e-05 5.16186e-05
3.44 2.73771e-18 1.8478e-07 -1.82514e-18 3.55332e-05 2.2911e-05 7.53951e-19 5.08874e-08 -5.02633e-19 9.36429e-05 5.12017e-05
3.46 1.7951e-18 1.64137e-07 -1.19673e-18 3.52403e-05 2.25518e-05 4.75391e-19 4.3468e-08 -3.16927e-19 9.29449e-05 5.08077e-05
3.48 1.1752e-18 1.4583e-07 -7.83468e-19 3.48229e-05 2.22557e-05 2.9859e-19 3.70518e-08 -1.99059e-19 9.22429e-05 5.03761e-05
3.5 7.67194e-19 1.29426e-07 -5.11462e-19 3.44987e-05 2.19647e-05 1.86799e-19 3.1513e-08 -1.24533e-19 9.18114e-05 5e-05
3.52 4.99224e-19 1.14698e-07 -3.32816e-19 3.41265e-05 2.16197e-05 1.16388e-19 2.67403e-08 -7.75916e-20 9.15447e-05 4.96703e-05
3.54 3.24341e-19 1.01665e-07 -2.16227e-19 3.36777e-05 2.13494e-05 7.22141e-20 2.26355e-08 -4.81427e-20 9.07487e-05 4.92141e-05
3.56 2.10185e-19 9.00421e-08 -1.40124e-19 3.32327e-05 2.10544e-05 4.46137e-20 1.91122e-08 -2.97424e-20 9.00722e-05 4.88313e-05
3.58 1.35894e-19 7.97044e-08 -9.05962e-20 3.28838e-05 2.07761e-05 2.74402e-20 1.60941e-08 -1.82934e-20 8.96999e-05 4.84044e-05
3.6 8.76189e-20 7.04824e-08 -5.84125e-20 3.26657e-05 2.04689e-05 1.68002e-20 1.35144e-08 -1.12001e-20 8.90565e-05 4.80895e-05
3.62 5.64528e-20 6.23929e-08 -3.76352e-20 3.2183e-05 2.02105e-05 1.02371e-20 1.13143e-08 -6.82475e-21 8.866e-05 4.76247e-05
3.64 3.62301e-20 5.51125e-08 -2.41534e-20 3.19373e-05 1.99081e-05 6.20728e-21 9.44239e-09 -4.13818e-21 8.79603e-05 4.73357e-05
3.66 2.32067e-20 4.86732e-08 -1.54711e-20 3.14959e-05 1.96904e-05 3.74451e-21 7.85364e-09 -2.49634e-21 8.72056e-05 4.69424e-05
3.68 1.48103e-20 4.29043e-08 -9.87355e-21 3.12198e-05 1.9386e-05 2.24678e-21 6.50873e-09 -1.49785e-21 8.69059e-05 4.66112e-05
3.7 9.45671e-21 3.79053e-08 -6.30447e-21 3.08923e-05 1.91354e-05 1.34056e-21 5.37338e-09 -8.9371e-22 8.64974e-05 4.6259e-05
3.72 6.00521e-21 3.33639e-08 -4.00347e-21 3.03153e-05 1.88353e-05 7.95154e-22 4.41774e-09 -5.30103e-22 8.59535e-05 4.59091e-05
3.74 3.81064e-21 2.93967e-08 -2.54042e-21 2.99695e-05 1.86061e-05 4.68715e-22 3.61585e-09 -3.12477e-22 8.55699e-05 4.55691e-05
3.76 2.41264e-21 2.58887e-08 -1.60843e-21 2.98762e-05 1.83381e-05 2.74472e-22 2.94521e-09 -1.82981e-22 8.48537e-05 4.51987e-05
3.78 1.52511e-21 2.28035e-08 -1.01674e-21 2.9502e-05 1.81231e-05 1.596e-22 2.38634e-09 -1.064e-22 8.43541e-05 4.4876e-05
3.8 9.5985e-22 2.00331e-08 -6.399e-22 2.91679e-05 1.78707e-05 9.21079e-23 1.9224e-09 -6.14053e-23 8.3656e-05 4.44869e-05
3.82 6.0328e-22 1.76066e-08 -4.02187e-22 2.87877e-05 1.76282e-05 5.27276e-23 1.53884e-09 -3.51517e-23 8.30172e-05 4.41323e-05
3.84 3.78565e-22 1.54765e-08 -2.52377e-22 2.86028e-05 1.73818e-05 2.99198e-23 1.22318e-09 -1.99466e-23 8.28863e-05 4.39168e-05
3.86 2.36754e-22 1.35821e-08 -1.57836e-22 2.81981e-05 1.71287e-05 1.68155e-23 9.64673e-10 -1.12103e-23 8.25263e-05 4.35206e-05
3.88 1.47701e-22 1.19112e-08 -9.84673e-23 2.78814e-05 1.68918e-05 9.35123e-24 7.54122e-10 -6.23415e-24 8.17199e-05 4.32405e-05
3.9 9.20537e-23 1.0454e-08 -6.13691e-23 2.75067e-05 1.66623e-05 5.13952e-24 5.83664e-10 -3.42634e-24 8.14077e-05 4.28937e-05
3.92 5.71379e-23 9.15371e-09 -3.8092e-23 2.73202e-05 1.64243e-05 2.78767e-24 4.46596e-10 -1.85845e-24 8.09848e-05 4.25664e-05
3.94 3.54183e-23 8.01856e-09 -2.36122e-23 2.69594e-05 1.62627e-05 1.4895e-24 3.37217e-10 -9.93e-25 8.03386e-05 4.22885e-05
3.96 2.19133e-23 7.02326e-09 -1.46089e-23 2.66657e-05 1.60179e-05 7.822e-25 2.50696e-10 -5.21467e-25 7.97984e-05 4.19624e-05
3.98 1.3522e-23 6.14606e-09 -9.01469e-24 2.63824e-05 1.58114e-05 4.02508e-25 1.82949e-10 -2.68339e-25 7.95431e-05 4.16683e-05
4 8.31701e-24 5.37046e-09 -5.54467e-24 2.61873e-05 1.5593e-05 2.02153e-25 1.30534e-10 -1.34768e-25 7.9098e-05 4.12979e-05
4.02 5.10905e-24 4.69504e-09 -3.40604e-24 2.58456e-05 1.54116e-05 9.85493e-26 9.05632e-11 -6.56995e-26 7.84334e-05 4.10318e-05
4.04 3.12731e-24 4.0972e-09 -2.08487e-24 2.54955e-05 1.51682e-05 4.62704e-26 6.06205e-11 -3.08469e-26 7.79794e-05 4.07886e-05
4.06 1.91339e-24 3.58017e-09 -1.2756e-24 2.51945e-05 1.49682e-05 2.06795e-26 3.86936e-11 -1.37863e-26 7.73604e-05 4.04826e-05
4.08 1.16499e-24 3.11865e-09 -7.76657e-25 2.49387e-05 1.47911e-05 8.6344e-27 2.31142e-11 -5.75627e-27 7.72746e-05 4.01131e-05
4.1 7.07976e-25 2.71629e-09 -4.71984e-25 2.47505e-05 1.45892e-05 3.25944e-27 1.25055e-11 -2.17296e-27 7.65741e-05 3.98541e-05
4.12 4.30767e-25 2.37288e-09 -2.87178e-25 2.43974e-05 1.44071e-05 1.04166e-27 5.73799e-12 -6.94442e-28 7.62198e-05 3.95798e-05
4.14 2.60471e-25 2.06363e-09 -1.73647e-25 2.40875e-05 1.42009e-05 2.38606e-28 1.8904e-12 -1.59071e-28 7.58448e-05 3.93341e-05
4.16 1.57308e-25 1.79568e-09 -1.04872e-25 2.37715e-05 1.39893e-05 1.89733e-29 2.1658e-13 -1.26488e-29 7.52321e-05 3.90085e-05
4.18 9.46887e-26 1.56007e-09 -6.31258e-26 2.34889e-05 1.38202e-05 7.10091e-30 1.16993e-13 -4.73394e-30 7.51038e-05 3.87606e-05
4.2 5.71118e-26 1.36052e-09 -3.80746e-26 2.33025e-05 1.36489e-05 4.6777e-29 1.11432e-12 -3.11847e-29 7.47239e-05 3.84375e-05
4.22 3.41682e-26 1.17896e-09 -2.27788e-26 2.3048e-05 1.3466e-05 8.20954e-29 2.83267e-12 -5.47303e-29 7.39567e-05 3.82127e-05
4.24 2.04558e-26 1.02413e-09 -1.36372e-26 2.2799e-05 1.32698e-05 9.94661e-29 4.97982e-12 -6.63107e-29 7.35739e-05 3.7984e-05
4.26 1.22027e-26 8.88016e-10 -8.13514e-27 2.26078e-05 1.31015e-05 1.00757e-28 7.33227e-12 -6.71712e-29 7.31178e-05 3.77303e-05
4.28 7.26404e-27 7.69721e-10 -4.8427e-27 2.23392e-05 1.29487e-05 9.17541e-29 9.72255e-12 -6.11694e-29 7.28326e-05 3.74253e-05
4.3 4.32471e-27 6.68446e-10 -2.88314e-27 2.20007e-05 1.27384e-05 7.7822e-29 1.20285e-11 -5.18813e-29 7.24232e-05 3.71538e-05
4.32 2.56041e-27 5.7828e-10 -1.70694e-27 2.17967e-05 1.25882e-05 6.27147e-29 1.41644e-11 -4.18098e-29 7.18726e-05 3.68861e-05
4.34 1.51715e-27 5.01581e-10 -1.01143e-27 2.15865e-05 1.24518e-05 4.86178e-29 1.60734e-11 -3.24118e-29 7.15097e-05 3.67357e-05
4.36 8.94857e-28 4.33825e-10 -5.96572e-28 2.131e-05 1.2269e-05 3.65541e-29 1.77214e-11 -2.43694e-29 7.13765e-05 3.6349e-05
4.38 5.25681e-28 3.74365e-10 -3.50454e-28 2.1034e-05 1.21064e-05 2.68085e-29 1.90917e-11 -1.78723e-29 7.0601e-05 3.61439e-05
4.4 3.08173e-28 3.22956e-10 -2.05449e-28 2.08211e-05 1.19578e-05 1.92575e-29 2.01813e-11 -1.28383e-29 7.03006e-05 3.59284e-05
4.42 1.8076e-28 2.7925e-10 -1.20507e-28 2.06245e-05 1.17676e-05 1.35914e-29 2.09968e-11 -9.06092e-30 7.00936e-05 3.56802e-05
4.44 1.05555e-28 2.40809e-10 -7.03698e-29 2.03172e-05 1.1633e-05 9.44701e-30 2.15521e-11 -6.29801e-30 6.95222e-05 3.5476e-05
4.46 6.15533e-29 2.07738e-10 -4.10355e-29 2.01485e-05 1.14738e-05 6.47891e-30 2.18659e-11 -4.31927e-30 6.93109e-05 3.52222e-05
4.48 3.57757e-29 1.78932e-10 -2.38505e-29 1.99426e-05 1.13391e-05 4.39069e-30 2.196e-11 -2.92712e-30 6.88592e-05 3.50051e-05
4.5 2.07665e-29 1.54192e-10 -1.38443e-29 1.96892e-05 1.11705e-05 2.94382e-30 2.18579e-11 -1.96254e-30 6.83062e-05 3.47498e-05
4.52 1.20228e-29 1.3276e-10 -8.01523e-30 1.94449e-05 1.1034e-05 1.95465e-30 2.15838e-11 -1.3031e-30 6.80488e-05 3.4534e-05
4.54 6.93873e-30 1.14148e-10 -4.62582e-30 1.92747e-05 1.08924e-05 1.28636e-30 2.11618e-11 -8.57576e-31 6.75752e-05 3.43209e-05
4.56 3.99501e-30 9.80837e-11 -2.66334e-30 1.89892e-05 1.07545e-05 8.39655e-31 2.06148e-11 -5.5977e-31 6.72664e-05 3.41227e-05
4.58 2.29575e-30 8.42675e-11 -1.5305e-30 1.88266e-05 1.06072e-05 5.4392e-31 1.9965e-11 -3.62613e-31 6.70886e-05 3.38431e-05
4.6 1.3169e-30 7.23951e-11 -8.77935e-31 1.85848e-05 1.04533e-05 3.49854e-31 1.92328e-11 -2.33236e-31 6.66715e-05 3.36366e-05
4.62 7.51931e-31 6.20181e-11 -5.01288e-31 1.83613e-05 1.03308e-05 2.23535e-31 1.84368e-11 -1.49023e-31 6.61224e-05 3.34019e-05
4.64 4.3029e-31 5.33397e-11 -2.8686e-31 1.82051e-05 1.01771e-05 1.41931e-31 1.75941e-11 -9.46206e-32 6.58634e-05 3.3196e-05
4.66 2.44514e-31 4.56359e-11 -1.6301e-31 1.79855e-05 1.00574e-05 8.95829e-32 1.67197e-11 -5.97219e-32 6.56303e-05 3.29889e-05
4.68 1.39103e-31 3.91577e-11 -9.27355e-32 1.77292e-05 9.94388e-06 5.62233e-32 1.58269e-11 -3.74822e-32 6.50733e-05 3.28049e-05
4.7 7.87423e-32 3.34912e-11 -5.24949e-32 1.75736e-05 9.79954e-06 3.50965e-32 1.49274e-11 -2.33977e-32 6.4481e-05 3.25871e-05
4.72 4.45276e-32 2.86654e-11 -2.96851e-32 1.7388e-05 9.67891e-06 2.17955e-32 1.40312e-11 -1.45303e-32 6.46446e-05 3.23519e-05
4.74 2.51303e-32 2.453e-11 -1.67536e-32 1.7188e-05 9.56601e-06 1.34683e-32 1.31466e-11 -8.97888e-33 6.42246e-05 3.22103e-05
4.76 1.41486e-32 2.09772e-11 -9.43241e-33 1.70477e-05 9.43803e-06 8.28294e-33 1.22806e-11 -5.52196e-33 6.37281e-05 3.19373e-05
4.78 7.94353e-33 1.79204e-11 -5.29569e-33 1.68155e-05 9.31627e-06 5.07051e-33 1.14389e-11 -3.38034e-33 6.34361e-05 3.17476e-05
4.8 4.43158e-33 1.5239e-11 -2.95439e-33 1.65649e-05 9.18646e-06 3.09015e-33 1.06262e-11 -2.0601e-33 6.31586e-05 3.15274e-05
4.82 2.49172e-33 1.30835e-11 -1.66115e-33 1.64045e-05 9.07616e-06 1.87511e-33 9.84585e-12 -1.25008e-33 6.28048e-05 3.13232e-05
4.84 1.38388e-33 1.11152e-11 -9.22587e-34 1.62556e-05 8.94403e-06 1.13305e-33 9.10051e-12 -7.55364e-34 6.26044e-05 3.11545e-05
4.86 7.67699e-34 9.44857e-12 -5.11799e-34 1.61068e-05 8.83926e-06 6.81851e-34 8.39198e-12 -4.54567e-34 6.20776e-05 3.09211e-05
4.88 4.25573e-34 8.04027e-12 -2.83715e-34 1.58421e-05 8.71333e-06 4.08693e-34 7.72136e-12 -2.72462e-34 6.17214e-05 3.07928e-05
4.9 2.36061e-34 6.85814e-12 -1.57374e-34 1.5696e-05 8.62347e-06 2.44012e-34 7.08914e-12 -1.62675e-34 6.15067e-05 3.065e-05
4.92 1.30708e-34 5.8497e-12 -8.71385e-35 1.5503e-05 8.5064e-06 1.45134e-34 6.49534e-12 -9.67563e-35 6.11422e-05 3.04082e-05
4.94 7.20166e-35 4.97369e-12 -4.80111e-35 1.5346e-05 8.37825e-06 8.60018e-35 5.93955e-12 -5.73345e-35 6.07772e-05 3.01797e-05
4.96 3.95233e-35 4.21967e-12 -2.63489e-35 1.52292e-05 8.30023e-06 5.07756e-35 5.421e-12 -3.38504e-35 6.05908e-05 3.00273e-05
4.98 2.15987e-35 3.57105e-12 -1.43992e-35 1.50151e-05 8.17109e-06 2.98705e-35 4.93867e-12 -1.99136e-35 6.01671e-05 2.98727e-05
5 1.18086e-35 3.02881e-12 -7.87237e-36 1.48739e-05 8.07333e-06 1.75104e-35 4.49129e-12 -1.16736e-35 5.97005e-05 2.97183e-05
5.02 6.42256e-36 2.56009e-12 -4.28171e-36 1.4709e-05 7.96973e-06 1.02292e-35 4.07746e-12 -6.81948e-36 5.96938e-05 2.9479e-05
5.04 3.49677e-36 2.16995e-12 -2.33118e-36 1.45464e-05 7.86468e-06 5.95532e-36 3.69563e-12 -3.97021e-36 5.93613e-05 2.92764e-05
5.06 1.89741e-36 1.83631e-12 -1.26494e-36 1.43577e-05 7.75081e-06 3.45545e-36 3.34417e-12 -2.30364e-36 5.90406e-05 2.91364e-05
5.08 1.03043e-36 1.558e-12 -6.86956e-37 1.41666e-05 7.66589e-06 1.99831e-36 3.02143e-12 -1.33221e-36 5.86276e-05 2.89816e-05
5.1 5.54498e-37 1.31213e-12 -3.69665e-37 1.40542e-05 7.56896e-06 1.15186e-36 2.72569e-12 -7.67906e-37 5.84168e-05 2.87495e-05
5.12 2.99744e-37 1.11204e-12 -1.99829e-37 1.39013e-05 7.46364e-06 6.61805e-37 2.45528e-12 -4.41203e-37 5.82152e-05 2.86495e-05
5.14 1.61211e-37 9.39339e-13 -1.07474e-37 1.37399e-05 7.36937e-06 3.79029e-37 2.20852e-12 -2.52686e-37 5.78304e-05 2.84436e-05
5.16 8.6429e-38 7.92339e-13 -5.76194e-38 1.35909e-05 7.26875e-06 2.16393e-37 1.98379e-12 -1.44262e-37 5.76125e-05 2.82682e-05
5.18 4.64448e-38 6.71081e-13 -3.09632e-38 1.34053e-05 7.18394e-06 1.23156e-37 1.77949e-12 -8.21042e-38 5.72659e-05 2.81395e-05
5.2 2.48425e-38 5.66739e-13 -1.65616e-38 1.32659e-05 7.08806e-06 6.98757e-38 1.5941e-12 -4.65838e-38 5.68934e-05 2.7931e-05
5.22 1.31946e-38 4.76101e-13 0 1.31501e-05 7.0015e-06 3.95244e-38 1.42616e-12 0 5.65967e-05 2.78348e-05
5.24 7.00107e-39 4.00266e-13 0 1.298e-05 6.89604e-06 2.22888e-38 1.2743e-12 0 5.63514e-05 2.76327e-05
5.26 3.70432e-39 3.36152e-13 0 1.28465e-05 6.82912e-06 1.25314e-38 1.13718e-12 0 5.59097e-05 2.74266e-05
5.28 1.96574e-39 2.83637e-13 0 1.27084e-05 6.7319e-06 7.02458e-39 1.01358e-12 0 5.56857e-05 2.73168e-05
5.3 1.03511e-39 2.37901e-13 0 1.25399e-05 6.66014e-06 3.92604e-39 9.02327e-13 0 5.54745e-05 2.71892e-05
5.32 5.42952e-40 1.99117e-13 0 1.2412e-05 6.56952e-06 2.18783e-39 8.02344e-13 0 5.52219e-05 2.69746e-05
5.34 2.87593e-40 1.68588e-13 0 1.22648e-05 6.48303e-06 1.21565e-39 7.12617e-13 0 5.5055e-05 2.68813e-05
5.36 1.49747e-40 1.40563e-13 0 1.21329e-05 6.39725e-06 6.73512e-40 6.32207e-13 0 5.46061e-05 2.67154e-05
5.38 7.82298e-41 1.17792e-13 0 1.19695e-05 6.31285e-06 3.72078e-40 5.60245e-13 0 5.43927e-05 2.64745e-05
5.4 4.08746e-41 9.8899e-14 0 1.1852e-05 6.24002e-06 2.04966e-40 4.95931e-13 0 5.4109e-05 2.6354e-05
5.42 2.12228e-41 8.2661e-14 0 1.16873e-05 6.15706e-06 1.1259e-40 4.38527e-13 0 5.38885e-05 2.61908e-05
5.44 1.10334e-41 6.92996e-14 0 1.15907e-05 6.07513e-06 6.16722e-41 3.87356e-13 0 5.34341e-05 2.61349e-05
5.46 5.71048e-42 5.79403e-14 0 1.14701e-05 6.00143e-06 3.3687e-41 3.41798e-13 0 5.30658e-05 2.59508e-05
5.48 2.9517e-42 4.84655e-14 0 1.13534e-05 5.92528e-06 1.83494e-41 3.01288e-13 0 5.308e-05 2.57916e-05
5.5 1.5183e-42 4.04143e-14 0 1.12275e-05 5.85302e-06 9.9673e-42 2.6531e-13 0 5.27328e-05 2.5643e-05
5.52 7.83634e-43 3.38743e-14 0 1.10577e-05 5.77908e-06 5.39925e-42 2.33394e-13 0 5.26699e-05 2.54717e-05
5.54 4.0154e-43 2.82378e-14 0 1.09557e-05 5.70485e-06 2.91672e-42 2.05115e-13 0 5.22472e-05 2.54119e-05
5.56 2.04531e-43 2.34407e-14 0 1.08464e-05 5.63652e-06 1.57134e-42 1.80086e-13 0 5.19653e-05 2.5272e-05
5.58 1.045e-43 1.95525e-14 0 1.06796e-05 5.54978e-06 8.44229e-43 1.57959e-13 0 5.18214e-05 2.51085e-05
5.6 5.33088e-44 1.63126e-14 0 1.05871e-05 5.49136e-06 4.52349e-43 1.38419e-13 0 5.14876e-05 2.49744e-05
5.62 2.70333e-44 1.35527e-14 0 1.04445e-05 5.43041e-06 2.41721e-43 1.21182e-13 0 5.13109e-05 2.4774e-05
5.64 1.36414e-44 1.12241e-14 0 1.03355e-05 5.36995e-06 1.28821e-43 1.05993e-13 0 5.10682e-05 2.46655e-05
5.66 6.921e-45 9.36253e-15 0 1.02244e-05 5.2937e-06 6.84689e-44 9.26227e-14 0 5.07631e-05 2.4551e-05
5.68 3.48044e-45 7.75451e-15 0 1.01283e-05 5.22428e-06 3.62946e-44 8.08652e-14 0 5.05697e-05 2.43961e-05
5.7 1.75324e-45 6.44497e-15 0 1.00027e-05 5.16136e-06 1.91882e-44 7.05366e-14 0 5.0303e-05 2.4294e-05
5.72 8.78223e-46 5.33591e-15 0 9.89978e-06 5.09358e-06 1.01176e-44 6.14723e-14 0 5.01576e-05 2.41375e-05
5.74 4.39374e-46 4.42005e-15 0 9.77696e-06 5.03609e-06 5.3207e-45 5.35256e-14 0 4.97921e-05 2.40307e-05
5.76 2.19333e-46 3.65973e-15 0 9.6616e-06 4.9638e-06 2.79073e-45 4.65655e-14 0 4.95532e-05 2.3867e-05
5.78 1.09418e-46 3.03355e-15 0 9.55816e-06 4.90651e-06 1.45991e-45 4.04753e-14 0 4.93436e-05 2.37484e-05
5.8 5.41659e-47 2.4996e-15 0 9.46666e-06 4.84108e-06 7.61725e-46 3.51514e-14 0 4.90476e-05 2.36262e-05
5.82 2.67934e-47 2.06167e-15 0 9.36093e-06 4.7744e-06 3.96402e-46 3.05019e-14 0 4.89302e-05 2.35127e-05
5.84 1.32602e-47 1.70433e-15 0 9.27539e-06 4.72253e-06 2.05751e-46 2.6445e-14 0 4.86909e-05 2.33996e-05
5.86 6.54603e-48 1.40784e-15 0 9.13624e-06 4.66531e-06 1.06517e-46 2.29085e-14 0 4.85636e-05 2.32473e-05
5.88 3.21713e-48 1.1598e-15 0 9.05242e-06 4.5989e-06 5.50014e-47 1.98285e-14 0 4.82381e-05 2.30932e-05
5.9 1.58317e-48 9.584e-16 0 8.92073e-06 4.54211e-06 2.83273e-47 1.71484e-14 0 4.80643e-05 2.30108e-05
5.92 7.76181e-49 7.90405e-16 0 8.83203e-06 4.49318e-06 1.45518e-47 1.48185e-14 0 4.77894e-05 2.28462e-05
5.94 3.79111e-49 6.50556e-16 0 8.74282e-06 4.43512e-06 7.45611e-48 1.27947e-14 0 4.75632e-05 2.27822e-05
5.96 1.8434e-49 5.33992e-16 0 8.634e-06 4.3707e-06 3.8106e-48 1.10385e-14 0 4.74327e-05 2.26299e-05
5.98 8.96849e-50 4.39335e-16 0 8.53214e-06 4.32655e-06 1.9425e-48 9.51565e-15 0 4.71241e-05 2.25353e-05
6 4.35736e-50 3.61597e-16 0 8.42183e-06 4.27076e-06 9.87692e-49 8.1964e-15 0 4.68084e-05 2.24102e-05
6.02 2.10058e-50 2.95822e-16 0 8.3471e-06 4.22343e-06 5.00926e-49 7.05448e-15 0 4.66385e-05 2.22754e-05
6.04 1.01044e-50 2.41912e-16 0 8.2487e-06 4.16311e-06 2.53408e-49 6.06689e-15 0 4.64101e-05 2.22008e-05
6.06 4.88704e-51 1.99255e-16 0 8.15597e-06 4.11068e-06 1.27869e-49 5.21349e-15 0 4.62961e-05 2.20815e-05
6.08 2.34566e-51 1.63159e-16 0 8.0675e-06 4.06157e-06 6.43589e-50 4.47667e-15 0 4.5976e-05 2.19259e-05
6.1 1.12266e-51 1.33457e-16 0 7.99111e-06 4.01381e-06 3.23112e-50 3.84102e-15 0 4.58068e-05 2.18042e-05
6.12 5.36222e-52 1.09131e-16 0 7.87799e-06 3.96793e-06 1.61808e-50 3.29311e-15 0 4.56478e-05 2.17304e-05
6.14 2.54839e-52 8.89503e-17 0 7.79814e-06 3.91532e-06 8.08266e-51 2.82121e-15 0 4.5422e-05 2.16782e-05
6.16 1.21107e-52 7.26258e-17 0 7.70339e-06 3.87233e-06 4.0273e-51 2.4151e-15 0 4.51752e-05 2.14866e-05
6.18 5.75518e-53 5.93998e-17 0 7.6348e-06 3.82398e-06 2.00162e-51 2.06589e-15 0 4.49339e-05 2.1387e-05
6.2 2.72406e-53 4.84742e-17 0 7.54566e-06 3.76721e-06 9.92341e-52 1.76586e-15 0 4.4847e-05 2.13025e-05
6.22 1.28008e-53 3.93429e-17 0 7.44811e-06 3.73186e-06 4.9074e-52 1.50827e-15 0 4.47776e-05 2.12431e-05
6.24 6.0263e-54 3.20462e-17 0 7.38612e-06 3.67639e-06 2.42079e-52 1.28731e-15 0 4.44156e-05 2.10713e-05
6.26 2.84766e-54 2.62467e-17 0 7.29959e-06 3.63006e-06 1.19118e-52 1.0979e-15 0 4.42419e-05 2.09455e-05
6.28 1.32985e-54 2.12823e-17 0 7.20275e-06 3.58887e-06 5.84672e-53 9.35677e-16 0 4.3926e-05 2.08561e-05
6.3 6.20445e-55 1.72706e-17 0 7.12501e-06 3.54279e-06 2.86264e-53 7.9684e-16 0 4.37288e-05 2.07811e-05
6.32 2.90226e-55 1.40765e-17 0 7.04417e-06 3.50697e-06 1.39811e-53 6.78111e-16 0 4.36882e-05 2.06726e-05
6.34 1.3473e-55 1.14062e-17 0 6.96998e-06 3.45728e-06 6.8114e-54 5.76654e-16 0 4.34615e-05 2.05589e-05
6.36 6.23451e-56 9.22922e-18 0 6.89013e-06 3.41869e-06 3.3102e-54 4.90023e-16 0 4.33317e-05 2.04799e-05
6.38 2.8815e-56 7.47186e-18 0 6.83195e-06 3.3773e-06 1.60471e-54 4.16108e-16 0 4.31147e-05 2.03647e-05
6.4 1.32895e-56 6.0469e-18 0 6.74722e-06 3.33457e-06 7.76e-55 3.5309e-16 0 4.28748e-05 2.02685e-05
6.42 6.10641e-57 4.88411e-18 0 6.66961e-06 3.29543e-06 3.7433e-55 2.99402e-16 0 4.26416e-05 2.0153e-05
6.44 2.81499e-57 3.96477e-18 0 6.57915e-06 3.25335e-06 1.80125e-55 2.53697e-16 0 4.25438e-05 2.00543e-05
6.46 1.28657e-57 3.19653e-18 0 6.51482e-06 3.20792e-06 8.64617e-56 2.14818e-16 0 4.21562e-05 2.00017e-05
6.48 5.88132e-58 2.58221e-18 0 6.44536e-06 3.16654e-06 4.14002e-56 1.81769e-16 0 4.20146e-05 1.98437e-05
6.5 2.68074e-58 2.08356e-18 0 6.39709e-06 3.12913e-06 1.97748e-56 1.53696e-16 0 4.18682e-05 1.9741e-05
6.52 1.22156e-58 1.6837e-18 0 6.30461e-06 3.09646e-06 9.42223e-57 1.29868e-16 0 4.17753e-05 1.96768e-05
6.54 5.52783e-59 1.35353e-18 0 6.23804e-06 3.05484e-06 4.47846e-57 1.09658e-16 0 4.14522e-05 1.96053e-05
6.56 2.48508e-59 1.08288e-18 0 6.16657e-06 3.01882e-06 2.12343e-57 9.25289e-17 0 4.13804e-05 1.94693e-05
6.58 1.124e-59 8.73171e-19 0 6.09664e-06 2.98875e-06 1.00434e-57 7.80213e-17 0 4.11834e-05 1.94032e-05
6.6 5.07565e-60 7.04172e-19 0 6.00652e-06 2.94401e-06 4.73873e-58 6.5743e-17 0 4.10314e-05 1.9279e-05
6.62 2.27342e-60 5.64271e-19 0 5.95906e-06 2.90768e-06 2.23038e-58 5.53589e-17 0 4.09192e-05 1.9212e-05
6.64 1.01729e-60 4.52519e-19 0 5.90141e-06 2.87391e-06 1.04721e-58 4.6583e-17 0 4.06387e-05 1.9093e-05
6.66 4.52731e-61 3.61561e-19 0 5.82363e-06 2.83838e-06 4.90489e-59 3.91716e-17 0 4.04352e-05 1.90473e-05
6.68 2.02142e-61 2.90343e-19 0 5.75427e-06 2.80457e-06 2.29173e-59 3.29169e-17 0 4.04399e-05 1.89591e-05
6.7 8.97664e-62 2.32299e-19 0 5.69837e-06 2.77316e-06 1.06817e-59 2.76421e-17 0 4.01684e-05 1.88573e-05
6.72 3.974e-62 1.85611e-19 0 5.63337e-06 2.74084e-06 4.96655e-60 2.31969e-17 0 4.00138e-05 1.87644e-05
6.74 1.75016e-62 1.47795e-19 0 5.56176e-06 2.71064e-06 2.30364e-60 1.94534e-17 0 3.97839e-05 1.86739e-05
6.76 7.71953e-63 1.18071e-19 0 5.50953e-06 2.66998e-06 1.0659e-60 1.63031e-17 0 3.9707e-05 1.85691e-05
6.78 3.40661e-63 9.45389e-20 0 5.45008e-06 2.64092e-06 4.91997e-61 1.36537e-17 0 3.95755e-05 1.85215e-05
6.8 1.4867e-63 7.49914e-20 0 5.37692e-06 2.60721e-06 2.26545e-61 1.14272e-17 0 3.93201e-05 1.84444e-05
6.82 6.52798e-64 5.99557e-20 0 5.32054e-06 2.57857e-06 1.04062e-61 9.55745e-18 0 3.91224e-05 1.82966e-05
6.84 2.83113e-64 4.74285e-20 0 5.27353e-06 2.55087e-06 4.76841e-62 7.98828e-18 0 3.90428e-05 1.82081e-05
6.86 1.23486e-64 3.77998e-20 0 5.20702e-06 2.51776e-06 2.17973e-62 6.67231e-18 0 3.88683e-05 1.81808e-05
6.88 5.37595e-65 3.01221e-20 0 5.15548e-06 2.48671e-06 9.93987e-63 5.56943e-18 0 3.87322e-05 1.80763e-05
6.9 2.32902e-65 2.3929e-20 0 5.10266e-06 2.45612e-06 4.52175e-63 4.64577e-18 0 3.85086e-05 1.80017e-05
6.92 1.00223e-65 1.8915e-20 0 5.05507e-06 2.42374e-06 2.05202e-63 3.87275e-18 0 3.84079e-05 1.79218e-05
6.94 4.34124e-66 1.50765e-20 0 4.98681e-06 2.39618e-06 9.28981e-64 3.22622e-18 0 3.81729e-05 1.78301e-05
6.96 1.85756e-66 1.18917e-20 0 4.9433e-06 2.36686e-06 4.19548e-64 2.68586e-18 0 3.80299e-05 1.77491e-05
6.98 7.98238e-67 9.43654e-21 0 4.88241e-06 2.34093e-06 1.8902e-64 2.23454e-18 0 3.78646e-05 1.76584e-05
7 3.40498e-67 7.44628e-21 0 4.8245e-06 2.30686e-06 8.49544e-65 1.85785e-18 0 3.76267e-05 1.75788e-05
7.02 1.45429e-67 5.89363e-21 0 4.76993e-06 2.28296e-06 3.80905e-65 1.54365e-18 0 3.75438e-05 1.75084e-05
7.04 6.12976e-68 4.61155e-21 0 4.72548e-06 2.25577e-06 1.70372e-65 1.28175e-18 0 3.73932e-05 1.74408e-05
7.06 2.5971e-68 3.63352e-21 0 4.66899e-06 2.22934e-06 7.60213e-66 1.06359e-18 0 3.71982e-05 1.7342e-05
7.08 1.09703e-68 2.85929e-21 0 4.60777e-06 2.20216e-06 3.38396e-66 8.81995e-19 0 3.70496e-05 1.72802e-05
7.1 4.61932e-69 2.2469e-21 0 4.55944e-06 2.17228e-06 1.50269e-66 7.3093e-19 0 3.69852e-05 1.71951e-05
7.12 1.94059e-69 1.76469e-21 0 4.50149e-06 2.15282e-06 6.65688e-67 6.05348e-19 0 3.67685e-05 1.7149e-05
7.14 8.16512e-70 1.39056e-21 0 4.46229e-06 2.12191e-06 2.94189e-67 5.01019e-19 0 3.67107e-05 1.69965e-05
7.16 3.40305e-70 1.08731e-21 0 4.40351e-06 2.09962e-06 1.29699e-67 4.14404e-19 0 3.65127e-05 1.69572e-05
7.18 1.41862e-70 8.51872e-22 0 4.35514e-06 2.06902e-06 5.70435e-68 3.42543e-19 0 3.63416e-05 1.68965e-05
7.2 5.88285e-71 6.65094e-22 0 4.3164e-06 2.0454e-06 2.50283e-68 2.82961e-19 0 3.62059e-05 1.67873e-05
7.22 2.44404e-71 5.21141e-22 0 4.2798e-06 2.02071e-06 1.09551e-68 2.33594e-19 0 3.61626e-05 1.67478e-05
7.24 1.01086e-71 4.07243e-22 0 4.22715e-06 2.00206e-06 4.78361e-69 1.92716e-19 0 3.59846e-05 1.66354e-05
7.26 4.14591e-72 3.16127e-22 0 4.17382e-06 1.9762e-06 2.0838e-69 1.5889e-19 0 3.57445e-05 1.66044e-05
7.28 1.70819e-72 2.46958e-22 0 4.13212e-06 1.95303e-06 9.05553e-70 1.30918e-19 0 3.56354e-05 1.65239e-05
7.3 6.98648e-73 1.91846e-22 0 4.08363e-06 1.92762e-06 3.92584e-70 1.07802e-19 0 3.54405e-05 1.64608e-05
7.32 2.8457e-73 1.48682e-22 0 4.02227e-06 1.90886e-06 1.69789e-70 8.87112e-20 0 3.53112e-05 1.63547e-05
7.34 1.15608e-73 1.15132e-22 0 4.0038e-06 1.88542e-06 7.3257e-71 7.29549e-20 0 3.52441e-05 1.63206e-05
7.36 4.69209e-74 8.92223e-23 0 3.95549e-06 1.86258e-06 3.15318e-71 5.99591e-20 0 3.50456e-05 1.62566e-05
7.38 1.90957e-74 6.94557e-23 0 3.91461e-06 1.83904e-06 1.35397e-71 4.92473e-20 0 3.49544e-05 1.61574e-05
7.4 0 5.34176e-23 0 3.87549e-06 1.81598e-06 0 4.04236e-20 0 3.48433e-05 1.60933e-05
7.42 0 4.13985e-23 0 3.81826e-06 1.79557e-06 0 3.31599e-20 0 3.46477e-05 1.60251e-05
7.44 0 3.18339e-23 0 3.79294e-06 1.77469e-06 0 2.71844e-20 0 3.45419e-05 1.59368e-05
7.46 0 2.46115e-23 0 3.74276e-06 1.75157e-06 0 2.22716e-20 0 3.4479e-05 1.58833e-05
7.48 0 1.89007e-23 0 3.70337e-06 1.72997e-06 0 1.82353e-20 0 3.42767e-05 1.58233e-05
7.5 0 1.44287e-23 0 3.66516e-06 1.71175e-06 0 1.49211e-20 0 3.4104e-05 1.57821e-05
7.52 0 1.11185e-23 0 3.62519e-06 1.6917e-06 0 1.22016e-20 0 3.40205e-05 1.56882e-05
7.54 0 8.55195e-24 0 3.58247e-06 1.6724e-06 0 9.97155e-21 0 3.38377e-05 1.5615e-05
7.56 0 6.48324e-24 0 3.53938e-06 1.65328e-06 0 8.14398e-21 0 3.36945e-05 1.55381e-05
7.58 0 4.97343e-24 0 3.50156e-06 1.6317e-06 0 6.64723e-21 0 3.35913e-05 1.54839e-05
7.6 0 3.77887e-24 0 3.46844e-06 1.6138e-06 0 5.42218e-21 0 3.34276e-05 1.53964e-05
7.62 0 2.8941e-24 0 3.42943e-06 1.59646e-06 0 4.42015e-21 0 3.33043e-05 1.53552e-05
7.64 0 2.18274e-24 0 3.38502e-06 1.57459e-06 0 3.60106e-21 0 3.32779e-05 1.5278e-05
7.66 0 1.66204e-24 0 3.34611e-06 1.55803e-06 0 2.93194e-21 0 3.30736e-05 1.52256e-05
7.68 0 1.25627e-24 0 3.31967e-06 1.53887e-06 0 2.38567e-21 0 3.29008e-05 1.51465e-05
7.7 0 9.53599e-25 0 3.27929e-06 1.51835e-06 0 1.93998e-21 0 3.28103e-05 1.51324e-05
7.72 0 7.148e-25 0 3.24902e-06 1.50249e-06 0 1.57658e-21 0 3.26721e-05 1.50441e-05
7.74 0 5.4159e-25 0 3.21074e-06 1.48602e-06 0 1.28046e-21 0 3.26966e-05 1.49569e-05
7.76 0 4.04697e-25 0 3.17519e-06 1.46635e-06 0 1.03932e-21 0 3.23536e-05 1.49256e-05
7.78 0 3.00894e-25 0 3.13966e-06 1.45086e-06 0 8.43068e-22 0 3.24249e-05 1.48378e-05
7.8 0 2.2552e-25 0 3.10985e-06 1.43516e-06 0 6.83456e-22 0 3.22317e-05 1.47961e-05
7.82 0 1.68203e-25 0 3.06902e-06 1.41702e-06 0 5.53721e-22 0 3.2009e-05 1.47224e-05
7.84 0 1.23857e-25 0 3.03911e-06 1.39894e-06 0 4.48337e-22 0 3.19755e-05 1.46928e-05
7.86 0 9.20601e-26 0 3.00993e-06 1.38436e-06 0 3.62788e-22 0 3.19279e-05 1.4579e-05
7.88 0 6.82008e-26 0 2.9698e-06 1.36704e-06 0 2.93382e-22 0 3.17129e-05 1.45173e-05
7.9 0 4.97376e-26 0 2.94749e-06 1.35139e-06 0 2.3711e-22 0 3.1617e-05 1.44893e-05
7.92 0 3.67132e-26 0 2.90496e-06 1.33863e-06 0 1.91514e-22 0 3.145e-05 1.44234e-05
7.94 0 2.72327e-26 0 2.87612e-06 1.32177e-06 0 1.54591e-22 0 3.13871e-05 1.43824e-05
7.96 0 1.96425e-26 0 2.84349e-06 1.30531e-06 0 1.24711e-22 0 3.13016e-05 1.43128e-05
7.98 0 1.4261e-26 0 2.81413e-06 1.29175e-06 0 1.00545e-22 0 3.11759e-05 1.42408e-05
8 0 1.0503e-26 0 2.78913e-06 1.27379e-06 0 8.10119e-23 0 3.1029e-05 1.42159e-05
8.02 0 7.33448e-27 0 2.75082e-06 1.26082e-06 0 6.52341e-23 0 3.08879e-05 1.412e-05
8.04 0 5.27084e-27 0 2.73038e-06 1.24599e-06 0 5.24972e-23 0 3.07857e-05 1.40917e-05
8.06 0 3.77908e-27 0 2.69767e-06 1.23195e-06 0 4.22215e-23 0 3.05716e-05 1.4027e-05
8.08 0 2.63852e-27 0 2.66244e-06 1.21694e-06 0 3.39366e-23 0 3.05122e-05 1.39648e-05
8.1 0 1.85278e-27 0 2.64154e-06 1.20479e-06 0 2.72608e-23 0 3.04414e-05 1.39157e-05
8.12 0 1.32024e-27 0 2.60756e-06 1.1898e-06 0 2.1885e-23 0 3.02983e-05 1.38285e-05
8.14 0 9.22756e-28 0 2.58164e-06 1.17608e-06 0 1.75586e-23 0 3.02116e-05 1.37916e-05
8.16 0 6.09066e-28 0 2.55074e-06 1.162e-06 0 1.4079e-23 0 3.01517e-05 1.37713e-05
8.18 0 4.17469e-28 0 2.5232e-06 1.14746e-06 0 1.12821e-23 0 3.00283e-05 1.36941e-05
8.2 0 2.76215e-28 0 2.49882e-06 1.13674e-06 0 9.0354e-24 0 2.99632e-05 1.36085e-05
8.22 0 1.82223e-28 0 2.47316e-06 1.12273e-06 0 7.23172e-24 0 2.97947e-05 1.35808e-05
8.24 0 1.20894e-28 0 2.45134e-06 1.1111e-06 0 5.78461e-24 0 2.96875e-05 1.35266e-05
8.26 0 7.4032e-29 0 2.42094e-06 1.09788e-06 0 4.62429e-24 0 2.95528e-05 1.34738e-05
8.28 0 4.67809e-29 0 2.38971e-06 1.0834e-06 0 3.69448e-24 0 2.9467e-05 1.34318e-05
8.3 0 2.78213e-29 0 2.36698e-06 1.06947e-06 0 2.94986e-24 0 2.94157e-05 1.33811e-05
8.32 0 1.60958e-29 0 2.34018e-06 1.05855e-06 0 2.3539e-24 0 2.91826e-05 1.33392e-05
8.34 0 8.74414e-30 0 2.31256e-06 1.04869e-06 0 1.87721e-24 0 2.91831e-05 1.32655e-05
8.36 0 4.32034e-30 0 2.29152e-06 1.03488e-06 0 1.49616e-24 0 2.90709e-05 1.32442e-05
8.38 0 1.83202e-30 0 2.26545e-06 1.02376e-06 0 1.19174e-24 0 2.89798e-05 1.31507e-05
8.4 0 6.87433e-31 0 2.24704e-06 1.01188e-06 0 9.4869e-25 0 2.88768e-05 1.31344e-05
8.42 0 1.38522e-31 0 2.21649e-06 9.99351e-07 0 7.54758e-25 0 2.87481e-05 1.30873e-05
8.44 0 1.14359e-33 0 2.19653e-06 9.87898e-07 0 6.00109e-25 0 2.86234e-05 1.30096e-05
8.46 0 8.81091e-32 0 2.1675e-06 9.77752e-07 0 4.76863e-25 0 2.85513e-05 1.29859e-05
8.48 0 2.87269e-31 0 2.14545e-06 9.6812e-07 0 3.78701e-25 0 2.84265e-05 1.29163e-05
8.5 0 5.30892e-31 0 2.12407e-06 9.56177e-07 0 3.00566e-25 0 2.8379e-05 1.28827e-05
8.52 0 6.22994e-31 0 2.10569e-06 9.43623e-07 0 2.3841e-25 0 2.82518e-05 1.28237e-05
8.54 0 8.0352e-31 0 2.08058e-06 9.34589e-07 0 1.88994e-25 0 2.81021e-05 1.27706e-05
8.56 0 8.4835e-31 0 2.05441e-06 9.22035e-07 0 1.49732e-25 0 2.80916e-05 1.27238e-05
8.58 0 9.07671e-31 0 2.03809e-06 9.12721e-07 0 1.18555e-25 0 2.79907e-05 1.26932e-05
8.6 0 8.88514e-31 0 2.01307e-06 9.02177e-07 0 9.38141e-26 0 2.79673e-05 1.26299e-05
8.62 0 8.88136e-31 0 1.99193e-06 8.91931e-07 0 7.4192e-26 0 2.78328e-05 1.25699e-05
8.64 0 8.65387e-31 0 1.97018e-06 8.82522e-07 0 5.86391e-26 0 2.77651e-05 1.2554e-05
8.66 0 7.9556e-31 0 1.95244e-06 8.70806e-07 0 4.6319e-26 0 2.75294e-05 1.2487e-05
8.68 0 7.26592e-31 0 1.93403e-06 8.62557e-07 0 3.65657e-26 0 2.75275e-05 1.24503e-05
8.7 0 6.75154e-31 0 1.91035e-06 8.51605e-07 0 2.88489e-26 0 2.74098e-05 1.24188e-05
8.72 0 5.97687e-31 0 1.88925e-06 8.43613e-07 0 2.27471e-26 0 2.73479e-05 1.23319e-05
8.74 0 5.34319e-31 0 1.87385e-06 8.33978e-07 0 1.79253e-26 0 2.72395e-05 1.23226e-05
8.76 0 4.71442e-31 0 1.85111e-06 8.2285e-07 0 1.41172e-26 0 2.71333e-05 1.22624e-05
8.78 0 4.13596e-31 0 1.83072e-06 8.14585e-07 0 1.11115e-26 0 2.70949e-05 1.22264e-05
8.8 0 3.59381e-31 0 1.80337e-06 8.05437e-07 0 8.74059e-27 0 2.69308e-05 1.21708e-05
8.82 0 3.08432e-31 0 1.78763e-06 7.95166e-07 0 6.87149e-27 0 2.68599e-05 1.21126e-05
8.84 0 2.616e-31 0 1.77162e-06 7.8719e-07 0 5.39888e-27 0 2.6795e-05 1.20683e-05
8.86 0 2.2838e-31 0 1.75415e-06 7.78108e-07 0 4.23935e-27 0 2.66569e-05 1.2031e-05
8.88 0 1.84983e-31 0 1.73304e-06 7.70032e-07 0 3.32689e-27 0 2.65578e-05 1.20023e-05
8.9 0 1.60356e-31 0 1.71752e-06 7.60951e-07 0 2.60928e-27 0 2.63916e-05 1.19253e-05
8.92 0 1.33954e-31 0 1.69958e-06 7.53226e-07 0 2.04525e-27 0 2.6334e-05 1.18958e-05
8.94 0 1.09516e-31 0 1.68053e-06 7.43565e-07 0 1.60219e-27 0 2.62997e-05 1.18691e-05
8.96 0 9.29124e-32 0 1.66218e-06 7.35855e-07 0 1.25437e-27 0 2.61755e-05 1.18191e-05
8.98 0 7.6198e-32 0 1.64841e-06 7.27135e-07 0 9.81484e-28 0 2.61256e-05 1.17634e-05
9 0 6.27319e-32 0 1.62576e-06 7.18441e-07 0 7.67509e-28 0 2.60233e-05 1.174e-05
9.02 0 5.12347e-32 0 1.61268e-06 7.11163e-07 0 5.99829e-28 0 2.58917e-05 1.1691e-05
9.04 0 4.2106e-32 0 1.59351e-06 7.02942e-07 0 4.68506e-28 0 2.58239e-05 1.16413e-05
9.06 0 3.47636e-32 0 1.57701e-06 6.94934e-07 0 3.65719e-28 0 2.58297e-05 1.1607e-05
9.08 0 2.85567e-32 0 1.5613e-06 6.87657e-07 0 2.85315e-28 0 2.57564e-05 1.15404e-05
9.1 0 2.28723e-32 0 1.54334e-06 6.79714e-07 0 2.22456e-28 0 2.56253e-05 1.15065e-05
9.12 0 1.88031e-32 0 1.52496e-06 6.72628e-07 0 1.73345e-28 0 2.54456e-05 1.14937e-05
9.14 0 1.54022e-32 0 1.5109e-06 6.65642e-07 0 1.34996e-28 0 2.54201e-05 1.14389e-05
9.16 0 1.24665e-32 0 1.49543e-06 6.58099e-07 0 1.05069e-28 0 2.5277e-05 1.14005e-05
9.18 0 1.00622e-32 0 1.47869e-06 6.50606e-07 0 8.17287e-29 0 2.52442e-05 1.13431e-05
9.2 0 8.08638e-33 0 1.46585e-06 6.42869e-07 0 6.35358e-29 0 2.51562e-05 1.12989e-05
9.22 0 6.47723e-33 0 1.44913e-06 6.35875e-07 0 4.93638e-29 0 2.50561e-05 1.12805e-05
9.24 0 5.18771e-33 0 1.43161e-06 6.295e-07 0 3.83304e-29 0 2.50824e-05 1.12454e-05
9.26 0 4.13973e-33 0 1.41882e-06 6.20232e-07 0 2.97456e-29 0 2.49535e-05 1.11839e-05
9.28 0 3.3199e-33 0 1.40281e-06 6.14784e-07 0 2.307e-29 0 2.47578e-05 1.11599e-05
9.3 0 2.66949e-33 0 1.39054e-06 6.08425e-07 0 1.78821e-29 0 2.46924e-05 1.11261e-05
9.32 0 2.12487e-33 0 1.37765e-06 6.01762e-07 0 1.38527e-29 0 2.47422e-05 1.1063e-05
9.34 0 1.68397e-33 0 1.35868e-06 5.95265e-07 0 1.0725e-29 0 2.45662e-05 1.1044e-05
9.36 0 1.35605e-33 0 1.34821e-06 5.88452e-07 0 8.29858e-30 0 2.4483e-05 1.09946e-05
9.38 0 1.07032e-33 0 1.3327e-06 5.82302e-07 0 6.41737e-30 0 2.4429e-05 1.09537e-05
9.4 0 8.52829e-34 0 1.32026e-06 5.7539e-07 0 4.95971e-30 0 2.44173e-05 1.09208e-05
9.42 0 6.71773e-34 0 1.30366e-06 5.69419e-07 0 3.8309e-30 0 2.43015e-05 1.08746e-05
9.44 0 5.29004e-34 0 1.29149e-06 5.62908e-07 0 2.95728e-30 0 2.41672e-05 1.08522e-05
9.46 0 4.19458e-34 0 1.27701e-06 5.57069e-07 0 2.28155e-30 0 2.41364e-05 1.08086e-05
9.48 0 3.31495e-34 0 1.26654e-06 5.50728e-07 0 1.75919e-30 0 2.39685e-05 1.07881e-05
9.5 0 2.61547e-34 0 1.25094e-06 5.44774e-07 0 1.35564e-30 0 2.39818e-05 1.07473e-05
9.52 0 2.05868e-34 0 1.23781e-06 5.38998e-07 0 1.04405e-30 0 2.38677e-05 1.06985e-05
9.54 0 1.602e-34 0 1.2258e-06 5.33e-07 0 8.03604e-31 0 2.37831e-05 1.06793e-05
9.56 0 1.25725e-34 0 1.21386e-06 5.27124e-07 0 6.18175e-31 0 2.3749e-05 1.0622e-05
9.58 0 9.95914e-35 0 1.20151e-06 5.2132e-07 0 4.75256e-31 0 2.3661e-05 1.05959e-05
9.6 0 7.70328e-35 0 1.18931e-06 5.15884e-07 0 3.65166e-31 0 2.35818e-05 1.05249e-05
9.62 0 6.02222e-35 0 1.17484e-06 5.09544e-07 0 2.80414e-31 0 2.34811e-05 1.04998e-05
9.64 0 4.73555e-35 0 1.16424e-06 5.0384e-07 0 2.15207e-31 0 2.34592e-05 1.04855e-05
9.66 0 3.68813e-35 0 1.15203e-06 4.98929e-07 0 1.65067e-31 0 2.34438e-05 1.04485e-05
9.68 0 2.85618e-35 0 1.14132e-06 4.93826e-07 0 1.26535e-31 0 2.33531e-05 1.04147e-05
9.7 0 2.24064e-35 0 1.12766e-06 4.88398e-07 0 9.69412e-32 0 2.3228e-05 1.03975e-05
9.72 0 1.72863e-35 0 1.11565e-06 4.82457e-07 0 7.42256e-32 0 2.31672e-05 1.03488e-05
9.74 0 1.33977e-35 0 1.10556e-06 4.7719e-07 0 5.67997e-32 0 2.30722e-05 1.02824e-05
9.76 0 1.03921e-35 0 1.09478e-06 4.72758e-07 0 4.34396e-32 0 2.3105e-05 1.0284e-05
9.78 0 8.09579e-36 0 1.08349e-06 4.67468e-07 0 3.32026e-32 0 2.29592e-05 1.02473e-05
9.8 0 6.22204e-36 0 1.07036e-06 4.62342e-07 0 2.53634e-32 0 2.28716e-05 1.02089e-05
9.82 0 4.84902e-36 0 1.06196e-06 4.56611e-07 0 1.93637e-32 0 2.27927e-05 1.01815e-05
9.84 0 3.76907e-36 0 1.04962e-06 4.52203e-07 0 1.47747e-32 0 2.27083e-05 1.01411e-05
9.86 0 2.88351e-36 0 1.03946e-06 4.47264e-07 0 1.12667e-32 0 2.26587e-05 1.00809e-05
9.88 0 2.23289e-36 0 1.02888e-06 4.42713e-07 0 8.58662e-33 0 2.25919e-05 1.00785e-05
9.9 0 1.71663e-36 0 1.01795e-06 4.37489e-07 0 6.54026e-33 0 2.24932e-05 1.00279e-05
9.92 0 1.32553e-36 0 1.00667e-06 4.32951e-07 0 4.97871e-33 0 2.24322e-05 1.00017e-05
9.94 0 1.01915e-36 0 9.9491e-07 4.27724e-07 0 3.78779e-33 0 2.23742e-05 9.96368e-06
9.96 0 7.84423e-37 0 9.87226e-07 4.2359e-07 0 2.88007e-33 0 2.22891e-05 9.91191e-06
9.98 0 6.04421e-37 0 9.77243e-07 4.19415e-07 0 2.18861e-33 0 2.23037e-05 9.89153e-06
10 0 4.60627e-37 0 9.64879e-07 4.14523e-07 0 1.66219e-33 0 2.21863e-05 9.87067e-06


==> anc/SeriesAsymptotics/CharmDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 1.275
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 473.506 0.138956 -0.138865 15.5774 10.0349 410.743 0.120538 -0.120458 29.1724 15.313
0.04 468.909 0.551156 -0.549703 15.4468 9.92683 406.659 0.477988 -0.476727 29.0211 15.1957
0.06 461.725 1.22379 -1.21654 15.2425 9.74229 399.967 1.0601 -1.05382 28.7186 14.9907
0.08 451.692 2.13494 -2.1125 14.9154 9.50972 390.83 1.84727 -1.82785 28.3646 14.7276
0.1 439.303 3.25725 -3.2039 14.5852 9.19976 379.465 2.81358 -2.76749 27.9027 14.3704
0.12 424.702 4.55665 -4.44953 14.1791 8.85813 366.132 3.92825 -3.83589 27.2904 13.9969
0.14 408.2 5.99553 -5.8044 13.6793 8.47999 351.12 5.15716 -4.99275 26.69 13.5462
0.16 390.216 7.53588 -7.22348 13.1687 8.06881 334.736 6.46443 -6.19645 26.0222 13.076
0.18 371.175 9.14104 -8.66381 12.5893 7.62592 317.29 7.81399 -7.40605 25.2517 12.5522
0.2 351.008 10.7629 -10.073 12.0397 7.18669 299.089 9.17087 -8.58305 24.4577 12.0462
0.22 330.475 12.3769 -11.4229 11.3798 6.7406 280.424 10.5024 -9.69285 23.6924 11.5154
0.24 309.643 13.9442 -12.6736 10.7602 6.28439 261.565 11.7791 -10.7057 22.8839 10.9834
0.26 288.78 15.4351 -13.7965 10.1426 5.84667 242.755 12.9751 -11.5976 21.9991 10.4607
0.28 268.207 16.8298 -14.7739 9.57998 5.4262 224.21 14.069 -12.3504 21.1408 9.94186
0.3 248.068 18.1058 -15.5881 9.0051 5.01754 206.111 15.0435 -12.9516 20.366 9.43913
0.32 228.443 19.2405 -16.2237 8.40017 4.63124 188.611 15.8857 -13.3949 19.4778 8.95616
0.34 209.664 20.2385 -16.6903 7.85747 4.27017 171.832 16.5867 -13.6787 18.6199 8.52479
0.36 191.685 21.0804 -16.9788 7.28202 3.93562 155.869 17.1416 -13.8063 17.8695 8.07977
0.38 174.599 21.763 -17.0952 6.75315 3.6245 140.79 17.5489 -13.785 17.1369 7.66749
0.4 158.517 22.2933 -17.0546 6.30487 3.33579 126.64 17.8102 -13.625 16.3237 7.29682
0.42 143.437 22.6701 -16.8658 5.82163 3.06964 113.445 17.9298 -13.3392 15.6003 6.9438
0.44 129.342 22.8934 -16.5395 5.37106 2.83369 101.211 17.9143 -12.9423 14.9586 6.60481
0.46 116.306 22.9837 -16.1011 4.94841 2.6113 89.9323 17.7719 -12.45 14.3034 6.29664
0.48 104.272 22.9434 -15.5625 4.57726 2.41271 79.5892 17.5124 -11.8786 13.6226 6.01433
0.5 93.1631 22.7707 -14.9327 4.22277 2.23474 70.1526 17.1465 -11.2444 13.0356 5.75447
0.52 83.0076 22.4899 -14.2376 3.85779 2.07385 61.5855 16.6858 -10.5633 12.4558 5.52394
0.54 73.7804 22.1185 -13.497 3.53847 1.92915 53.8451 16.1421 -9.85016 11.9228 5.28978
0.56 65.3369 21.6386 -12.7081 3.25539 1.80298 46.8846 15.5275 -9.1191 11.4202 5.09251
0.58 57.7068 21.0842 -11.8989 3.0061 1.69089 40.6544 14.8538 -8.38275 10.9191 4.9063
0.6 50.8255 20.4625 -11.0797 2.7509 1.59007 35.1033 14.1327 -7.65236 10.4691 4.72869
0.62 44.641 19.7843 -10.262 2.52625 1.49528 30.1797 13.3753 -6.93765 9.99026 4.56627
0.64 39.1165 19.0675 -9.45913 2.29719 1.40957 25.8327 12.5922 -6.24683 9.58799 4.41943
0.66 34.1813 18.3133 -8.67513 2.10959 1.34259 22.0119 11.7934 -5.58658 9.20426 4.2875
0.68 29.7788 17.5264 -7.91495 1.93105 1.27394 18.6692 10.9878 -4.96212 8.81821 4.15712
0.7 25.8862 16.7294 -7.19065 1.77354 1.21904 15.7582 10.184 -4.3773 8.49188 4.04225
0.72 22.4147 15.9015 -6.49443 1.62886 1.1684 13.235 9.38922 -3.83471 8.11761 3.94424
0.74 19.3735 15.0843 -5.8441 1.48694 1.12221 11.0584 8.6102 -3.33583 7.8145 3.83988
0.76 16.7064 14.2752 -5.23752 1.35439 1.07851 9.19005 7.85264 -2.88111 7.49526 3.75262
0.78 14.379 13.4838 -4.67702 1.24925 1.04044 7.59423 7.12147 -2.47016 7.23749 3.67099
0.8 12.3252 12.6858 -4.15276 1.13985 1.00739 6.23827 6.42078 -2.10187 7.01207 3.58533
0.82 10.54 11.9095 -3.67296 1.04699 0.97241 5.09228 5.75391 -1.77454 6.72974 3.51261
0.84 9.0003 11.1676 -3.23909 0.962891 0.94554 4.12914 5.12346 -1.48602 6.49597 3.44116
0.86 7.65408 10.433 -2.8408 0.888099 0.917721 3.32438 4.53134 -1.23384 6.29594 3.37228
0.88 6.4932 9.7271 -2.48201 0.819276 0.894395 2.65605 3.97888 -1.01527 6.07841 3.31492
0.9 5.50374 9.066 -2.16391 0.756975 0.869709 2.10461 3.4668 -0.827468 5.8938 3.25678
0.92 4.64698 8.42205 -1.87694 0.700202 0.846547 1.65271 2.99533 -0.667538 5.67052 3.19381
0.94 3.91378 7.80939 -1.62202 0.650143 0.827011 1.28511 2.56425 -0.532599 5.52706 3.13994
0.96 3.28512 7.22203 -1.3954 0.604851 0.809796 0.988417 2.17294 -0.419845 5.34134 3.09205
0.98 2.75596 6.68048 -1.19849 0.56527 0.791002 0.75101 1.82046 -0.326594 5.22812 3.04292
1 2.30393 6.16302 -1.02468 0.528029 0.771243 0.562817 1.50554 -0.250314 5.05048 2.9971
1.02 1.92082 5.67532 -0.87282 0.492408 0.753466 0.415183 1.22671 -0.188659 4.90254 2.94612
1.04 1.5962 5.21412 -0.740325 0.465064 0.738453 0.300713 0.982302 -0.139472 4.76663 2.9105
1.06 1.32168 4.77794 -0.625105 0.439153 0.72372 0.213132 0.770485 -0.100804 4.66082 2.86502
1.08 1.09363 4.37989 -0.52699 0.415054 0.706803 0.147152 0.589328 -0.0709082 4.53897 2.81958
1.1 0.901733 4.00517 -0.442322 0.393632 0.68952 0.0983478 0.436825 -0.048242 4.4507 2.77943
1.12 0.741598 3.65726 -0.369999 0.376066 0.6767 0.0630473 0.310924 -0.0314556 4.32963 2.7447
1.14 0.608556 3.33614 -0.308573 0.358527 0.661104 0.0382263 0.209559 -0.0193829 4.21528 2.70128
1.16 0.498429 3.0411 -0.256657 0.344963 0.646221 0.0214167 0.130672 -0.0110282 4.14091 2.67027
1.18 0.406321 2.76266 -0.212321 0.33021 0.63236 0.0106241 0.0722352 -0.00555156 4.0436 2.63537
1.2 0.331298 2.51344 -0.175554 0.320855 0.621154 0.00425339 0.0322689 -0.00225386 3.9485 2.59809
1.22 0.268922 2.27951 -0.144408 0.310035 0.604847 0.0010446 0.00885455 -0.000560939 3.85734 2.56733
1.24 0.21775 2.06505 -0.118417 0.30026 0.5901 1.55608e-05 0.000147572 -8.46227e-06 3.81151 2.53028
1.26 0.175819 1.86809 -0.09677 0.292047 0.576887 0.00041289 0.00438699 -0.000227253 3.74334 2.49686
1.28 0.14152 1.68704 -0.0787864 0.284867 0.56378 0.00166954 0.0199023 -0.000929456 3.65115 2.46095
1.3 0.113696 1.52284 -0.0639859 0.278625 0.548952 0.00336859 0.0451188 -0.00189578 3.60886 2.43119
1.32 0.0909454 1.37066 -0.0517115 0.273444 0.537536 0.0052126 0.0785606 -0.00296388 3.53349 2.40276
1.34 0.0725731 1.23258 -0.0416696 0.268901 0.524685 0.00699792 0.118853 -0.00401802 3.46538 2.37006
1.36 0.0579399 1.11062 -0.0335767 0.262935 0.511958 0.00859334 0.164721 -0.00497991 3.42617 2.33915
1.38 0.0459739 0.996126 -0.0268766 0.259034 0.498809 0.00992251 0.214993 -0.00580077 3.35051 2.31517
1.4 0.036537 0.896247 -0.0215377 0.256645 0.487937 0.0109497 0.268594 -0.00645457 3.32278 2.28072
1.42 0.0287927 0.800852 -0.0171063 0.253003 0.474651 0.0116683 0.324546 -0.00693233 3.264 2.25383
1.44 0.0226938 0.716876 -0.0135832 0.249417 0.462799 0.0120917 0.381964 -0.00723737 3.21263 2.22263
1.46 0.0178569 0.641664 -0.0107633 0.247398 0.451105 0.0122463 0.440053 -0.00738147 3.18928 2.1952
1.48 0.0139942 0.572954 -0.00849109 0.24433 0.440549 0.012166 0.498103 -0.00738182 3.10427 2.17162
1.5 0.0109547 0.511858 -0.00668847 0.241228 0.429105 0.0118884 0.555487 -0.00725858 3.07513 2.14598
1.52 0.00852039 0.455096 -0.00523292 0.238105 0.418029 0.0114515 0.611652 -0.00703308 3.05284 2.11831
1.54 0.00659525 0.403357 -0.00407311 0.237207 0.407284 0.0108917 0.66612 -0.00672651 2.99894 2.09246
1.56 0.00511221 0.358597 -0.00317376 0.234018 0.396645 0.0102427 0.718479 -0.00635889 2.96989 2.06852
1.58 0.00395159 0.318448 -0.00246532 0.23183 0.385646 0.00953477 0.76838 -0.00594854 2.93728 2.04353
1.6 0.00304209 0.282123 -0.00190669 0.229504 0.374932 0.00879376 0.815533 -0.00551167 2.88432 2.01852
1.62 0.00234204 0.250379 -0.00147431 0.227971 0.365137 0.00804163 0.859702 -0.00506219 2.85323 1.9914
1.64 0.00179368 0.221425 -0.00113374 0.226054 0.355248 0.00729625 0.900699 -0.00461174 2.82989 1.97164
1.66 0.00136462 0.194854 -0.000865841 0.222823 0.344823 0.00657176 0.938382 -0.00416974 2.80467 1.94264
1.68 0.00103867 0.171845 -0.000661395 0.219882 0.336339 0.00587891 0.972652 -0.00374353 2.76843 1.92493
1.7 0.000791878 0.152065 -0.000505943 0.219452 0.326997 0.00522545 1.00344 -0.00333862 2.74831 1.90035
1.72 0.000597146 0.133324 -0.000382727 0.21667 0.317488 0.00461655 1.03073 -0.00295887 2.7053 1.87645
1.74 0.000450139 0.117053 -0.000289355 0.214886 0.308566 0.00405522 1.05451 -0.00260675 2.68175 1.85815
1.76 0.000338964 0.102837 -0.00021849 0.212461 0.299782 0.0035427 1.07481 -0.00228356 2.68272 1.83417
1.78 0.000254199 0.0901333 -0.000164272 0.210855 0.292206 0.00307882 1.09168 -0.00198964 2.6295 1.80908
1.8 0.000189324 0.0785937 -0.000122641 0.206697 0.283141 0.00266231 1.1052 -0.0017246 2.61535 1.79013
1.82 0.000141361 0.0688236 -9.17758e-05 0.203863 0.27491 0.00229108 1.11544 -0.00148744 2.58965 1.76815
1.84 0.000104901 0.0600023 -6.8246e-05 0.202319 0.267754 0.00196249 1.12253 -0.00127676 2.56281 1.74728
1.86 7.76568e-05 0.052277 -5.06195e-05 0.20017 0.259849 0.00167351 1.12657 -0.00109085 2.54468 1.72889
1.88 5.71796e-05 0.0453808 -3.73387e-05 0.197135 0.25207 0.0014209 1.1277 -0.000927859 2.52572 1.71152
1.9 4.20706e-05 0.0394339 -2.75182e-05 0.1946 0.245028 0.00120135 1.12606 -0.0007858 2.49528 1.68914
1.92 3.08858e-05 0.0342508 -2.02336e-05 0.191898 0.237816 0.00101157 1.12178 -0.000662692 2.4744 1.67144
1.94 2.24691e-05 0.029531 -1.47409e-05 0.18936 0.230588 0.000848384 1.11503 -0.000556583 2.45725 1.6516
1.96 1.63226e-05 0.0254698 -1.07227e-05 0.187033 0.224327 0.000708758 1.10594 -0.0004656 2.43989 1.63022
1.98 1.18393e-05 0.0219717 -7.78707e-06 0.183864 0.21746 0.000589865 1.09469 -0.000387974 2.41557 1.61173
2 8.5395e-06 0.0188815 -5.62311e-06 0.182177 0.210782 0.000489095 1.08143 -0.00032206 2.39259 1.59571
2.02 6.16624e-06 0.0162725 -4.06463e-06 0.179023 0.204991 0.000404064 1.06631 -0.000266349 2.38054 1.57743
2.04 4.40706e-06 0.0139051 -2.90784e-06 0.17622 0.198951 0.000332626 1.0495 -0.000219472 2.36336 1.55874
2.06 3.15273e-06 0.0119142 -2.08208e-06 0.173605 0.19326 0.00027286 1.03114 -0.000180198 2.33474 1.54409
2.08 2.22838e-06 0.0101038 -1.47285e-06 0.171013 0.187372 0.000223061 1.01139 -0.000147433 2.31811 1.52805
2.1 1.57765e-06 0.00859779 -1.04354e-06 0.168372 0.181634 0.000181734 0.990405 -0.000120208 2.30554 1.51249
2.12 1.11337e-06 0.00730566 -7.36953e-07 0.164881 0.176644 0.000147569 0.968317 -9.76784e-05 2.28147 1.49347
2.14 7.81628e-07 0.00618628 -5.17704e-07 0.161596 0.171176 0.000119434 0.945271 -7.91057e-05 2.27036 1.47664
2.16 5.45786e-07 0.00521943 -3.61709e-07 0.159956 0.166085 9.63489e-05 0.921399 -6.38534e-05 2.25298 1.46025
2.18 3.77025e-07 0.00436422 -2.50001e-07 0.157009 0.160927 7.74773e-05 0.896832 -5.13744e-05 2.23139 1.4463
2.2 2.61859e-07 0.00367539 -1.73722e-07 0.153354 0.156063 6.21051e-05 0.871693 -4.12016e-05 2.22313 1.42796
2.22 1.79971e-07 0.00306833 -1.1945e-07 0.151144 0.151317 4.96273e-05 0.846097 -3.29386e-05 2.19817 1.41677
2.24 1.22845e-07 0.00254849 -8.15682e-08 0.149022 0.146681 3.95339e-05 0.820157 -2.62503e-05 2.18197 1.39866
2.26 8.37114e-08 0.00211691 -5.5605e-08 0.144708 0.142362 3.13971e-05 0.793977 -2.08554e-05 2.15941 1.38547
2.28 5.64524e-08 0.00174324 -3.75113e-08 0.143129 0.138241 2.48595e-05 0.767654 -1.65185e-05 2.15671 1.37044
2.3 3.79433e-08 0.00143327 -2.52204e-08 0.14072 0.133861 1.96241e-05 0.741282 -1.30439e-05 2.13314 1.35669
2.32 2.52167e-08 0.00116726 -1.6766e-08 0.137486 0.12981 1.54453e-05 0.714946 -1.02692e-05 2.12661 1.34224
2.34 1.66813e-08 0.000947888 -1.10939e-08 0.135031 0.12592 1.21205e-05 0.688724 -8.06073e-06 2.10031 1.32858
2.36 1.0985e-08 0.000767604 -7.30731e-09 0.132342 0.122009 9.48357e-06 0.662691 -6.30857e-06 2.09373 1.31573
2.38 7.1678e-09 0.000617024 -4.76913e-09 0.129743 0.118517 7.39884e-06 0.636912 -4.92286e-06 2.08081 1.30058
2.4 4.61561e-09 0.000490327 -3.07162e-09 0.127193 0.114879 5.75578e-06 0.61145 -3.83039e-06 2.0642 1.28813
2.42 2.95509e-09 0.00038809 -1.96692e-09 0.12504 0.111409 4.46479e-06 0.586359 -2.97179e-06 2.05781 1.27506
2.44 1.86104e-09 0.000302683 -1.23892e-09 0.122064 0.107896 3.45354e-06 0.56169 -2.29906e-06 2.02861 1.26217
2.46 1.15881e-09 0.000233818 -7.71546e-10 0.119711 0.104732 2.6638e-06 0.537487 -1.77358e-06 2.01383 1.24916
2.48 7.13646e-10 0.000178957 -4.75216e-10 0.117259 0.101448 2.04889e-06 0.513788 -1.36435e-06 2.00888 1.23885
2.5 4.31225e-10 0.000134627 -2.87186e-10 0.114461 0.0982961 1.57154e-06 0.490629 -1.04661e-06 1.99583 1.22354
2.52 2.56041e-10 9.9693e-05 -1.70536e-10 0.112279 0.0954261 1.20206e-06 0.468039 -8.00635e-07 1.9817 1.21066
2.54 1.47462e-10 7.17344e-05 -9.82269e-11 0.109652 0.0925954 9.1692e-07 0.446044 -6.10774e-07 1.96996 1.2011
2.56 8.35651e-11 5.08776e-05 -5.56688e-11 0.107403 0.08971 6.97499e-07 0.424664 -4.64655e-07 1.95581 1.18962
2.58 4.50132e-11 3.43607e-05 -2.9989e-11 0.105014 0.0869095 5.29139e-07 0.403916 -3.52526e-07 1.93261 1.1766
2.6 2.36978e-11 2.27203e-05 -1.57892e-11 0.102766 0.0843186 4.00328e-07 0.383815 -2.66728e-07 1.92332 1.16358
2.62 1.16962e-11 1.41091e-05 -7.79337e-12 0.100168 0.0817462 3.02055e-07 0.364369 -2.01264e-07 1.90668 1.15424
2.64 5.33855e-12 8.11692e-06 -3.55737e-12 0.0981106 0.0792316 2.27294e-07 0.345586 -1.51458e-07 1.9062 1.14237
2.66 2.03194e-12 3.90083e-06 -1.35406e-12 0.0961208 0.0768793 1.70579e-07 0.327469 -1.13672e-07 1.88275 1.13011
2.68 5.78328e-13 1.4043e-06 -3.85409e-13 0.093786 0.0744974 1.27674e-07 0.31002 -8.50844e-08 1.87207 1.12158
2.7 8.28086e-14 2.54782e-07 -5.51876e-14 0.0916332 0.0720752 9.53068e-08 0.293236 -6.35169e-08 1.8621 1.10965
2.72 1.63443e-15 6.38307e-09 -1.0893e-15 0.089802 0.0701671 7.09568e-08 0.277114 -4.72907e-08 1.85015 1.09914
2.74 7.13648e-14 3.54391e-07 -4.75642e-14 0.0873686 0.0679866 5.26888e-08 0.261648 -3.51167e-08 1.83939 1.08868
2.76 1.87041e-13 1.18314e-06 -1.24665e-13 0.0857709 0.0658312 3.9021e-08 0.24683 -2.60081e-08 1.82151 1.07796
2.78 2.8949e-13 2.33666e-06 -1.92954e-13 0.083295 0.0638175 2.88231e-08 0.23265 -1.92115e-08 1.81054 1.06945
2.8 3.44774e-13 3.55733e-06 -2.29808e-13 0.0817511 0.0619168 2.12348e-08 0.219097 -1.4154e-08 1.79624 1.05877
2.82 3.79667e-13 5.01632e-06 -2.53071e-13 0.0795679 0.0600204 1.56035e-08 0.20616 -1.04007e-08 1.78478 1.04836
2.84 3.71197e-13 6.29135e-06 -2.4743e-13 0.0780679 0.0582226 1.14358e-08 0.193824 -7.62282e-09 1.77885 1.03808
2.86 3.48316e-13 7.58637e-06 -2.32182e-13 0.075744 0.0564426 8.35967e-09 0.182074 -5.57242e-09 1.76412 1.02929
2.88 3.12222e-13 8.75404e-06 -2.08125e-13 0.0744293 0.0547246 6.0952e-09 0.170897 -4.06302e-09 1.74595 1.01797
2.9 2.73706e-13 9.89645e-06 -1.82453e-13 0.0726446 0.0530753 4.4327e-09 0.160274 -2.95485e-09 1.73701 1.01084
2.92 2.29741e-13 1.07312e-05 -1.53148e-13 0.0708861 0.0515047 3.21538e-09 0.15019 -2.1434e-09 1.72755 1.00129
2.94 1.92387e-13 1.16296e-05 -1.28249e-13 0.0692213 0.0498903 2.32639e-09 0.140628 -1.55081e-09 1.71942 0.992111
2.96 1.54743e-13 1.21267e-05 -1.03155e-13 0.0674111 0.0484069 1.67889e-09 0.131569 -1.11919e-09 1.70384 0.982019
2.98 1.23289e-13 1.25477e-05 -8.21881e-14 0.065912 0.0469785 1.20852e-09 0.122996 -8.05635e-10 1.6881 0.973351
3 9.87055e-14 1.30693e-05 -6.58004e-14 0.0642419 0.0455778 8.67722e-10 0.114892 -5.78453e-10 1.68809 0.9678
3.02 7.6592e-14 1.32169e-05 -5.10591e-14 0.0629644 0.0442186 6.21447e-10 0.107238 -4.1428e-10 1.6793 0.958193
3.04 5.94059e-14 1.33837e-05 -3.96024e-14 0.0612492 0.0428433 4.43942e-10 0.100017 -2.9595e-10 1.66412 0.949959
3.06 4.50521e-14 1.32747e-05 -3.00337e-14 0.0598065 0.0415269 3.16338e-10 0.0932097 -2.10885e-10 1.65242 0.939608
3.08 3.40541e-14 1.31465e-05 -2.27021e-14 0.058368 0.0403034 2.24843e-10 0.0867996 -1.49891e-10 1.64403 0.932037
3.1 2.57549e-14 1.30495e-05 -1.71695e-14 0.056989 0.0390797 1.59409e-10 0.080769 -1.0627e-10 1.63053 0.924033
3.12 1.91219e-14 1.27386e-05 -1.27476e-14 0.0555414 0.0378911 1.12734e-10 0.0751007 -7.51541e-11 1.61826 0.916194
3.14 1.41342e-14 1.24018e-05 -9.42261e-15 0.0540968 0.0367722 7.95252e-11 0.0697778 -5.30157e-11 1.61133 0.907132
3.16 1.0379e-14 1.20158e-05 -6.91919e-15 0.053015 0.0356562 5.59587e-11 0.0647838 -3.73051e-11 1.59614 0.899743
3.18 7.56409e-15 1.15746e-05 -5.04265e-15 0.0517787 0.0346161 3.92775e-11 0.0601026 -2.61846e-11 1.59285 0.893602
3.2 5.51493e-15 1.11739e-05 -3.67657e-15 0.0503829 0.0335908 2.75002e-11 0.0557186 -1.83332e-11 1.58071 0.884499
3.22 3.95223e-15 1.06215e-05 -2.63479e-15 0.0491018 0.032603 1.92063e-11 0.0516164 -1.28041e-11 1.57273 0.878488
3.24 2.83032e-15 1.0107e-05 -1.88686e-15 0.048031 0.0316364 1.33805e-11 0.0477814 -8.92022e-12 1.55606 0.870779
3.26 2.03399e-15 9.6682e-06 -1.35598e-15 0.0466945 0.0307255 9.29862e-12 0.0441993 -6.19903e-12 1.55104 0.862713
3.28 1.45238e-15 9.20554e-06 -9.68246e-16 0.0455985 0.0297986 6.44596e-12 0.0408561 -4.29728e-12 1.54206 0.855933
3.3 1.01593e-15 8.60145e-06 -6.77286e-16 0.0445517 0.0289275 4.45739e-12 0.0377387 -2.97158e-12 1.53224 0.848531
3.32 7.16821e-16 8.12115e-06 -4.77878e-16 0.0434367 0.028067 3.07467e-12 0.0348342 -2.04977e-12 1.51497 0.840712
3.34 5.04231e-16 7.65777e-06 -3.36152e-16 0.0422899 0.0272331 2.11564e-12 0.0321303 -1.41042e-12 1.5097 0.834944
3.36 3.51477e-16 7.16804e-06 -2.34317e-16 0.0412802 0.0264025 1.45216e-12 0.0296153 -9.68101e-13 1.49642 0.827614
3.38 2.42649e-16 6.65696e-06 -1.61765e-16 0.040216 0.025641 9.94293e-13 0.0272779 -6.6286e-13 1.48937 0.819394
3.4 1.68054e-16 6.21306e-06 -1.12036e-16 0.0391919 0.0248949 6.79118e-13 0.0251074 -4.52744e-13 1.47773 0.813854
3.42 1.15991e-16 5.78902e-06 -7.73274e-17 0.0383751 0.0241651 4.62709e-13 0.0230933 -3.08472e-13 1.46933 0.806321
3.44 7.97752e-17 5.38436e-06 -5.31833e-17 0.0374641 0.0234711 3.14487e-13 0.0212261 -2.09658e-13 1.46277 0.799808
3.46 5.4411e-17 4.97514e-06 -3.6274e-17 0.0363 0.0227746 2.13222e-13 0.0194962 -1.42148e-13 1.45187 0.793654
3.48 3.69312e-17 4.58277e-06 -2.46207e-17 0.0355159 0.0221206 1.4421e-13 0.017895 -9.61401e-14 1.4409 0.786912
3.5 2.50903e-17 4.23274e-06 -1.67269e-17 0.0347377 0.0214432 9.72965e-14 0.0164139 -6.48642e-14 1.43416 0.781037
3.52 1.70188e-17 3.9101e-06 -1.13458e-17 0.033802 0.0208419 6.5484e-14 0.0150451 -4.3656e-14 1.42999 0.775887
3.54 1.14808e-17 3.59867e-06 -7.65388e-18 0.0329602 0.0202333 4.39655e-14 0.013781 -2.93103e-14 1.41756 0.76876
3.56 7.72369e-18 3.30878e-06 -5.14913e-18 0.0321331 0.0196674 2.94461e-14 0.0126145 -1.96307e-14 1.40699 0.762781
3.58 5.17374e-18 3.03448e-06 -3.44915e-18 0.0312921 0.0190921 1.96736e-14 0.0115389 -1.31157e-14 1.40118 0.756112
3.6 3.44909e-18 2.77452e-06 -2.29939e-18 0.0305657 0.0185528 1.31124e-14 0.0105479 -8.74159e-15 1.39113 0.751193
3.62 2.29031e-18 2.5313e-06 -1.52687e-18 0.0297741 0.0179967 8.71811e-15 0.00963546 -5.81207e-15 1.38493 0.743932
3.64 1.51385e-18 2.30283e-06 -1.00923e-18 0.0290883 0.0174745 5.78238e-15 0.00879604 -3.85492e-15 1.374 0.739418
3.66 1.00562e-18 2.10917e-06 -6.70416e-19 0.0283216 0.0169837 3.82591e-15 0.00802436 -2.5506e-15 1.36222 0.733275
3.68 6.61536e-19 1.91642e-06 -4.41024e-19 0.0275785 0.0164899 2.52527e-15 0.00731549 -1.68351e-15 1.35753 0.728101
3.7 4.33762e-19 1.73865e-06 -2.89175e-19 0.0269569 0.0160341 1.66275e-15 0.00666479 -1.1085e-15 1.35115 0.722599
3.72 2.85282e-19 1.58498e-06 -1.90188e-19 0.0263417 0.0155676 1.09218e-15 0.00606794 -7.28117e-16 1.34266 0.717134
3.74 1.85097e-19 1.42791e-06 -1.23398e-19 0.0256729 0.0151321 7.15659e-16 0.00552087 -4.77106e-16 1.33666 0.711823
3.76 1.20933e-19 1.29766e-06 -8.06218e-20 0.0249787 0.0146983 4.67809e-16 0.00501981 -3.11873e-16 1.32548 0.706037
3.78 7.87322e-20 1.17721e-06 -5.24881e-20 0.0244286 0.014264 3.05056e-16 0.00456121 -2.03371e-16 1.31767 0.700996
3.8 5.07155e-20 1.05849e-06 -3.38104e-20 0.0237996 0.013874 1.98445e-16 0.00414178 -1.32297e-16 1.30677 0.694918
3.82 3.27559e-20 9.55973e-07 -2.18373e-20 0.0231943 0.0134721 1.28781e-16 0.00375846 -8.58543e-17 1.29679 0.68938
3.84 2.10387e-20 8.60103e-07 -1.40258e-20 0.0226238 0.0130928 8.33713e-17 0.00340838 -5.55809e-17 1.29474 0.686013
3.86 1.35222e-20 7.75739e-07 -9.01478e-21 0.0220877 0.012731 5.38434e-17 0.00308889 -3.58956e-17 1.28912 0.679823
3.88 8.65356e-21 6.97859e-07 -5.76904e-21 0.0214871 0.0123774 3.46897e-17 0.00279752 -2.31265e-17 1.27652 0.675449
3.9 5.51523e-21 6.26332e-07 -3.67682e-21 0.0210265 0.0120212 2.22958e-17 0.002532 -1.48639e-17 1.27165 0.670031
3.92 3.50614e-21 5.61696e-07 -2.33742e-21 0.0204465 0.0116895 1.42955e-17 0.00229019 -9.53033e-18 1.26504 0.664918
3.94 2.21996e-21 5.02591e-07 -1.47997e-21 0.0199979 0.0113579 9.14387e-18 0.00207014 -6.09591e-18 1.25495 0.660578
3.96 1.41192e-21 4.52522e-07 -9.41278e-22 0.0194318 0.0110521 5.83467e-18 0.00187002 -3.88978e-18 1.24651 0.655484
3.98 8.88829e-22 4.03992e-07 -5.92552e-22 0.0190329 0.0107441 3.71414e-18 0.00168816 -2.4761e-18 1.24252 0.65089
4 5.56795e-22 3.59534e-07 -3.71196e-22 0.0185302 0.0104388 2.35862e-18 0.00152301 -1.57241e-18 1.23557 0.645103
4.02 3.49646e-22 3.21312e-07 -2.33097e-22 0.0180511 0.0101427 1.49422e-18 0.00137313 -9.96145e-19 1.22519 0.640947
4.04 2.18943e-22 2.86846e-07 -1.45962e-22 0.0176338 0.00987098 9.44338e-19 0.00123721 -6.29559e-19 1.2181 0.637148
4.06 1.3651e-22 2.55425e-07 -9.10067e-23 0.0172023 0.00960133 5.95388e-19 0.00111404 -3.96925e-19 1.20843 0.632368
4.08 8.51344e-23 2.27903e-07 -5.67562e-23 0.016784 0.00932615 3.74482e-19 0.00100248 -2.49655e-19 1.20709 0.626596
4.1 5.29124e-23 2.03009e-07 -3.52749e-23 0.016389 0.00906158 2.34975e-19 0.000901527 -1.5665e-19 1.19614 0.622551
4.12 3.27143e-23 1.80207e-07 -2.18095e-23 0.0160086 0.00882916 1.47086e-19 0.000810223 -9.80574e-20 1.19061 0.618265
4.14 2.01634e-23 1.59748e-07 -1.34423e-23 0.0156067 0.00858335 9.18507e-20 0.000727705 -6.12338e-20 1.18475 0.614428
4.16 1.24579e-23 1.42208e-07 -8.30528e-24 0.0152261 0.00835206 5.72208e-20 0.000653177 -3.81472e-20 1.17518 0.609341
4.18 7.62299e-24 1.25595e-07 -5.082e-24 0.0148214 0.00811892 3.55621e-20 0.000585913 -2.3708e-20 1.17318 0.605469
4.2 4.67882e-24 1.11459e-07 -3.11921e-24 0.0144771 0.00790196 2.20486e-20 0.000525244 -1.46991e-20 1.16724 0.600422
4.22 2.86109e-24 9.87206e-08 -1.90739e-24 0.0141566 0.00768215 1.36376e-20 0.00047056 -9.09175e-21 1.15526 0.59691
4.24 1.74105e-24 8.71665e-08 -1.1607e-24 0.0137742 0.0074804 8.41509e-21 0.000421305 -5.61006e-21 1.14928 0.593338
4.26 1.05539e-24 7.68025e-08 -7.03591e-25 0.013493 0.00726646 5.18014e-21 0.000376969 -3.45343e-21 1.14215 0.589376
4.28 6.41961e-25 6.80242e-08 -4.27974e-25 0.0131344 0.00708336 3.18118e-21 0.000337088 -2.12079e-21 1.1377 0.584611
4.3 3.87496e-25 5.98931e-08 -2.5833e-25 0.012805 0.00687999 1.94894e-21 0.000301238 -1.2993e-21 1.1313 0.580369
4.32 2.33845e-25 5.28151e-08 -1.55897e-25 0.0125094 0.00669878 1.19117e-21 0.000269032 -7.94115e-22 1.1227 0.576187
4.34 1.40695e-25 4.65149e-08 -9.3797e-26 0.0122039 0.00652106 7.26298e-22 0.000240119 -4.84199e-22 1.11703 0.573839
4.36 8.44923e-26 4.09617e-08 -5.63282e-26 0.0119173 0.00634299 4.41795e-22 0.000214181 -2.9453e-22 1.11495 0.567797
4.38 5.04891e-26 3.59559e-08 -3.36594e-26 0.0116074 0.00618006 2.68097e-22 0.000190926 -1.78731e-22 1.10284 0.564595
4.4 3.01535e-26 3.16e-08 -2.01023e-26 0.0113565 0.00600511 1.62304e-22 0.00017009 -1.08203e-22 1.09815 0.561229
4.42 1.79281e-26 2.76965e-08 -1.19521e-26 0.0110556 0.00585372 9.8024e-23 0.000151434 -6.53493e-23 1.09491 0.55735
4.44 1.06314e-26 2.42542e-08 -7.08762e-27 0.0107949 0.00569516 5.90613e-23 0.000134741 -3.93742e-23 1.08599 0.55416
4.46 6.3303e-27 2.13643e-08 -4.2202e-27 0.0105362 0.00554688 3.5501e-23 0.000119814 -2.36673e-23 1.08269 0.550197
4.48 3.75001e-27 1.87556e-08 -2.50001e-27 0.0102995 0.00540579 2.12885e-23 0.000106474 -1.41924e-23 1.07563 0.546805
4.5 2.20041e-27 1.63381e-08 -1.46694e-27 0.0100255 0.00525779 1.27356e-23 9.4562e-05 -8.49039e-24 1.06699 0.542817
4.52 1.29715e-27 1.43236e-08 -8.64768e-28 0.00978048 0.00511771 7.60081e-24 8.39307e-05 -5.06721e-24 1.06297 0.539447
4.54 7.56031e-28 1.24373e-08 -5.0402e-28 0.00957387 0.00498479 4.52553e-24 7.44488e-05 -3.01702e-24 1.05557 0.536118
4.56 4.42176e-28 1.08561e-08 -2.94784e-28 0.00933815 0.0048556 2.68812e-24 6.59976e-05 -1.79208e-24 1.05075 0.533021
4.58 2.59619e-28 9.52953e-09 -1.73079e-28 0.00912628 0.00472468 1.59293e-24 5.84698e-05 -1.06195e-24 1.04797 0.528654
4.6 1.50774e-28 8.28862e-09 -1.00516e-28 0.00891484 0.00460488 9.41702e-25 5.17689e-05 -6.27801e-25 1.04146 0.525429
4.62 8.73918e-29 7.20793e-09 -5.82612e-29 0.00867649 0.00448401 5.55393e-25 4.58079e-05 -3.70262e-25 1.03288 0.521762
4.64 5.0647e-29 6.27831e-09 -3.37647e-29 0.0084743 0.00436988 3.26782e-25 4.05086e-05 -2.17855e-25 1.02883 0.518545
4.66 2.93352e-29 5.4751e-09 -1.95568e-29 0.00830306 0.00425832 1.91816e-25 3.58004e-05 -1.27878e-25 1.02519 0.51531
4.68 1.69074e-29 4.75946e-09 -1.12716e-29 0.00808117 0.00414242 1.12327e-25 3.16201e-05 -7.48846e-26 1.01649 0.512437
4.7 9.7452e-30 4.14489e-09 -6.4968e-30 0.00790253 0.00403843 6.56226e-26 2.7911e-05 -4.37484e-26 1.00724 0.509035
4.72 5.59695e-30 3.60313e-09 -3.7313e-30 0.00771643 0.00393443 3.82467e-26 2.46219e-05 -2.54978e-26 1.0098 0.50536
4.74 3.18441e-30 3.10834e-09 -2.12294e-30 0.00752564 0.00383133 2.22385e-26 2.17073e-05 -1.48257e-26 1.00324 0.503149
4.76 1.82852e-30 2.71102e-09 -1.21901e-30 0.00734796 0.00373563 1.29e-26 1.9126e-05 -8.6e-27 0.99548 0.498883
4.78 1.0452e-30 2.35793e-09 -6.96798e-31 0.00718526 0.00363953 7.46527e-27 1.68414e-05 -4.97685e-27 0.990919 0.495921
4.8 5.91885e-31 2.03533e-09 -3.9459e-31 0.00700894 0.00354836 4.30997e-27 1.48208e-05 -2.87331e-27 0.986584 0.492481
4.82 3.34374e-31 1.75573e-09 -2.22916e-31 0.00684234 0.00345738 2.48242e-27 1.30347e-05 -1.65495e-27 0.981056 0.489292
4.84 1.89414e-31 1.52135e-09 -1.26276e-31 0.00669224 0.00336832 1.42642e-27 1.14569e-05 -9.50949e-28 0.977926 0.486655
4.86 1.06561e-31 1.31151e-09 -7.10406e-32 0.00653001 0.00328185 8.17703e-28 1.0064e-05 -5.45135e-28 0.969698 0.48301
4.88 6.01105e-32 1.13566e-09 -4.00737e-32 0.00638089 0.00320035 4.67644e-28 8.83511e-06 -3.11763e-28 0.964134 0.481005
4.9 3.3824e-32 9.82667e-10 -2.25493e-32 0.00622539 0.00311767 2.66814e-28 7.75159e-06 -1.77876e-28 0.96078 0.478775
4.92 1.89434e-32 8.47795e-10 -1.2629e-32 0.00607874 0.00303655 1.51872e-28 6.79686e-06 -1.01248e-28 0.955085 0.474999
4.94 1.05646e-32 7.29622e-10 -7.04305e-33 0.00594166 0.00296611 8.62419e-29 5.95613e-06 -5.74946e-29 0.949385 0.471429
4.96 5.88716e-33 6.28537e-10 -3.92478e-33 0.00580489 0.00289214 4.88578e-29 5.21625e-06 -3.25719e-29 0.946473 0.469049
4.98 3.26887e-33 5.40463e-10 -2.17925e-33 0.00567232 0.00281881 2.76137e-29 4.56554e-06 -1.84091e-29 0.939853 0.466633
5 1.81415e-33 4.65316e-10 -1.20943e-33 0.0055405 0.00274776 1.557e-29 3.9936e-06 -1.038e-29 0.932565 0.464222
5.02 1.00467e-33 4.00472e-10 -6.69783e-34 0.00542089 0.00267972 8.75848e-30 3.49121e-06 -5.83899e-30 0.932461 0.460483
5.04 5.54687e-34 3.44216e-10 -3.69791e-34 0.00527964 0.00260859 4.91523e-30 3.05019e-06 -3.27682e-30 0.927266 0.457319
5.06 3.04164e-34 2.94369e-10 -2.02776e-34 0.00517853 0.00255135 2.75191e-30 2.66328e-06 -1.8346e-30 0.922257 0.455131
5.08 1.68243e-34 2.54381e-10 -1.12162e-34 0.00505825 0.00248204 1.53709e-30 2.32406e-06 -1.02473e-30 0.915806 0.452714
5.1 9.21414e-35 2.18038e-10 -6.14276e-35 0.00493484 0.00242607 8.56527e-31 2.02684e-06 -5.71018e-31 0.912514 0.449088
5.12 5.0099e-35 1.85866e-10 -3.33993e-35 0.0048316 0.00236523 4.76166e-31 1.76656e-06 -3.17444e-31 0.909364 0.447526
5.14 2.7312e-35 1.59141e-10 -1.8208e-35 0.00470521 0.0023029 2.6409e-31 1.5388e-06 -1.7606e-31 0.903353 0.44431
5.16 1.48601e-35 1.3623e-10 -9.90671e-36 0.00461291 0.00224997 1.46124e-31 1.33959e-06 -9.7416e-32 0.899949 0.44157
5.18 8.06485e-36 1.16529e-10 -5.37656e-36 0.00450034 0.00219565 8.06618e-32 1.16548e-06 -5.37745e-32 0.894535 0.43956
5.2 4.39089e-36 1.00171e-10 -2.92726e-36 0.00440259 0.00214037 4.44213e-32 1.0134e-06 -2.96142e-32 0.888717 0.436303
5.22 2.37374e-36 8.56519e-11 0 0.00429726 0.00208985 2.44057e-32 8.80633e-07 0 0.884082 0.4348
5.24 1.27679e-36 7.2997e-11 0 0.00420329 0.00203847 1.33773e-32 7.64806e-07 0 0.88025 0.431644
5.26 6.84521e-37 6.21176e-11 0 0.00410975 0.00199174 7.31512e-33 6.63818e-07 0 0.873351 0.428423
5.28 3.66528e-37 5.28863e-11 0 0.00401503 0.00194298 3.99073e-33 5.75823e-07 0 0.869852 0.426709
5.3 1.95824e-37 4.50064e-11 0 0.00392647 0.00189472 2.17201e-33 4.99196e-07 0 0.866552 0.424716
5.32 1.0438e-37 3.82794e-11 0 0.0038359 0.00184861 1.17937e-33 4.32508e-07 0 0.862606 0.421363
5.34 5.59367e-38 3.27903e-11 0 0.00374939 0.00180424 6.3887e-34 3.74508e-07 0 0.859999 0.419905
5.36 2.96991e-38 2.78777e-11 0 0.00366628 0.00176202 3.45267e-34 3.24092e-07 0 0.852987 0.417314
5.38 1.5698e-38 2.36368e-11 0 0.00358525 0.00172005 1.86156e-34 2.80298e-07 0 0.849655 0.413552
5.4 8.27961e-39 2.00331e-11 0 0.00351068 0.00167784 1.00133e-34 2.42278e-07 0 0.845222 0.411668
5.42 4.38236e-39 1.70689e-11 0 0.00342392 0.00163689 5.37344e-35 2.09291e-07 0 0.841778 0.40912
5.44 2.31184e-39 1.45204e-11 0 0.00334893 0.00160023 2.8768e-35 1.80688e-07 0 0.834679 0.408246
5.46 1.21494e-39 1.23271e-11 0 0.00328195 0.00156153 1.53654e-35 1.55902e-07 0 0.828926 0.40537
5.48 6.36339e-40 1.04484e-11 0 0.00320671 0.00152634 8.18763e-36 1.34437e-07 0 0.829148 0.402883
5.5 3.33687e-40 8.88211e-12 0 0.00313454 0.00148957 4.35262e-36 1.15858e-07 0 0.823726 0.400563
5.52 1.73141e-40 7.48442e-12 0 0.00306522 0.00145378 2.30847e-36 9.97886e-08 0 0.822743 0.397887
5.54 8.99754e-41 6.32741e-12 0 0.00299175 0.00142009 1.22145e-36 8.58969e-08 0 0.816139 0.396952
5.56 4.66336e-41 5.34454e-12 0 0.00293617 0.00138618 6.44773e-37 7.38955e-08 0 0.811736 0.394767
5.58 2.41837e-41 4.52489e-12 0 0.00286542 0.00135429 3.39561e-37 6.35335e-08 0 0.809489 0.392213
5.6 1.25014e-41 3.82545e-12 0 0.00280624 0.00132316 1.78405e-37 5.45923e-08 0 0.804274 0.390118
5.62 6.4213e-42 3.21921e-12 0 0.00273958 0.00129186 9.35145e-38 4.68819e-08 0 0.801514 0.386988
5.64 3.31385e-42 2.72663e-12 0 0.00268089 0.00126112 4.89023e-38 4.02367e-08 0 0.797722 0.385292
5.66 1.69786e-42 2.29681e-12 0 0.00262411 0.00123304 2.55129e-38 3.45131e-08 0 0.792956 0.383504
5.68 8.67471e-43 1.93275e-12 0 0.00256603 0.00120439 1.32792e-38 2.95863e-08 0 0.789936 0.381086
5.7 4.44421e-43 1.63371e-12 0 0.00251204 0.00117804 6.89546e-39 2.53479e-08 0 0.785769 0.37949
5.72 2.25389e-43 1.36942e-12 0 0.00245661 0.00114922 3.57219e-39 2.1704e-08 0 0.783498 0.377045
5.74 1.14855e-43 1.15543e-12 0 0.0024014 0.00112307 1.84624e-39 1.85729e-08 0 0.777789 0.375376
5.76 5.80412e-44 9.68461e-13 0 0.00234993 0.00109862 9.51966e-40 1.58843e-08 0 0.774057 0.372819
5.78 2.93804e-44 8.14555e-13 0 0.00230363 0.0010735 4.89707e-40 1.35769e-08 0 0.770784 0.370968
5.8 1.48167e-44 6.83749e-13 0 0.00225229 0.00104935 2.51323e-40 1.15978e-08 0 0.766159 0.369058
5.82 7.48343e-45 5.75827e-13 0 0.00220612 0.0010255 1.28679e-40 9.90146e-09 0 0.764325 0.367286
5.84 3.75914e-45 4.83159e-13 0 0.0021554 0.00100246 6.57304e-41 8.44826e-09 0 0.760588 0.365519
5.86 1.87974e-45 4.04272e-13 0 0.00211028 0.000979036 3.3497e-41 7.20413e-09 0 0.758598 0.363139
5.88 9.38152e-46 3.38212e-13 0 0.00206594 0.000957559 1.70305e-41 6.13962e-09 0 0.753514 0.360732
5.9 4.68245e-46 2.8346e-13 0 0.00202047 0.000935089 8.63831e-42 5.22935e-09 0 0.7508 0.359445
5.92 2.31907e-46 2.36156e-13 0 0.00197934 0.000914218 4.37132e-42 4.45143e-09 0 0.746506 0.356874
5.94 1.14888e-46 1.97148e-13 0 0.00193744 0.00089349 2.20688e-42 3.78702e-09 0 0.742972 0.355875
5.96 5.72652e-47 1.65885e-13 0 0.00189483 0.000873841 1.11154e-42 3.21989e-09 0 0.740934 0.353495
5.98 2.8195e-47 1.38118e-13 0 0.00185714 0.000854205 5.58542e-43 2.7361e-09 0 0.736113 0.352017
6 1.3944e-47 1.15715e-13 0 0.00181634 0.000836639 2.80006e-43 2.32364e-09 0 0.731181 0.350064
6.02 6.83101e-48 9.62003e-14 0 0.00177866 0.000817148 1.40043e-43 1.97221e-09 0 0.728527 0.347959
6.04 3.36731e-48 8.06174e-14 0 0.00174282 0.000798913 6.98776e-44 1.67295e-09 0 0.724959 0.346792
6.06 1.64677e-48 6.71425e-14 0 0.00170453 0.000781646 3.47854e-44 1.41828e-09 0 0.723179 0.34493
6.08 8.02651e-49 5.58307e-14 0 0.00166963 0.000764526 1.72758e-44 1.20167e-09 0 0.71818 0.342499
6.1 3.91069e-49 4.64887e-14 0 0.00163372 0.000747205 8.55976e-45 1.01755e-09 0 0.715536 0.340598
6.12 1.89566e-49 3.85802e-14 0 0.00160188 0.000730644 4.23125e-45 8.61139e-10 0 0.713052 0.339444
6.14 9.21923e-50 3.21792e-14 0 0.00156291 0.000714269 2.08669e-45 7.28347e-10 0 0.709524 0.338629
6.16 4.41602e-50 2.64821e-14 0 0.00153269 0.000698461 1.02667e-45 6.15674e-10 0 0.705669 0.335636
6.18 2.14997e-50 2.219e-14 0 0.00150479 0.000683331 5.03947e-46 5.20128e-10 0 0.701901 0.334081
6.2 1.03447e-50 1.84083e-14 0 0.00147199 0.00066947 2.46787e-46 4.39154e-10 0 0.700544 0.332761
6.22 4.96821e-51 1.52696e-14 0 0.00144202 0.000654253 1.20571e-46 3.70571e-10 0 0.699459 0.331833
6.24 2.36932e-51 1.25994e-14 0 0.00141119 0.00064117 5.8769e-47 3.12517e-10 0 0.693804 0.329149
6.26 1.13155e-51 1.04295e-14 0 0.00138098 0.000626675 2.85783e-47 2.63404e-10 0 0.69109 0.327184
6.28 5.43562e-52 8.69886e-15 0 0.00135522 0.000613231 1.38646e-47 2.21881e-10 0 0.686156 0.325787
6.3 2.5775e-52 7.17468e-15 0 0.00132623 0.00059979 6.7106e-48 1.86795e-10 0 0.683077 0.324615
6.32 1.22725e-52 5.95238e-15 0 0.00129886 0.000587335 3.2404e-48 1.57166e-10 0 0.682442 0.322921
6.34 5.80456e-53 4.91415e-15 0 0.0012735 0.000574721 1.56106e-48 1.3216e-10 0 0.6789 0.321145
6.36 2.74875e-53 4.06909e-15 0 0.0012489 0.00056212 7.50285e-49 1.11068e-10 0 0.676872 0.319911
6.38 1.29624e-53 3.3612e-15 0 0.00122064 0.00055039 3.59762e-49 9.3288e-11 0 0.673483 0.318112
6.4 6.07547e-54 2.76441e-15 0 0.0011953 0.000537964 1.72103e-49 7.83089e-11 0 0.669735 0.316609
6.42 2.85596e-54 2.28429e-15 0 0.00117373 0.000527562 8.21382e-50 6.56969e-11 0 0.666094 0.314804
6.44 1.33716e-54 1.88332e-15 0 0.00114716 0.000515718 3.91098e-50 5.50842e-11 0 0.664566 0.313262
6.46 6.25727e-55 1.55465e-15 0 0.0011245 0.000505198 1.85785e-50 4.61591e-11 0 0.65851 0.312442
6.48 2.91008e-55 1.27768e-15 0 0.00110483 0.00049513 8.80481e-51 3.86578e-11 0 0.656298 0.309974
6.5 1.35361e-55 1.05207e-15 0 0.00108093 0.000484411 4.16307e-51 3.23567e-11 0 0.654012 0.30837
6.52 6.28867e-56 8.66779e-16 0 0.00105813 0.000474191 1.96377e-51 2.7067e-11 0 0.652561 0.307367
6.54 2.91748e-56 7.14366e-16 0 0.00103765 0.000463565 9.24173e-52 2.2629e-11 0 0.647514 0.306249
6.56 1.34268e-56 5.85074e-16 0 0.00101755 0.000454744 4.3391e-52 1.89077e-11 0 0.646392 0.304125
6.58 6.16889e-57 4.79224e-16 0 0.000997432 0.000445167 2.0325e-52 1.57893e-11 0 0.643315 0.303092
6.6 2.83321e-57 3.93067e-16 0 0.000977514 0.000436227 9.4983e-53 1.31775e-11 0 0.64094 0.301153
6.62 1.29917e-57 3.22459e-16 0 0.000957547 0.000426869 4.42839e-53 1.09914e-11 0 0.639188 0.300105
6.64 5.97691e-58 2.6587e-16 0 0.000938247 0.000418063 2.05983e-53 9.1627e-12 0 0.634807 0.298247
6.66 2.70324e-58 2.15887e-16 0 0.000920541 0.00040958 9.55874e-54 7.63383e-12 0 0.631628 0.297533
6.68 1.23643e-58 1.77592e-16 0 0.000901764 0.000400924 4.42543e-54 6.35639e-12 0 0.631701 0.296155
6.7 5.6006e-59 1.44933e-16 0 0.000884464 0.000392157 2.04406e-54 5.28966e-12 0 0.627459 0.294566
6.72 2.5484e-59 1.19026e-16 0 0.000868374 0.00038457 9.4193e-55 4.39941e-12 0 0.625045 0.293113
6.74 1.14999e-59 9.71124e-17 0 0.000849443 0.000376321 4.3304e-55 3.65687e-12 0 0.621453 0.2917
6.76 5.21101e-60 7.97031e-17 0 0.000833814 0.000369222 1.9862e-55 3.03791e-12 0 0.620253 0.290063
6.78 2.34749e-60 6.51466e-17 0 0.000816738 0.000361707 9.0887e-56 2.52226e-12 0 0.618199 0.28932
6.8 1.05403e-60 5.31668e-17 0 0.000800683 0.000354097 4.14922e-56 2.09293e-12 0 0.614209 0.288115
6.82 4.72343e-61 4.3382e-17 0 0.000784857 0.000347056 1.8898e-56 1.73568e-12 0 0.611121 0.285806
6.84 2.11026e-61 3.53522e-17 0 0.000770521 0.000339835 8.58721e-57 1.43857e-12 0 0.609877 0.284423
6.86 9.34228e-62 2.85973e-17 0 0.000755162 0.000332999 3.8929e-57 1.19164e-12 0 0.607151 0.283998
6.88 4.17602e-62 2.33987e-17 0 0.000740111 0.000326569 1.76067e-57 9.86527e-13 0 0.605025 0.282365
6.9 1.85755e-62 1.9085e-17 0 0.000727891 0.000320049 7.94458e-58 8.16248e-13 0 0.601533 0.2812
6.92 8.20691e-63 1.54888e-17 0 0.000713565 0.000313667 3.57642e-58 6.74971e-13 0 0.599959 0.279952
6.94 3.61521e-63 1.25551e-17 0 0.000700119 0.0003068 1.60624e-58 5.57825e-13 0 0.596289 0.278519
6.96 1.60846e-63 1.0297e-17 0 0.000684851 0.000301059 7.19713e-59 4.60746e-13 0 0.594054 0.277254
6.98 7.0035e-64 8.27935e-18 0 0.000672797 0.000295078 3.21732e-59 3.80342e-13 0 0.591473 0.275837
7 3.06901e-64 6.71155e-18 0 0.000660127 0.000289245 1.43487e-59 3.13789e-13 0 0.587756 0.274594
7.02 1.35046e-64 5.47284e-18 0 0.000646338 0.00028323 6.38439e-60 2.58733e-13 0 0.586462 0.273494
7.04 5.90534e-65 4.44271e-18 0 0.000634285 0.000277851 2.83408e-60 2.13214e-13 0 0.584108 0.272437
7.06 2.56229e-65 3.58483e-18 0 0.00062287 0.000272447 1.25513e-60 1.75602e-13 0 0.581062 0.270895
7.08 1.11691e-65 2.91111e-18 0 0.000610608 0.000266818 5.54565e-61 1.44542e-13 0 0.578743 0.269929
7.1 4.81389e-66 2.34154e-18 0 0.000598678 0.000261727 2.44457e-61 1.18907e-13 0 0.577736 0.2686
7.12 2.09721e-66 1.90711e-18 0 0.00058757 0.000256339 1.07507e-61 9.77626e-14 0 0.57435 0.267881
7.14 9.04512e-67 1.54043e-18 0 0.000576279 0.000251435 4.71694e-62 8.0332e-14 0 0.573448 0.265497
7.16 3.8877e-67 1.24216e-18 0 0.000565469 0.000246694 2.06475e-62 6.59713e-14 0 0.570355 0.264883
7.18 1.67913e-67 1.00831e-18 0 0.000555096 0.000241869 9.01701e-63 5.41466e-14 0 0.567682 0.263935
7.2 7.21307e-68 8.15485e-19 0 0.00054499 0.000236898 3.92865e-63 4.44159e-14 0 0.565563 0.26223
7.22 3.08055e-68 6.56863e-19 0 0.000534605 0.000232578 1.70769e-63 3.6413e-14 0 0.564886 0.261612
7.24 1.30373e-68 5.2523e-19 0 0.000523691 0.000227987 7.40565e-64 2.9835e-14 0 0.562106 0.259856
7.26 5.55918e-69 4.2389e-19 0 0.000514642 0.00022358 3.20408e-64 2.44312e-14 0 0.558356 0.259373
7.28 2.38216e-69 3.44395e-19 0 0.0005048 0.000219306 1.38302e-64 1.99947e-14 0 0.55665 0.258115
7.3 1.0026e-69 2.7531e-19 0 0.000496053 0.000214845 5.95583e-65 1.63545e-14 0 0.553607 0.25713
7.32 4.25075e-70 2.22092e-19 0 0.000487019 0.000210831 2.55883e-65 1.33693e-14 0 0.551586 0.255472
7.34 1.79731e-70 1.7899e-19 0 0.00047723 0.000207005 1.0968e-65 1.09228e-14 0 0.550539 0.25494
7.36 7.54182e-71 1.43411e-19 0 0.00046849 0.000202865 4.69029e-66 8.91881e-15 0 0.547438 0.25394
7.38 3.15181e-71 1.14639e-19 0 0.00045999 0.000199066 2.00105e-66 7.27833e-15 0 0.546014 0.25239
7.4 0 9.24394e-20 0 0.00045148 0.000195148 0 5.9362e-15 0 0.544277 0.25139
7.42 0 7.47909e-20 0 0.000442405 0.000191508 0 4.83878e-15 0 0.541222 0.250323
7.44 0 5.88061e-20 0 0.000434863 0.000187756 0 3.94198e-15 0 0.53957 0.248945
7.46 0 4.75131e-20 0 0.000426686 0.000184238 0 3.20955e-15 0 0.538587 0.248109
7.48 0 3.82282e-20 0 0.000418956 0.000180918 0 2.61171e-15 0 0.535428 0.247172
7.5 0 3.03337e-20 0 0.000411378 0.000177552 0 2.12402e-15 0 0.53273 0.246528
7.52 0 2.45344e-20 0 0.000403918 0.000174153 0 1.7264e-15 0 0.531425 0.245061
7.54 0 1.96816e-20 0 0.000396557 0.000170801 0 1.40241e-15 0 0.52857 0.243918
7.56 0 1.56321e-20 0 0.000389661 0.000167508 0 1.13858e-15 0 0.526333 0.242716
7.58 0 1.25059e-20 0 0.000382334 0.000164299 0 9.23849e-16 0 0.524721 0.241871
7.6 0 1.00312e-20 0 0.000375733 0.000161432 0 7.49187e-16 0 0.522163 0.240503
7.62 0 7.96434e-21 0 0.000368723 0.000158486 0 6.072e-16 0 0.520237 0.239859
7.64 0 6.30755e-21 0 0.000361697 0.00015563 0 4.9184e-16 0 0.519825 0.238654
7.66 0 5.01427e-21 0 0.000355562 0.000152501 0 3.9817e-16 0 0.516633 0.237835
7.68 0 4.03037e-21 0 0.000348854 0.000149827 0 3.22154e-16 0 0.513935 0.2366
7.7 0 3.2088e-21 0 0.000343145 0.000147025 0 2.60502e-16 0 0.512521 0.236379
7.72 0 2.53318e-21 0 0.000336586 0.000144356 0 2.10529e-16 0 0.510363 0.234999
7.74 0 2.02153e-21 0 0.000331222 0.000141643 0 1.70044e-16 0 0.510745 0.233638
7.76 0 1.61614e-21 0 0.000324954 0.000139133 0 1.37267e-16 0 0.505387 0.233148
7.78 0 1.2818e-21 0 0.000319233 0.000136584 0 1.10744e-16 0 0.5065 0.231778
7.8 0 1.01734e-21 0 0.000313516 0.000134065 0 8.92947e-17 0 0.503483 0.231126
7.82 0 8.03185e-22 0 0.000308006 0.000131583 0 7.19589e-17 0 0.500004 0.229975
7.84 0 6.389e-22 0 0.000302333 0.000129133 0 5.79555e-17 0 0.499481 0.229512
7.86 0 5.06468e-22 0 0.000296983 0.000126777 0 4.66506e-17 0 0.498736 0.227735
7.88 0 4.02051e-22 0 0.00029192 0.000124508 0 3.75294e-17 0 0.495378 0.22677
7.9 0 3.17504e-22 0 0.000286787 0.00012227 0 3.01743e-17 0 0.493881 0.226334
7.92 0 2.51679e-22 0 0.000281704 0.000120126 0 2.42469e-17 0 0.491272 0.225304
7.94 0 1.98726e-22 0 0.000276855 0.000117901 0 1.94727e-17 0 0.49029 0.224663
7.96 0 1.58134e-22 0 0.000271812 0.000115824 0 1.56296e-17 0 0.488954 0.223576
7.98 0 1.23547e-22 0 0.000267223 0.000113689 0 1.25379e-17 0 0.48699 0.222451
8 0 9.87356e-23 0 0.000262298 0.000111752 0 1.0052e-17 0 0.484695 0.222062
8.02 0 7.78681e-23 0 0.000257623 0.000109633 0 8.05434e-18 0 0.482492 0.220565
8.04 0 6.09617e-23 0 0.000253419 0.000107736 0 6.45002e-18 0 0.480895 0.220123
8.06 0 4.79276e-23 0 0.000249311 0.000105714 0 5.16232e-18 0 0.477551 0.219113
8.08 0 3.8041e-23 0 0.000244631 0.000103935 0 4.12934e-18 0 0.476623 0.21814
8.1 0 2.9973e-23 0 0.000240416 0.000102114 0 3.30118e-18 0 0.475517 0.217374
8.12 0 2.36891e-23 0 0.000236215 0.000100302 0 2.63761e-18 0 0.473281 0.216011
8.14 0 1.849e-23 0 0.000232222 9.84972e-05 0 2.10622e-18 0 0.471927 0.215435
8.16 0 1.45395e-23 0 0.000228506 9.67117e-05 0 1.68093e-18 0 0.470992 0.215118
8.18 0 1.14111e-23 0 0.000224679 9.50557e-05 0 1.34075e-18 0 0.469064 0.213912
8.2 0 8.98695e-24 0 0.000220792 9.3407e-05 0 1.0688e-18 0 0.468047 0.212574
8.22 0 7.07732e-24 0 0.000216907 9.17962e-05 0 8.51532e-19 0 0.465414 0.212142
8.24 0 5.52819e-24 0 0.000213288 9.02054e-05 0 6.78042e-19 0 0.463741 0.211295
8.26 0 4.37149e-24 0 0.000209616 8.85906e-05 0 5.39591e-19 0 0.461636 0.210471
8.28 0 3.39952e-24 0 0.000206181 8.70456e-05 0 4.29166e-19 0 0.460296 0.209814
8.3 0 2.65381e-24 0 0.000202648 8.55085e-05 0 3.41145e-19 0 0.459494 0.209023
8.32 0 2.07568e-24 0 0.00019913 8.40391e-05 0 2.71022e-19 0 0.455854 0.208367
8.34 0 1.6266e-24 0 0.000195794 8.26119e-05 0 2.15191e-19 0 0.455862 0.207217
8.36 0 1.26877e-24 0 0.000192614 8.12101e-05 0 1.70764e-19 0 0.454108 0.206884
8.38 0 9.95213e-25 0 0.000189287 7.97311e-05 0 1.35431e-19 0 0.452686 0.205424
8.4 0 7.77259e-25 0 0.000185866 7.84056e-05 0 1.07349e-19 0 0.451077 0.205169
8.42 0 6.06665e-25 0 0.000183079 7.7056e-05 0 8.50406e-20 0 0.449067 0.204433
8.44 0 4.71957e-25 0 0.000179759 7.57283e-05 0 6.73301e-20 0 0.447119 0.203219
8.46 0 3.67258e-25 0 0.000176865 7.445e-05 0 5.32776e-20 0 0.445992 0.20285
8.48 0 2.8549e-25 0 0.000174026 7.31845e-05 0 4.2134e-20 0 0.444043 0.201763
8.5 0 2.24619e-25 0 0.000171164 7.18991e-05 0 3.33023e-20 0 0.4433 0.201237
8.52 0 1.74547e-25 0 0.000168181 7.06558e-05 0 2.63068e-20 0 0.441313 0.200316
8.54 0 1.36662e-25 0 0.000165483 6.95027e-05 0 2.0769e-20 0 0.438975 0.199487
8.56 0 1.05634e-25 0 0.000162559 6.83147e-05 0 1.63876e-20 0 0.438812 0.198755
8.58 0 8.18494e-26 0 0.000159959 6.71675e-05 0 1.29232e-20 0 0.437236 0.198277
8.6 0 6.41857e-26 0 0.000157242 6.60038e-05 0 1.01853e-20 0 0.43687 0.197288
8.62 0 4.95526e-26 0 0.000154739 6.49236e-05 0 8.02295e-21 0 0.434769 0.196351
8.64 0 3.8414e-26 0 0.000152184 6.38729e-05 0 6.31606e-21 0 0.433712 0.196103
8.66 0 2.99361e-26 0 0.000149723 6.27708e-05 0 4.96948e-21 0 0.430029 0.195056
8.68 0 2.30805e-26 0 0.000147275 6.16913e-05 0 3.90778e-21 0 0.43 0.194483
8.7 0 1.78974e-26 0 0.000144976 6.0683e-05 0 3.07115e-21 0 0.428161 0.193991
8.72 0 1.38481e-26 0 0.000142437 5.97066e-05 0 2.41227e-21 0 0.427194 0.192633
8.74 0 1.07954e-26 0 0.000140194 5.8692e-05 0 1.89367e-21 0 0.425501 0.192488
8.76 0 8.25164e-27 0 0.000137955 5.77541e-05 0 1.48571e-21 0 0.423841 0.191548
8.78 0 6.35955e-27 0 0.000135669 5.67928e-05 0 1.16498e-21 0 0.423242 0.190985
8.8 0 4.91578e-27 0 0.000133532 5.58393e-05 0 9.1297e-22 0 0.420679 0.190116
8.82 0 3.81618e-27 0 0.000131395 5.48876e-05 0 7.15068e-22 0 0.419571 0.189208
8.84 0 2.95676e-27 0 0.000129243 5.39939e-05 0 5.59747e-22 0 0.418557 0.188515
8.86 0 2.27123e-27 0 0.000127109 5.31146e-05 0 4.37914e-22 0 0.4164 0.187934
8.88 0 1.75125e-27 0 0.000125225 5.22378e-05 0 3.42405e-22 0 0.414852 0.187484
8.9 0 1.35064e-27 0 0.000123212 5.13609e-05 0 2.67574e-22 0 0.412257 0.186281
8.92 0 1.04037e-27 0 0.000121228 5.05139e-05 0 2.08978e-22 0 0.411357 0.185821
8.94 0 8.00085e-28 0 0.000119257 4.97128e-05 0 1.63122e-22 0 0.410821 0.185403
8.96 0 6.14424e-28 0 0.000117342 4.89213e-05 0 1.27255e-22 0 0.408881 0.184622
8.98 0 4.69185e-28 0 0.000115541 4.80899e-05 0 9.92187e-23 0 0.408101 0.183754
9 0 3.62102e-28 0 0.000113632 4.73208e-05 0 7.73152e-23 0 0.406502 0.183388
9.02 0 2.79593e-28 0 0.000111714 4.65979e-05 0 6.02129e-23 0 0.404448 0.182621
9.04 0 2.14862e-28 0 0.000110109 4.58075e-05 0 4.6867e-23 0 0.403388 0.181846
9.06 0 1.64557e-28 0 0.00010834 4.50876e-05 0 3.64585e-23 0 0.403479 0.18131
9.08 0 1.25023e-28 0 0.000106489 4.43254e-05 0 2.83455e-23 0 0.402334 0.18027
9.1 0 9.6147e-29 0 0.00010484 4.36142e-05 0 2.20253e-23 0 0.400285 0.17974
9.12 0 7.38675e-29 0 0.00010324 4.29403e-05 0 1.71047e-23 0 0.397479 0.17954
9.14 0 5.64343e-29 0 0.00010161 4.22333e-05 0 1.32758e-23 0 0.397081 0.178684
9.16 0 4.35669e-29 0 0.000100036 4.15261e-05 0 1.02982e-23 0 0.394845 0.178084
9.18 0 3.32486e-29 0 9.85154e-05 4.08927e-05 0 7.98387e-24 0 0.394332 0.177187
9.2 0 2.50053e-29 0 9.69828e-05 4.02532e-05 0 6.18614e-24 0 0.392958 0.176497
9.22 0 1.93939e-29 0 9.53972e-05 3.95942e-05 0 4.79049e-24 0 0.391395 0.176209
9.24 0 1.46861e-29 0 9.39177e-05 3.89875e-05 0 3.70761e-24 0 0.391805 0.175661
9.26 0 1.11557e-29 0 9.25016e-05 3.83692e-05 0 2.86789e-24 0 0.389792 0.174701
9.28 0 8.50592e-30 0 9.11675e-05 3.77641e-05 0 2.21709e-24 0 0.386735 0.174326
9.3 0 6.49516e-30 0 8.97027e-05 3.71664e-05 0 1.71301e-24 0 0.385713 0.173798
9.32 0 4.94072e-30 0 8.83645e-05 3.65859e-05 0 1.32278e-24 0 0.386492 0.172812
9.34 0 3.7266e-30 0 8.68671e-05 3.60089e-05 0 1.02087e-24 0 0.383742 0.172515
9.36 0 2.87234e-30 0 8.55502e-05 3.54329e-05 0 7.87421e-25 0 0.382443 0.171744
9.38 0 2.19405e-30 0 8.41944e-05 3.48858e-05 0 6.07012e-25 0 0.381599 0.171105
9.4 0 1.66418e-30 0 8.28682e-05 3.43114e-05 0 4.67672e-25 0 0.381417 0.170591
9.42 0 1.26658e-30 0 8.1701e-05 3.37896e-05 0 3.60113e-25 0 0.379607 0.169869
9.44 0 9.45974e-31 0 8.04585e-05 3.32488e-05 0 2.77135e-25 0 0.377509 0.16952
9.46 0 7.29474e-31 0 7.92418e-05 3.27361e-05 0 2.13156e-25 0 0.377028 0.168838
9.48 0 5.4972e-31 0 7.79731e-05 3.22231e-05 0 1.63854e-25 0 0.374406 0.168518
9.5 0 4.17127e-31 0 7.67811e-05 3.17282e-05 0 1.25884e-25 0 0.374613 0.167881
9.52 0 3.14682e-31 0 7.55401e-05 3.12431e-05 0 9.66578e-26 0 0.372831 0.167119
9.54 0 2.39155e-31 0 7.44863e-05 3.07706e-05 0 7.41751e-26 0 0.371509 0.166818
9.56 0 1.80446e-31 0 7.32987e-05 3.02855e-05 0 5.68897e-26 0 0.370977 0.165924
9.58 0 1.37257e-31 0 7.21784e-05 2.98116e-05 0 4.36077e-26 0 0.369603 0.165516
9.6 0 1.03736e-31 0 7.12018e-05 2.935e-05 0 3.34077e-26 0 0.368365 0.164406
9.62 0 7.74142e-32 0 7.00249e-05 2.89014e-05 0 2.5579e-26 0 0.366793 0.164015
9.64 0 5.89803e-32 0 6.91175e-05 2.84616e-05 0 1.95738e-26 0 0.36645 0.16379
9.66 0 4.45236e-32 0 6.80326e-05 2.80452e-05 0 1.49699e-26 0 0.36621 0.163213
9.68 0 3.35745e-32 0 6.70802e-05 2.75899e-05 0 1.14425e-26 0 0.364792 0.162684
9.7 0 2.51356e-32 0 6.59657e-05 2.71795e-05 0 8.74123e-27 0 0.362838 0.162416
9.72 0 1.92706e-32 0 6.50888e-05 2.67812e-05 0 6.6739e-27 0 0.361889 0.161655
9.74 0 1.44221e-32 0 6.40421e-05 2.63703e-05 0 5.09262e-27 0 0.360404 0.160618
9.76 0 1.08717e-32 0 6.30625e-05 2.59543e-05 0 3.8838e-27 0 0.360917 0.160644
9.78 0 8.12568e-33 0 6.22124e-05 2.55662e-05 0 2.96024e-27 0 0.35864 0.16007
9.8 0 6.09806e-33 0 6.12977e-05 2.52024e-05 0 2.25502e-27 0 0.357271 0.15947
9.82 0 4.62385e-33 0 6.03419e-05 2.48207e-05 0 1.71684e-27 0 0.356039 0.159042
9.84 0 3.43446e-33 0 5.94561e-05 2.44288e-05 0 1.30635e-27 0 0.35472 0.158411
9.86 0 2.58288e-33 0 5.85747e-05 2.40773e-05 0 9.93452e-28 0 0.353946 0.157472
9.88 0 1.91925e-33 0 5.76854e-05 2.37219e-05 0 7.55071e-28 0 0.352903 0.157433
9.9 0 1.45303e-33 0 5.68341e-05 2.33446e-05 0 5.73565e-28 0 0.35136 0.156644
9.92 0 1.08033e-33 0 5.6058e-05 2.30185e-05 0 4.35443e-28 0 0.350407 0.156234
9.94 0 8.27786e-34 0 5.5209e-05 2.26769e-05 0 3.30396e-28 0 0.349501 0.15564
9.96 0 6.13747e-34 0 5.44346e-05 2.23291e-05 0 2.50549e-28 0 0.348172 0.154831
9.98 0 4.52037e-34 0 5.35787e-05 2.20054e-05 0 1.89891e-28 0 0.3484 0.154513
10 0 3.3978e-34 0 5.28365e-05 2.16674e-05 0 1.43837e-28 0 0.346566 0.154187


==> anc/SeriesAsymptotics/TopDefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.20808e-11 3.54527e-15 -3.54293e-15 3.61326e-14 1.89163e-14 1.20971e-11 3.55005e-15 -3.54771e-15 3.60665e-14 1.89318e-14
0.04 1.20293e-11 1.41392e-14 -1.4102e-14 3.59814e-14 1.87432e-14 1.2039e-11 1.41507e-14 -1.41134e-14 3.58795e-14 1.87868e-14
0.06 1.1935e-11 3.16335e-14 -3.1446e-14 3.55494e-14 1.84994e-14 1.19431e-11 3.1655e-14 -3.14674e-14 3.55054e-14 1.85333e-14
0.08 1.18058e-11 5.58003e-14 -5.52139e-14 3.50083e-14 1.81831e-14 1.18105e-11 5.58229e-14 -5.52362e-14 3.50678e-14 1.8208e-14
0.1 1.16342e-11 8.62629e-14 -8.485e-14 3.44672e-14 1.7754e-14 1.16431e-11 8.63286e-14 -8.49146e-14 3.44967e-14 1.77665e-14
0.12 1.14317e-11 1.22651e-13 -1.19767e-13 3.38837e-14 1.73458e-14 1.14427e-11 1.22769e-13 -1.19883e-13 3.37397e-14 1.73047e-14
0.14 1.1204e-11 1.64561e-13 -1.59315e-13 3.29339e-14 1.67421e-14 1.12119e-11 1.64677e-13 -1.59427e-13 3.29974e-14 1.67475e-14
0.16 1.09425e-11 2.11323e-13 -2.02562e-13 3.23036e-14 1.61455e-14 1.09532e-11 2.11529e-13 -2.0276e-13 3.21718e-14 1.61662e-14
0.18 1.0633e-11 2.61862e-13 -2.48191e-13 3.11805e-14 1.55267e-14 1.06695e-11 2.6276e-13 -2.49042e-13 3.12192e-14 1.55186e-14
0.2 1.03341e-11 3.16872e-13 -2.96562e-13 3.01897e-14 1.48714e-14 1.03636e-11 3.17775e-13 -2.97407e-13 3.02375e-14 1.4893e-14
0.22 1.0031e-11 3.75682e-13 -3.46723e-13 2.9102e-14 1.42303e-14 1.00385e-11 3.75961e-13 -3.46981e-13 2.92914e-14 1.42367e-14
0.24 9.68515e-12 4.36152e-13 -3.9641e-13 2.82767e-14 1.35806e-14 9.69719e-12 4.36694e-13 -3.96903e-13 2.82918e-14 1.3579e-14
0.26 9.33458e-12 4.98927e-13 -4.4596e-13 2.7162e-14 1.29141e-14 9.34257e-12 4.99355e-13 -4.46342e-13 2.7198e-14 1.29328e-14
0.28 8.96826e-12 5.62752e-13 -4.94007e-13 2.61561e-14 1.23096e-14 8.97745e-12 5.63329e-13 -4.94514e-13 2.61368e-14 1.22913e-14
0.3 8.58669e-12 6.2672e-13 -5.39572e-13 2.51879e-14 1.16431e-14 8.60454e-12 6.28023e-13 -5.40694e-13 2.51789e-14 1.16698e-14
0.32 8.20445e-12 6.91015e-13 -5.82667e-13 2.41247e-14 1.11102e-14 8.22639e-12 6.92864e-13 -5.84226e-13 2.40808e-14 1.10727e-14
0.34 7.83253e-12 7.5606e-13 -6.23507e-13 2.29388e-14 1.05286e-14 7.84543e-12 7.57305e-13 -6.24534e-13 2.30202e-14 1.05394e-14
0.36 7.44984e-12 8.19287e-13 -6.59879e-13 2.2022e-14 9.94569e-15 7.4639e-12 8.20834e-13 -6.61125e-13 2.20925e-14 9.98919e-15
0.38 7.07217e-12 8.81514e-13 -6.92446e-13 2.11716e-14 9.46347e-15 7.08388e-12 8.82974e-13 -6.93593e-13 2.11867e-14 9.47949e-15
0.4 6.69062e-12 9.40944e-13 -7.19831e-13 2.01866e-14 9.0094e-15 6.70726e-12 9.43284e-13 -7.21621e-13 2.01813e-14 9.02122e-15
0.42 6.33079e-12 1.00058e-12 -7.44395e-13 1.9369e-14 8.56853e-15 6.33577e-12 1.00136e-12 -7.44981e-13 1.9287e-14 8.58477e-15
0.44 5.96819e-12 1.05637e-12 -7.63178e-13 1.85115e-14 8.14135e-15 5.97094e-12 1.05685e-12 -7.6353e-13 1.84937e-14 8.16568e-15
0.46 5.60386e-12 1.1074e-12 -7.75785e-13 1.79737e-14 7.67013e-15 5.61416e-12 1.10944e-12 -7.7721e-13 1.76836e-14 7.78467e-15
0.48 5.25894e-12 1.15715e-12 -7.84892e-13 1.69059e-14 7.43277e-15 5.26661e-12 1.15884e-12 -7.86037e-13 1.68419e-14 7.43565e-15
0.5 4.92749e-12 1.20436e-12 -7.89803e-13 1.61267e-14 7.09402e-15 4.92935e-12 1.20482e-12 -7.90101e-13 1.61162e-14 7.11437e-15
0.52 4.59183e-12 1.2441e-12 -7.876e-13 1.53804e-14 6.81559e-15 4.60324e-12 1.24719e-12 -7.89557e-13 1.53994e-14 6.82937e-15
0.54 4.28031e-12 1.28319e-12 -7.83018e-13 1.47259e-14 6.53026e-15 4.28903e-12 1.2858e-12 -7.84614e-13 1.47405e-14 6.53987e-15
0.56 3.98006e-12 1.31814e-12 -7.74124e-13 1.41481e-14 6.25822e-15 3.9873e-12 1.32054e-12 -7.75534e-13 1.4119e-14 6.29598e-15
0.58 3.69425e-12 1.34976e-12 -7.61738e-13 1.35763e-14 6.06329e-15 3.69851e-12 1.35131e-12 -7.62616e-13 1.34996e-14 6.06577e-15
0.6 3.41714e-12 1.37575e-12 -7.44921e-13 1.2842e-14 5.83874e-15 3.42297e-12 1.3781e-12 -7.46193e-13 1.29432e-14 5.84619e-15
0.62 3.15525e-12 1.39837e-12 -7.25322e-13 1.23739e-14 5.63487e-15 3.16091e-12 1.40088e-12 -7.26623e-13 1.23512e-14 5.64538e-15
0.64 2.90594e-12 1.41651e-12 -7.02713e-13 1.16568e-14 5.4538e-15 2.91242e-12 1.41967e-12 -7.0428e-13 1.18538e-14 5.46384e-15
0.66 2.67459e-12 1.43297e-12 -6.78806e-13 1.12535e-14 5.29773e-15 2.67751e-12 1.43453e-12 -6.79545e-13 1.13794e-14 5.30073e-15
0.68 2.45354e-12 1.44404e-12 -6.52131e-13 1.08948e-14 5.12747e-15 2.45608e-12 1.44553e-12 -6.52805e-13 1.09021e-14 5.13954e-15
0.7 2.24502e-12 1.45088e-12 -6.23619e-13 1.052e-14 4.99302e-15 2.24796e-12 1.45278e-12 -6.24438e-13 1.04987e-14 4.99753e-15
0.72 2.05165e-12 1.45548e-12 -5.94444e-13 1.00263e-14 4.86288e-15 2.05292e-12 1.45639e-12 -5.94814e-13 1.0036e-14 4.87635e-15
0.74 1.86996e-12 1.45596e-12 -5.64081e-13 9.68305e-15 4.7478e-15 1.87065e-12 1.4565e-12 -5.6429e-13 9.66124e-15 4.74733e-15
0.76 1.69699e-12 1.45003e-12 -5.32013e-13 9.30846e-15 4.63144e-15 1.70078e-12 1.45327e-12 -5.332e-13 9.26656e-15 4.63944e-15
0.78 1.54222e-12 1.44622e-12 -5.01636e-13 8.95275e-15 4.52251e-15 1.54291e-12 1.44686e-12 -5.01858e-13 8.94787e-15 4.53852e-15
0.8 1.39675e-12 1.43761e-12 -4.70607e-13 8.64127e-15 4.41686e-15 1.39658e-12 1.43744e-12 -4.70553e-13 8.66918e-15 4.43263e-15
0.82 1.26069e-12 1.42448e-12 -4.39319e-13 8.28406e-15 4.35513e-15 1.26133e-12 1.42522e-12 -4.39544e-13 8.32013e-15 4.34272e-15
0.84 1.13481e-12 1.40807e-12 -4.08402e-13 8.0021e-15 4.2496e-15 1.13665e-12 1.41036e-12 -4.09066e-13 8.03112e-15 4.25438e-15
0.86 1.0217e-12 1.39264e-12 -3.79203e-13 7.65213e-15 4.16061e-15 1.02202e-12 1.39308e-12 -3.79321e-13 7.78381e-15 4.16923e-15
0.88 9.16664e-13 1.3732e-12 -3.50392e-13 7.41531e-15 4.08277e-15 9.16906e-13 1.37357e-12 -3.50485e-13 7.51487e-15 4.09831e-15
0.9 8.19577e-13 1.35004e-12 -3.22233e-13 7.24502e-15 4.01997e-15 8.20775e-13 1.35202e-12 -3.22704e-13 7.28664e-15 4.02643e-15
0.92 7.32898e-13 1.32828e-12 -2.96021e-13 7.08527e-15 3.95589e-15 7.33087e-13 1.32863e-12 -2.96097e-13 7.01059e-15 3.94857e-15
0.94 6.52372e-13 1.30172e-12 -2.70369e-13 6.91753e-15 3.87878e-15 6.53309e-13 1.30359e-12 -2.70757e-13 6.83323e-15 3.88198e-15
0.96 5.80269e-13 1.27567e-12 -2.46478e-13 6.63678e-15 3.81254e-15 5.80916e-13 1.27709e-12 -2.46753e-13 6.60362e-15 3.82277e-15
0.98 5.14658e-13 1.24754e-12 -2.23811e-13 6.38989e-15 3.75331e-15 5.15393e-13 1.24932e-12 -2.2413e-13 6.46364e-15 3.76203e-15
1 4.55089e-13 1.21736e-12 -2.02402e-13 6.24277e-15 3.69434e-15 4.5624e-13 1.22044e-12 -2.02914e-13 6.24402e-15 3.70538e-15
1.02 4.0222e-13 1.18841e-12 -1.82768e-13 6.12185e-15 3.63911e-15 4.02974e-13 1.19064e-12 -1.83111e-13 6.06111e-15 3.64235e-15
1.04 3.5444e-13 1.15781e-12 -1.64391e-13 5.91026e-15 3.59204e-15 3.55131e-13 1.16006e-12 -1.64711e-13 5.89309e-15 3.59831e-15
1.06 3.11727e-13 1.12691e-12 -1.47435e-13 5.71614e-15 3.54342e-15 3.12269e-13 1.12887e-12 -1.47691e-13 5.76228e-15 3.54208e-15
1.08 2.74088e-13 1.0977e-12 -1.32075e-13 5.55359e-15 3.48647e-15 2.73965e-13 1.0972e-12 -1.32016e-13 5.61162e-15 3.48591e-15
1.1 2.39349e-13 1.0631e-12 -1.17407e-13 5.49333e-15 3.43185e-15 2.39821e-13 1.0652e-12 -1.17638e-13 5.5025e-15 3.43627e-15
1.12 2.09368e-13 1.03252e-12 -1.04458e-13 5.36369e-15 3.3914e-15 2.09462e-13 1.03298e-12 -1.04505e-13 5.35282e-15 3.39333e-15
1.14 1.82477e-13 1.00035e-12 -9.25262e-14 5.20292e-15 3.34003e-15 1.82536e-13 1.00067e-12 -9.25563e-14 5.21144e-15 3.33965e-15
1.16 1.58648e-13 9.67974e-13 -8.16932e-14 5.14371e-15 3.29915e-15 1.58714e-13 9.68378e-13 -8.17272e-14 5.11949e-15 3.30131e-15
1.18 1.37609e-13 9.35629e-13 -7.19068e-14 4.95223e-15 3.24865e-15 1.37692e-13 9.36194e-13 -7.19502e-14 4.99919e-15 3.25817e-15
1.2 1.19119e-13 9.03714e-13 -6.3121e-14 4.85633e-15 3.21153e-15 1.19185e-13 9.04212e-13 -6.31558e-14 4.88162e-15 3.21208e-15
1.22 1.02883e-13 8.7209e-13 -5.52473e-14 4.79051e-15 3.16645e-15 1.02933e-13 8.72515e-13 -5.52742e-14 4.76891e-15 3.17405e-15
1.24 8.86255e-14 8.40488e-13 -4.81964e-14 4.70127e-15 3.12849e-15 8.8698e-14 8.41176e-13 -4.82358e-14 4.71225e-15 3.12824e-15
1.26 7.6201e-14 8.09642e-13 -4.19406e-14 4.57799e-15 3.08513e-15 7.62592e-14 8.10261e-13 -4.19727e-14 4.62797e-15 3.08692e-15
1.28 6.53841e-14 7.79434e-13 -3.64002e-14 4.46024e-15 3.04097e-15 6.54171e-14 7.79827e-13 -3.64186e-14 4.514e-15 3.04252e-15
1.3 5.59638e-14 7.49578e-13 -3.14954e-14 4.38359e-15 3.00207e-15 5.59899e-14 7.49928e-13 -3.151e-14 4.46171e-15 3.00574e-15
1.32 4.77821e-14 7.20138e-13 -2.71689e-14 4.35618e-15 2.96994e-15 4.78131e-14 7.20606e-13 -2.71865e-14 4.36853e-15 2.97059e-15
1.34 4.06671e-14 6.90689e-13 -2.335e-14 4.25809e-15 2.92706e-15 4.07384e-14 6.919e-13 -2.33909e-14 4.28432e-15 2.93016e-15
1.36 3.45727e-14 6.62706e-13 -2.00352e-14 4.25926e-15 2.89448e-15 3.46321e-14 6.63844e-13 -2.00696e-14 4.23585e-15 2.89195e-15
1.38 2.93169e-14 6.35216e-13 -1.71389e-14 4.16802e-15 2.85877e-15 2.93745e-14 6.36464e-13 -1.71725e-14 4.14231e-15 2.86229e-15
1.4 2.47874e-14 6.08032e-13 -1.46116e-14 4.06746e-15 2.81955e-15 2.48588e-14 6.09781e-13 -1.46536e-14 4.10802e-15 2.8197e-15
1.42 2.09901e-14 5.83827e-13 -1.24706e-14 4.02904e-15 2.78058e-15 2.09897e-14 5.83815e-13 -1.24703e-14 4.03536e-15 2.78646e-15
1.44 1.76815e-14 5.58541e-13 -1.05831e-14 3.94898e-15 2.75392e-15 1.76826e-14 5.58578e-13 -1.05838e-14 3.97185e-15 2.74789e-15
1.46 1.48643e-14 5.3413e-13 -8.95952e-15 3.94058e-15 2.71855e-15 1.48629e-14 5.3408e-13 -8.95868e-15 3.94297e-15 2.71398e-15
1.48 1.24613e-14 5.10191e-13 -7.56096e-15 3.88657e-15 2.68163e-15 1.24646e-14 5.10326e-13 -7.56296e-15 3.83787e-15 2.68482e-15
1.5 1.04133e-14 4.8656e-13 -6.35791e-15 3.87596e-15 2.64809e-15 1.04295e-14 4.87319e-13 -6.36783e-15 3.80185e-15 2.65312e-15
1.52 8.69674e-15 4.64515e-13 -5.34123e-15 3.75299e-15 2.62021e-15 8.70695e-15 4.65061e-13 -5.3475e-15 3.77429e-15 2.61891e-15
1.54 7.2429e-15 4.42967e-13 -4.47309e-15 3.70352e-15 2.58475e-15 7.2524e-15 4.43547e-13 -4.47896e-15 3.70766e-15 2.58696e-15
1.56 6.02225e-15 4.22432e-13 -3.73873e-15 3.67362e-15 2.55206e-15 6.02713e-15 4.22774e-13 -3.74175e-15 3.67174e-15 2.55736e-15
1.58 4.99185e-15 4.02279e-13 -3.11431e-15 3.60042e-15 2.52355e-15 4.99749e-15 4.02734e-13 -3.11783e-15 3.63142e-15 2.52646e-15
1.6 4.13534e-15 3.83512e-13 -2.59191e-15 3.52586e-15 2.49384e-15 4.13434e-15 3.83419e-13 -2.59128e-15 3.56595e-15 2.49554e-15
1.62 3.40987e-15 3.64537e-13 -2.14651e-15 3.54984e-15 2.46501e-15 3.41251e-15 3.64819e-13 -2.14817e-15 3.52751e-15 2.46201e-15
1.64 2.80489e-15 3.46255e-13 -1.77289e-15 3.46247e-15 2.44314e-15 2.81029e-15 3.46922e-13 -1.77631e-15 3.49866e-15 2.43758e-15
1.66 2.30742e-15 3.29478e-13 -1.46405e-15 3.46492e-15 2.38095e-15 2.3091e-15 3.29716e-13 -1.46511e-15 3.46748e-15 2.40173e-15
1.68 1.89103e-15 3.12866e-13 -1.20415e-15 3.45679e-15 2.355e-15 1.89297e-15 3.13187e-13 -1.20539e-15 3.42267e-15 2.37983e-15
1.7 1.54723e-15 2.97116e-13 -9.8855e-16 3.38814e-15 2.33784e-15 1.5483e-15 2.9732e-13 -9.89232e-16 3.39779e-15 2.34945e-15
1.72 1.26237e-15 2.81848e-13 -8.09088e-16 3.34937e-15 2.32242e-15 1.26351e-15 2.82101e-13 -8.09814e-16 3.34462e-15 2.3199e-15
1.74 1.02783e-15 2.67274e-13 -6.60702e-16 3.31164e-15 2.2891e-15 1.02875e-15 2.67514e-13 -6.61294e-16 3.3155e-15 2.29727e-15
1.76 8.35314e-16 2.53423e-13 -5.38427e-16 3.30776e-15 2.26339e-15 8.35703e-16 2.53541e-13 -5.38678e-16 3.31671e-15 2.26763e-15
1.78 6.7716e-16 2.40106e-13 -4.37605e-16 3.26882e-15 2.23751e-15 6.77335e-16 2.40168e-13 -4.37718e-16 3.25091e-15 2.2366e-15
1.8 5.47572e-16 2.27312e-13 -3.54708e-16 3.20155e-15 2.20655e-15 5.47727e-16 2.27377e-13 -3.54809e-16 3.23341e-15 2.21317e-15
1.82 4.41552e-16 2.14975e-13 -2.86668e-16 3.20303e-15 2.18331e-15 4.4191e-16 2.1515e-13 -2.86901e-16 3.20164e-15 2.18601e-15
1.84 3.55445e-16 2.03312e-13 -2.31244e-16 3.16784e-15 2.1568e-15 3.55723e-16 2.03471e-13 -2.31426e-16 3.16846e-15 2.1602e-15
1.86 2.85517e-16 1.92205e-13 -1.8611e-16 3.13584e-15 2.13125e-15 2.85693e-16 1.92323e-13 -1.86225e-16 3.14604e-15 2.13747e-15
1.88 2.2878e-16 1.81572e-13 -1.49395e-16 3.12558e-15 2.11651e-15 2.28925e-16 1.81688e-13 -1.4949e-16 3.12261e-15 2.11599e-15
1.9 1.82934e-16 1.71469e-13 -1.19657e-16 3.15764e-15 2.09395e-15 1.83019e-16 1.71549e-13 -1.19712e-16 3.08497e-15 2.08832e-15
1.92 1.45868e-16 1.6176e-13 -9.55596e-17 3.02911e-15 2.06363e-15 1.45984e-16 1.61889e-13 -9.56358e-17 3.05916e-15 2.06644e-15
1.94 1.16086e-16 1.52571e-13 -7.61584e-17 3.01599e-15 2.0405e-15 1.16178e-16 1.52692e-13 -7.62186e-17 3.03796e-15 2.04191e-15
1.96 9.20732e-17 1.4367e-13 -6.04851e-17 2.98964e-15 2.01759e-15 9.2246e-17 1.4394e-13 -6.05986e-17 3.01649e-15 2.01548e-15
1.98 7.3102e-17 1.35665e-13 -4.80816e-17 2.98677e-15 1.99005e-15 7.30766e-17 1.35618e-13 -4.80649e-17 2.98642e-15 1.99262e-15
2 5.76093e-17 1.27379e-13 -3.79347e-17 2.9413e-15 1.97009e-15 5.77585e-17 1.27709e-13 -3.80329e-17 2.95801e-15 1.97281e-15
2.02 4.54441e-17 1.19925e-13 -2.99556e-17 2.96534e-15 1.95033e-15 4.5547e-17 1.20197e-13 -3.00234e-17 2.94311e-15 1.95021e-15
2.04 3.57628e-17 1.12838e-13 -2.35968e-17 2.89182e-15 1.92941e-15 3.58351e-17 1.13066e-13 -2.36446e-17 2.92188e-15 1.92711e-15
2.06 2.80803e-17 1.06116e-13 -1.85444e-17 2.8869e-15 1.91609e-15 2.81297e-17 1.06303e-13 -1.8577e-17 2.88649e-15 1.90899e-15
2.08 2.19839e-17 9.96783e-14 -1.45303e-17 2.84187e-15 1.88754e-15 2.20306e-17 9.989e-14 -1.45611e-17 2.86593e-15 1.88916e-15
2.1 1.71734e-17 9.3591e-14 -1.13594e-17 2.84045e-15 1.86275e-15 1.72144e-17 9.38144e-14 -1.13865e-17 2.85039e-15 1.86993e-15
2.12 1.33948e-17 8.7894e-14 -8.86625e-18 2.82097e-15 1.84442e-15 1.34204e-17 8.80614e-14 -8.88314e-18 2.82063e-15 1.84641e-15
2.14 1.04235e-17 8.2498e-14 -6.90391e-18 2.7795e-15 1.82699e-15 1.04386e-17 8.26172e-14 -6.91388e-18 2.8069e-15 1.82561e-15
2.16 8.09668e-18 7.74298e-14 -5.36592e-18 2.77524e-15 1.80516e-15 8.1007e-18 7.74682e-14 -5.36858e-18 2.78541e-15 1.80534e-15
2.18 6.26651e-18 7.25375e-14 -4.15526e-18 2.75223e-15 1.78402e-15 6.27204e-18 7.26014e-14 -4.15892e-18 2.75872e-15 1.78809e-15
2.2 4.84059e-18 6.79414e-14 -3.21134e-18 2.7372e-15 1.76733e-15 4.84506e-18 6.80041e-14 -3.2143e-18 2.7485e-15 1.76541e-15
2.22 3.73231e-18 6.36323e-14 -2.47721e-18 2.71389e-15 1.7491e-15 3.73417e-18 6.36639e-14 -2.47844e-18 2.71764e-15 1.75158e-15
2.24 2.86554e-18 5.94475e-14 -1.9027e-18 2.69965e-15 1.72566e-15 2.87139e-18 5.95689e-14 -1.90659e-18 2.69762e-15 1.72919e-15
2.26 2.19975e-18 5.56278e-14 -1.46118e-18 2.67135e-15 1.70305e-15 2.2029e-18 5.57076e-14 -1.46327e-18 2.66972e-15 1.71288e-15
2.28 1.68493e-18 5.20301e-14 -1.11959e-18 2.67311e-15 1.69643e-15 1.68617e-18 5.20687e-14 -1.12042e-18 2.66639e-15 1.69431e-15
2.3 1.28666e-18 4.86022e-14 -8.55222e-19 2.64329e-15 1.67136e-15 1.28769e-18 4.86414e-14 -8.55912e-19 2.63724e-15 1.67731e-15
2.32 9.79821e-19 4.5355e-14 -6.51461e-19 2.6053e-15 1.65574e-15 9.81128e-19 4.54155e-14 -6.5233e-19 2.62917e-15 1.65944e-15
2.34 7.44989e-19 4.23328e-14 -4.95457e-19 2.61384e-15 1.63936e-15 7.45834e-19 4.23808e-14 -4.96018e-19 2.59666e-15 1.64255e-15
2.36 5.64769e-19 3.94648e-14 -3.7569e-19 2.57174e-15 1.62289e-15 5.65668e-19 3.95277e-14 -3.76289e-19 2.58853e-15 1.62666e-15
2.38 4.27733e-19 3.68204e-14 -2.84594e-19 2.55409e-15 1.60482e-15 4.2804e-19 3.68469e-14 -2.84799e-19 2.57255e-15 1.60794e-15
2.4 3.23007e-19 3.43138e-14 -2.14956e-19 2.53703e-15 1.59192e-15 3.23154e-19 3.43295e-14 -2.15055e-19 2.55201e-15 1.59254e-15
2.42 2.43117e-19 3.19285e-14 -1.6182e-19 2.51223e-15 1.57365e-15 2.4341e-19 3.19669e-14 -1.62015e-19 2.54412e-15 1.57639e-15
2.44 1.82617e-19 2.97012e-14 -1.2157e-19 2.53537e-15 1.56146e-15 1.82923e-19 2.97509e-14 -1.21774e-19 2.50802e-15 1.56045e-15
2.46 1.36906e-19 2.76241e-14 -9.11532e-20 2.49717e-15 1.53608e-15 1.37152e-19 2.76737e-14 -9.13169e-20 2.48974e-15 1.54436e-15
2.48 1.0239e-19 2.56757e-14 -6.81813e-20 2.50051e-15 1.52773e-15 1.02597e-19 2.57277e-14 -6.83194e-20 2.48362e-15 1.53162e-15
2.5 7.66224e-20 2.39212e-14 -5.10288e-20 2.47494e-15 1.51273e-15 7.65726e-20 2.39057e-14 -5.09956e-20 2.46749e-15 1.51269e-15
2.52 5.68993e-20 2.21545e-14 -3.78978e-20 2.44527e-15 1.49707e-15 5.7018e-20 2.22007e-14 -3.79768e-20 2.45002e-15 1.49676e-15
2.54 4.23286e-20 2.05911e-14 -2.81957e-20 2.43345e-15 1.48168e-15 4.23597e-20 2.06062e-14 -2.82164e-20 2.4355e-15 1.48495e-15
2.56 3.135e-20 1.9087e-14 -2.08845e-20 2.41962e-15 1.46824e-15 3.13975e-20 1.9116e-14 -2.09162e-20 2.41801e-15 1.47075e-15
2.58 2.31868e-20 1.76995e-14 -1.54476e-20 2.39291e-15 1.4539e-15 2.32188e-20 1.7724e-14 -1.5469e-20 2.38933e-15 1.45465e-15
2.6 1.70948e-20 1.63897e-14 -1.13898e-20 2.38208e-15 1.43808e-15 1.71311e-20 1.64245e-14 -1.1414e-20 2.37784e-15 1.43856e-15
2.62 1.25802e-20 1.51755e-14 -8.38238e-21 2.36305e-15 1.42644e-15 1.26105e-20 1.5212e-14 -8.40257e-21 2.35728e-15 1.42701e-15
2.64 9.24401e-21 1.40549e-14 -6.15979e-21 2.34284e-15 1.40846e-15 9.26146e-21 1.40815e-14 -6.17142e-21 2.35668e-15 1.41234e-15
2.66 6.7729e-21 1.30023e-14 -4.51339e-21 2.32343e-15 1.40016e-15 6.78623e-21 1.30279e-14 -4.52227e-21 2.32768e-15 1.39718e-15
2.68 4.95701e-21 1.20367e-14 -3.30345e-21 2.32024e-15 1.38477e-15 4.9611e-21 1.20466e-14 -3.30618e-21 2.31448e-15 1.38664e-15
2.7 3.61317e-21 1.11169e-14 -2.40799e-21 2.30519e-15 1.37072e-15 3.6185e-21 1.11333e-14 -2.41154e-21 2.30215e-15 1.37188e-15
2.72 2.62957e-21 1.02695e-14 -1.75254e-21 2.28197e-15 1.35834e-15 2.63318e-21 1.02836e-14 -1.75494e-21 2.28738e-15 1.35889e-15
2.74 1.90984e-21 9.48412e-15 -1.2729e-21 2.27275e-15 1.34209e-15 1.91176e-21 9.49362e-15 -1.27417e-21 2.27408e-15 1.34596e-15
2.76 1.38351e-21 8.75143e-15 -9.22125e-22 2.25627e-15 1.33125e-15 1.3848e-21 8.75959e-15 -9.22985e-22 2.25198e-15 1.33271e-15
2.78 9.99684e-22 8.06909e-15 -6.6632e-22 2.23008e-15 1.31574e-15 1.00078e-21 8.07794e-15 -6.67051e-22 2.23842e-15 1.32219e-15
2.8 7.20934e-22 7.4385e-15 -4.80536e-22 2.21366e-15 1.30594e-15 7.21593e-22 7.4453e-15 -4.80975e-22 2.22074e-15 1.30898e-15
2.82 5.18685e-22 6.85308e-15 -3.45735e-22 2.20899e-15 1.29412e-15 5.19094e-22 6.85848e-15 -3.46008e-22 2.20656e-15 1.29611e-15
2.84 3.72178e-22 6.30798e-15 -2.48084e-22 2.19214e-15 1.28332e-15 3.72563e-22 6.3145e-15 -2.4834e-22 2.19923e-15 1.2834e-15
2.86 2.66476e-22 5.80388e-15 -1.77629e-22 2.17739e-15 1.2675e-15 2.6678e-22 5.8105e-15 -1.77831e-22 2.18103e-15 1.27254e-15
2.88 1.9029e-22 5.33534e-15 -1.26846e-22 2.16275e-15 1.25963e-15 1.90593e-22 5.34383e-15 -1.27048e-22 2.15856e-15 1.25854e-15
2.9 1.35633e-22 4.9041e-15 -9.0413e-23 2.14639e-15 1.24776e-15 1.3585e-22 4.91198e-15 -9.05583e-23 2.1475e-15 1.24972e-15
2.92 9.64645e-23 4.50585e-15 -6.43042e-23 2.12485e-15 1.23258e-15 9.66083e-23 4.51257e-15 -6.44001e-23 2.13581e-15 1.23791e-15
2.94 6.85221e-23 4.14208e-15 -4.5678e-23 2.11532e-15 1.22304e-15 6.85437e-23 4.14339e-15 -4.56924e-23 2.12575e-15 1.22657e-15
2.96 4.84322e-23 3.79546e-15 -3.2286e-23 2.10533e-15 1.21265e-15 4.852e-23 3.80234e-15 -3.23445e-23 2.10649e-15 1.21409e-15
2.98 3.42526e-23 3.48604e-15 -2.28338e-23 2.08698e-15 1.20541e-15 3.42667e-23 3.48747e-15 -2.28432e-23 2.08703e-15 1.20338e-15
3 2.41346e-23 3.19558e-15 -1.60889e-23 2.09872e-15 1.1917e-15 2.41448e-23 3.19694e-15 -1.60958e-23 2.08702e-15 1.19651e-15
3.02 1.69703e-23 2.92844e-15 -1.13131e-23 2.08071e-15 1.18249e-15 1.69737e-23 2.92901e-15 -1.13153e-23 2.07615e-15 1.18464e-15
3.04 1.18981e-23 2.68054e-15 -7.93173e-24 2.05805e-15 1.17066e-15 1.19049e-23 2.68208e-15 -7.93629e-24 2.05739e-15 1.17446e-15
3.06 8.32613e-24 2.45332e-15 -5.55056e-24 2.04587e-15 1.16288e-15 8.33058e-24 2.45463e-15 -5.55353e-24 2.04292e-15 1.16166e-15
3.08 5.80869e-24 2.24242e-15 -3.87234e-24 2.03713e-15 1.14875e-15 5.81599e-24 2.24524e-15 -3.87721e-24 2.03254e-15 1.1523e-15
3.1 4.04557e-24 2.04981e-15 -2.69698e-24 2.00629e-15 1.1401e-15 4.05108e-24 2.0526e-15 -2.70065e-24 2.01586e-15 1.1424e-15
3.12 2.81191e-24 1.87323e-15 -1.87456e-24 1.9847e-15 1.1296e-15 2.81526e-24 1.87546e-15 -1.8768e-24 2.00069e-15 1.13271e-15
3.14 1.94809e-24 1.70931e-15 -1.2987e-24 1.97893e-15 1.12117e-15 1.95193e-24 1.71268e-15 -1.30126e-24 1.99213e-15 1.12151e-15
3.16 1.34682e-24 1.55922e-15 -8.97864e-25 1.971e-15 1.11082e-15 1.35023e-24 1.56317e-15 -9.00138e-25 1.97334e-15 1.11237e-15
3.18 9.29311e-25 1.42204e-15 -6.19532e-25 1.95055e-15 1.10287e-15 9.3186e-25 1.42594e-15 -6.21231e-25 1.96928e-15 1.10478e-15
3.2 6.41493e-25 1.29974e-15 -4.27656e-25 1.95628e-15 1.09199e-15 6.41641e-25 1.30004e-15 -4.27755e-25 1.95427e-15 1.09353e-15
3.22 4.40739e-25 1.18447e-15 -2.93823e-25 1.9292e-15 1.08362e-15 4.40791e-25 1.18461e-15 -2.93857e-25 1.9444e-15 1.08609e-15
3.24 3.02175e-25 1.07906e-15 -2.01448e-25 1.91678e-15 1.07372e-15 3.02114e-25 1.07885e-15 -2.01408e-25 1.9238e-15 1.07656e-15
3.26 2.06636e-25 9.82204e-16 -1.37756e-25 1.90376e-15 1.06467e-15 2.0659e-25 9.81986e-16 -1.37725e-25 1.91759e-15 1.06659e-15
3.28 1.40993e-25 8.9365e-16 -9.39949e-26 1.89652e-15 1.05454e-15 1.40943e-25 8.93333e-16 -9.39615e-26 1.90649e-15 1.05821e-15
3.3 9.5967e-26 8.12509e-16 -6.39776e-26 1.88835e-15 1.04939e-15 9.59353e-26 8.1224e-16 -6.39565e-26 1.89434e-15 1.04906e-15
3.32 6.51708e-26 7.38347e-16 -4.3447e-26 1.87072e-15 1.03709e-15 6.51494e-26 7.38105e-16 -4.34327e-26 1.87299e-15 1.03939e-15
3.34 4.41658e-26 6.70747e-16 -2.94437e-26 1.85196e-15 1.02845e-15 4.41409e-26 6.70369e-16 -2.94271e-26 1.86648e-15 1.03226e-15
3.36 2.98508e-26 6.08777e-16 -1.99004e-26 1.84465e-15 1.02084e-15 2.9838e-26 6.08517e-16 -1.98919e-26 1.85006e-15 1.0232e-15
3.38 2.01252e-26 5.52124e-16 -1.34167e-26 1.83023e-15 1.01666e-15 2.01232e-26 5.5207e-16 -1.34154e-26 1.84134e-15 1.01303e-15
3.4 1.35384e-26 5.00522e-16 -9.02556e-27 1.84022e-15 1.00224e-15 1.35401e-26 5.00585e-16 -9.0267e-27 1.82696e-15 1.00619e-15
3.42 9.08796e-27 4.53571e-16 -6.05862e-27 1.80989e-15 9.96028e-16 9.08959e-27 4.53653e-16 -6.05971e-27 1.81656e-15 9.96872e-16
3.44 6.08672e-27 4.10818e-16 -4.0578e-27 1.79782e-15 9.8942e-16 6.08786e-27 4.10896e-16 -4.05857e-27 1.80845e-15 9.88821e-16
3.46 4.06609e-27 3.71788e-16 -2.71072e-27 1.79622e-15 9.79405e-16 4.06802e-27 3.71965e-16 -2.71201e-27 1.79498e-15 9.81212e-16
3.48 2.71173e-27 3.36496e-16 -1.80782e-27 1.78656e-15 9.72073e-16 2.71206e-27 3.36538e-16 -1.80804e-27 1.78142e-15 9.72876e-16
3.5 1.80368e-27 3.04281e-16 -1.20245e-27 1.7902e-15 9.64003e-16 1.80391e-27 3.04319e-16 -1.2026e-27 1.77309e-15 9.65613e-16
3.52 1.19638e-27 2.74872e-16 -7.97589e-28 1.76505e-15 9.5733e-16 1.19709e-27 2.75034e-16 -7.98057e-28 1.76793e-15 9.59246e-16
3.54 7.92104e-28 2.48285e-16 -5.28069e-28 1.74793e-15 9.53258e-16 7.92566e-28 2.4843e-16 -5.28377e-28 1.75256e-15 9.50435e-16
3.56 5.23709e-28 2.24354e-16 -3.49139e-28 1.72994e-15 9.42296e-16 5.23531e-28 2.24277e-16 -3.4902e-28 1.7395e-15 9.43043e-16
3.58 3.44072e-28 2.01804e-16 -2.29381e-28 1.71797e-15 9.34356e-16 3.45022e-28 2.02361e-16 -2.30015e-28 1.73231e-15 9.34798e-16
3.6 2.26347e-28 1.82078e-16 -1.50898e-28 1.71841e-15 9.27826e-16 2.26855e-28 1.82487e-16 -1.51237e-28 1.71988e-15 9.28716e-16
3.62 1.48394e-28 1.64008e-16 -9.89293e-29 1.79698e-15 9.19348e-16 1.48816e-28 1.64474e-16 -9.92104e-29 1.71222e-15 9.1974e-16
3.64 9.71477e-29 1.47779e-16 -6.47651e-29 1.69463e-15 9.14508e-16 9.7397e-29 1.48158e-16 -6.49313e-29 1.69871e-15 9.14159e-16
3.66 6.35537e-29 1.33296e-16 -4.23691e-29 1.6872e-15 9.06088e-16 6.35975e-29 1.33388e-16 -4.23983e-29 1.68414e-15 9.06564e-16
3.68 4.13617e-29 1.19821e-16 -2.75745e-29 1.67741e-15 8.97061e-16 4.14316e-29 1.20024e-16 -2.7621e-29 1.67835e-15 9.00167e-16
3.7 2.68832e-29 1.07756e-16 -1.79221e-29 1.65953e-15 8.91256e-16 2.6929e-29 1.07939e-16 -1.79527e-29 1.67046e-15 8.93365e-16
3.72 1.74278e-29 9.68258e-17 -1.16185e-29 1.65966e-15 8.86446e-16 1.74625e-29 9.70185e-17 -1.16417e-29 1.65996e-15 8.86609e-16
3.74 1.12817e-29 8.70313e-17 -7.52113e-30 1.64425e-15 8.77732e-16 1.12977e-29 8.71547e-17 -7.53179e-30 1.65255e-15 8.80042e-16
3.76 7.29201e-30 7.82466e-17 -4.86134e-30 1.63092e-15 8.71629e-16 7.29239e-30 7.82507e-17 -4.86159e-30 1.63872e-15 8.72889e-16
3.78 4.69595e-30 7.0214e-17 -3.13063e-30 1.60873e-15 8.65234e-16 4.69621e-30 7.02178e-17 -3.1308e-30 1.62907e-15 8.66657e-16
3.8 3.01716e-30 6.29715e-17 -2.01144e-30 1.61205e-15 8.6048e-16 3.01732e-30 6.29749e-17 -2.01155e-30 1.61559e-15 8.59142e-16
3.82 1.93372e-30 5.64351e-17 -1.28914e-30 1.60095e-15 8.53104e-16 1.93416e-30 5.64481e-17 -1.28944e-30 1.60325e-15 8.52295e-16
3.84 1.23631e-30 5.05427e-17 -8.24208e-31 1.59515e-15 8.46929e-16 1.23698e-30 5.05699e-17 -8.2465e-31 1.60072e-15 8.48132e-16
3.86 7.88879e-31 4.52564e-17 -5.25919e-31 1.58407e-15 8.3826e-16 7.89271e-31 4.52789e-17 -5.26181e-31 1.59377e-15 8.4048e-16
3.88 5.02365e-31 4.05128e-17 -3.3491e-31 1.57848e-15 8.32527e-16 5.02445e-31 4.05193e-17 -3.34963e-31 1.57819e-15 8.35072e-16
3.9 3.19063e-31 3.62341e-17 -2.12709e-31 1.55951e-15 8.24986e-16 3.19115e-31 3.624e-17 -2.12743e-31 1.57217e-15 8.28374e-16
3.92 2.02177e-31 3.23896e-17 -1.34785e-31 1.54653e-15 8.20135e-16 2.0221e-31 3.23948e-17 -1.34807e-31 1.564e-15 8.22053e-16
3.94 1.27826e-31 2.89394e-17 -8.52174e-32 1.55023e-15 8.15867e-16 1.27837e-31 2.89417e-17 -8.52244e-32 1.55152e-15 8.16687e-16
3.96 8.06249e-32 2.58404e-17 -5.37499e-32 1.53725e-15 8.08632e-16 8.06314e-32 2.58425e-17 -5.37543e-32 1.54109e-15 8.10389e-16
3.98 5.07121e-32 2.30498e-17 -3.38081e-32 1.52963e-15 8.01845e-16 5.074e-32 2.30624e-17 -3.38266e-32 1.53616e-15 8.0471e-16
4 3.18493e-32 2.05657e-17 -2.12329e-32 1.52328e-15 7.94605e-16 3.18561e-32 2.05701e-17 -2.12374e-32 1.52756e-15 7.97555e-16
4.02 1.99511e-32 1.83344e-17 -1.33008e-32 1.50503e-15 7.87576e-16 1.99541e-32 1.83371e-17 -1.33027e-32 1.51473e-15 7.92417e-16
4.04 1.2465e-32 1.63308e-17 -8.30997e-33 1.49765e-15 7.85966e-16 1.247e-32 1.63374e-17 -8.31334e-33 1.50596e-15 7.8772e-16
4.06 7.77181e-33 1.45419e-17 -5.18121e-33 1.49119e-15 7.79823e-16 7.77498e-33 1.45478e-17 -5.18332e-33 1.494e-15 7.81811e-16
4.08 4.83484e-33 1.29428e-17 -3.22323e-33 1.48393e-15 7.73755e-16 4.83646e-33 1.29471e-17 -3.22431e-33 1.49235e-15 7.74674e-16
4.1 3.0006e-33 1.15124e-17 -2.0004e-33 1.47789e-15 7.64239e-16 3.0016e-33 1.15162e-17 -2.00106e-33 1.47882e-15 7.69673e-16
4.12 1.85759e-33 1.02325e-17 -1.23839e-33 1.46441e-15 7.64816e-16 1.85855e-33 1.02378e-17 -1.23903e-33 1.47198e-15 7.64375e-16
4.14 1.14754e-33 9.09162e-18 -7.65028e-34 1.45324e-15 7.58684e-16 1.14813e-33 9.09629e-18 -7.65421e-34 1.46474e-15 7.59631e-16
4.16 7.07266e-34 8.07347e-18 -4.71511e-34 1.4512e-15 7.52884e-16 7.07629e-34 8.07761e-18 -4.71753e-34 1.4529e-15 7.53342e-16
4.18 4.34903e-34 7.16537e-18 -2.89936e-34 1.44593e-15 7.4739e-16 4.35127e-34 7.16905e-18 -2.90085e-34 1.45042e-15 7.48555e-16
4.2 2.67086e-34 6.36253e-18 -1.78057e-34 1.43098e-15 7.41674e-16 2.66945e-34 6.35919e-18 -1.77964e-34 1.44309e-15 7.42315e-16
4.22 1.63476e-34 5.64067e-18 -1.08984e-34 1.4284e-15 7.36908e-16 1.6339e-34 5.6377e-18 -1.08927e-34 1.42827e-15 7.37974e-16
4.24 9.97777e-35 4.99541e-18 -6.65184e-35 1.41234e-15 7.30151e-16 9.97756e-35 4.99531e-18 -6.65171e-35 1.42088e-15 7.33557e-16
4.26 6.08238e-35 4.42627e-18 -4.05492e-35 1.39598e-15 7.26417e-16 6.07882e-35 4.42368e-18 -4.05255e-35 1.41207e-15 7.28658e-16
4.28 3.69707e-35 3.91753e-18 -2.46472e-35 1.39607e-15 7.20818e-16 3.69497e-35 3.91531e-18 -2.46331e-35 1.40656e-15 7.22767e-16
4.3 2.23918e-35 3.46098e-18 -1.49279e-35 1.39483e-15 7.16863e-16 2.24078e-35 3.46344e-18 -1.49385e-35 1.39866e-15 7.17524e-16
4.32 1.35571e-35 3.06192e-18 -9.03804e-36 1.37929e-15 7.12273e-16 1.35576e-35 3.06204e-18 -9.03838e-36 1.38802e-15 7.12353e-16
4.34 8.18297e-36 2.70535e-18 -5.45532e-36 1.39029e-15 7.07025e-16 8.18392e-36 2.70567e-18 -5.45595e-36 1.38101e-15 7.0945e-16
4.36 4.92681e-36 2.3885e-18 -3.28454e-36 1.37199e-15 7.01433e-16 4.92876e-36 2.38945e-18 -3.28584e-36 1.37844e-15 7.0198e-16
4.38 2.96093e-36 2.10863e-18 -1.97396e-36 1.36348e-15 6.96408e-16 2.96148e-36 2.10902e-18 -1.97432e-36 1.36346e-15 6.98021e-16
4.4 1.7751e-36 1.86026e-18 -1.1834e-36 1.35243e-15 6.93135e-16 1.77532e-36 1.86048e-18 -1.18355e-36 1.35766e-15 6.93859e-16
4.42 1.06154e-36 1.63993e-18 -7.07691e-37 1.34769e-15 6.85959e-16 1.06179e-36 1.64033e-18 -7.07862e-37 1.35366e-15 6.89065e-16
4.44 6.3312e-37 1.44438e-18 -4.2208e-37 1.32992e-15 6.81701e-16 6.33577e-37 1.44542e-18 -4.22385e-37 1.34263e-15 6.85121e-16
4.46 3.76914e-37 1.27206e-18 -2.51276e-37 1.33352e-15 6.77505e-16 3.77185e-37 1.27298e-18 -2.51457e-37 1.33855e-15 6.80221e-16
4.48 2.23856e-37 1.11961e-18 -1.49237e-37 1.31985e-15 6.71944e-16 2.2403e-37 1.12048e-18 -1.49353e-37 1.32983e-15 6.76027e-16
4.5 1.3268e-37 9.8515e-19 -8.84531e-38 1.31721e-15 6.69199e-16 1.32756e-37 9.85713e-19 -8.85037e-38 1.31915e-15 6.71097e-16
4.52 7.84397e-38 8.66158e-19 -5.22932e-38 1.29488e-15 6.64539e-16 7.84866e-38 8.66675e-19 -5.23244e-38 1.31418e-15 6.6693e-16
4.54 4.62637e-38 7.61077e-19 -3.08425e-38 1.30448e-15 6.6004e-16 4.6295e-38 7.61591e-19 -3.08633e-38 1.30503e-15 6.62814e-16
4.56 2.72255e-38 6.68429e-19 -1.81503e-38 1.29713e-15 6.55149e-16 2.72438e-38 6.68879e-19 -1.81626e-38 1.29907e-15 6.58986e-16
4.58 1.59835e-38 5.86689e-19 -1.06557e-38 1.28726e-15 6.52992e-16 1.59955e-38 5.87129e-19 -1.06637e-38 1.29563e-15 6.53587e-16
4.6 9.36263e-39 5.14699e-19 -6.24175e-39 1.28061e-15 6.47909e-16 9.36966e-39 5.15086e-19 -6.24644e-39 1.28758e-15 6.49599e-16
4.62 5.47062e-39 4.51208e-19 -3.64708e-39 1.27968e-15 6.44431e-16 5.47577e-39 4.51633e-19 -3.65051e-39 1.27697e-15 6.45065e-16
4.64 3.19226e-39 3.95719e-19 -2.12817e-39 1.26474e-15 6.40254e-16 3.19273e-39 3.95778e-19 -2.12849e-39 1.27197e-15 6.41089e-16
4.66 1.85603e-39 3.46408e-19 -1.23736e-39 1.26218e-15 6.35761e-16 1.85727e-39 3.46639e-19 -1.23818e-39 1.26747e-15 6.37089e-16
4.68 1.07797e-39 3.03449e-19 -7.18644e-40 1.25615e-15 6.30511e-16 1.07791e-39 3.03433e-19 -7.18608e-40 1.25671e-15 6.33537e-16
4.7 6.23782e-40 2.65311e-19 -4.15854e-40 1.24769e-15 6.27668e-16 6.24147e-40 2.65466e-19 -4.16098e-40 1.24527e-15 6.29331e-16
4.72 3.60446e-40 2.32043e-19 -2.40297e-40 1.24006e-15 6.2292e-16 3.60567e-40 2.32121e-19 -2.40378e-40 1.24843e-15 6.24788e-16
4.74 2.07776e-40 2.02812e-19 -1.38517e-40 1.23713e-15 6.18619e-16 2.07817e-40 2.02852e-19 -1.38545e-40 1.24032e-15 6.22054e-16
4.76 1.19477e-40 1.77141e-19 -7.96516e-41 1.22926e-15 6.14692e-16 1.19501e-40 1.77176e-19 -7.96673e-41 1.23073e-15 6.16781e-16
4.78 6.84939e-41 1.5452e-19 -4.56626e-41 1.22127e-15 6.11024e-16 6.85578e-41 1.54664e-19 -4.57052e-41 1.2251e-15 6.13118e-16
4.8 3.92043e-41 1.34813e-19 -2.61362e-41 1.21433e-15 6.06735e-16 3.92408e-41 1.34938e-19 -2.61606e-41 1.21974e-15 6.08865e-16
4.82 2.23878e-41 1.17554e-19 -1.49252e-41 1.20762e-15 6.03234e-16 2.24086e-41 1.17663e-19 -1.49391e-41 1.2129e-15 6.04922e-16
4.84 1.27551e-41 1.02448e-19 -8.50342e-42 1.20996e-15 5.99366e-16 1.27669e-41 1.02543e-19 -8.5113e-42 1.20903e-15 6.01663e-16
4.86 7.25025e-42 8.92335e-20 -4.8335e-42 1.19465e-15 5.96365e-16 7.25695e-42 8.9316e-20 -4.83797e-42 1.19886e-15 5.97156e-16
4.88 4.11167e-42 7.7681e-20 -2.74111e-42 1.1965e-15 5.92308e-16 4.11545e-42 7.77523e-20 -2.74363e-42 1.19198e-15 5.94678e-16
4.9 2.32648e-42 6.75899e-20 -1.55099e-42 1.19001e-15 5.89234e-16 2.3285e-42 6.76483e-20 -1.55233e-42 1.18783e-15 5.9192e-16
4.92 1.31327e-42 5.87739e-20 -8.7551e-43 1.17356e-15 5.84044e-16 1.3144e-42 5.88248e-20 -8.76269e-43 1.18079e-15 5.87251e-16
4.94 7.39607e-43 5.10796e-20 -4.93072e-43 1.17071e-15 5.82892e-16 7.40248e-43 5.11239e-20 -4.93499e-43 1.17375e-15 5.82838e-16
4.96 4.15511e-43 4.43616e-20 -2.77007e-43 1.16078e-15 5.76697e-16 4.15931e-43 4.44065e-20 -2.77288e-43 1.17015e-15 5.79895e-16
4.98 2.32928e-43 3.85114e-20 -1.55285e-43 1.15323e-15 5.76125e-16 2.33164e-43 3.85504e-20 -1.55442e-43 1.16196e-15 5.76909e-16
5 1.30308e-43 3.3423e-20 -8.68719e-44 1.15032e-15 5.71244e-16 1.30405e-43 3.3448e-20 -8.69369e-44 1.15295e-15 5.73928e-16
5.02 7.27111e-44 2.89833e-20 -4.84741e-44 1.14139e-15 5.66596e-16 7.27654e-44 2.90049e-20 -4.85103e-44 1.15282e-15 5.69306e-16
5.04 4.04962e-44 2.51303e-20 -2.69975e-44 1.13904e-15 5.63549e-16 4.05089e-44 2.51381e-20 -2.70059e-44 1.1464e-15 5.65394e-16
5.06 2.24819e-44 2.17579e-20 -1.49879e-44 1.13309e-15 5.61781e-16 2.24994e-44 2.17748e-20 -1.49996e-44 1.14021e-15 5.62689e-16
5.08 1.24593e-44 1.88383e-20 -8.30621e-45 1.12904e-15 5.57086e-16 1.24677e-44 1.8851e-20 -8.31178e-45 1.13223e-15 5.597e-16
5.1 6.88819e-45 1.62998e-20 -4.59213e-45 1.12439e-15 5.55119e-16 6.8928e-45 1.63107e-20 -4.5952e-45 1.12816e-15 5.55218e-16
5.12 3.79935e-45 1.40955e-20 -2.5329e-45 1.11776e-15 5.51048e-16 3.80191e-45 1.4105e-20 -2.5346e-45 1.12427e-15 5.53286e-16
5.14 2.09078e-45 1.21826e-20 -1.39386e-45 1.11173e-15 5.47602e-16 2.09219e-45 1.21908e-20 -1.3948e-45 1.11684e-15 5.4931e-16
5.16 1.14779e-45 1.05224e-20 -7.65192e-46 1.11106e-15 5.45033e-16 1.14868e-45 1.05305e-20 -7.65784e-46 1.11263e-15 5.45922e-16
5.18 6.28626e-46 9.08302e-21 -4.19084e-46 1.10354e-15 5.42653e-16 6.29199e-46 9.09131e-21 -4.19466e-46 1.10593e-15 5.43437e-16
5.2 3.43724e-46 7.84148e-21 -2.29149e-46 1.09761e-15 5.35885e-16 3.43854e-46 7.84446e-21 -2.29236e-46 1.09874e-15 5.3941e-16
5.22 1.87469e-46 6.76448e-21 0 1.08395e-15 5.34609e-16 1.8748e-46 6.76487e-21 0 1.09301e-15 5.37552e-16
5.24 1.01943e-46 5.82828e-21 0 1.08475e-15 5.30548e-16 1.01984e-46 5.83062e-21 0 1.08827e-15 5.3365e-16
5.26 5.53543e-47 5.02318e-21 0 1.07297e-15 5.28086e-16 5.5348e-47 5.02261e-21 0 1.07974e-15 5.29669e-16
5.28 2.99629e-47 4.32335e-21 0 1.07235e-15 5.26042e-16 2.99687e-47 4.32418e-21 0 1.07542e-15 5.2755e-16
5.3 1.61776e-47 3.71811e-21 0 1.06221e-15 5.2074e-16 1.61893e-47 3.72081e-21 0 1.07134e-15 5.25085e-16
5.32 8.7194e-48 3.19767e-21 0 1.06022e-15 5.19233e-16 8.72537e-48 3.19985e-21 0 1.06646e-15 5.2094e-16
5.34 4.68616e-48 2.74704e-21 0 1.05606e-15 5.14695e-16 4.69175e-48 2.75031e-21 0 1.06324e-15 5.19138e-16
5.36 2.51403e-48 2.35985e-21 0 1.04794e-15 5.14222e-16 2.51698e-48 2.36262e-21 0 1.05457e-15 5.15935e-16
5.38 1.34604e-48 2.02675e-21 0 1.05057e-15 5.10312e-16 1.34716e-48 2.02845e-21 0 1.05045e-15 5.11283e-16
5.4 7.18782e-49 1.73914e-21 0 1.0451e-15 5.06645e-16 7.19375e-49 1.74058e-21 0 1.04497e-15 5.08954e-16
5.42 3.82936e-49 1.4915e-21 0 1.03438e-15 5.04718e-16 3.83253e-49 1.49274e-21 0 1.04071e-15 5.05804e-16
5.44 2.03537e-49 1.27839e-21 0 1.03193e-15 5.01827e-16 2.03709e-49 1.27947e-21 0 1.03193e-15 5.04724e-16
5.46 1.07924e-49 1.09503e-21 0 1.01554e-15 5.0173e-16 1.08027e-49 1.09607e-21 0 1.02482e-15 5.01168e-16
5.48 5.71098e-50 9.37715e-22 0 1.02013e-15 5.00882e-16 5.71538e-50 9.38437e-22 0 1.02509e-15 4.98093e-16
5.5 3.01447e-50 8.02395e-22 0 1.02053e-15 4.92849e-16 3.01686e-50 8.03028e-22 0 1.01839e-15 4.95225e-16
5.52 1.58754e-50 6.86247e-22 0 1.00795e-15 4.90391e-16 1.58876e-50 6.86777e-22 0 1.01718e-15 4.91917e-16
5.54 8.33819e-51 5.86373e-22 0 1.00574e-15 4.89353e-16 8.34752e-51 5.87029e-22 0 1.00901e-15 4.90761e-16
5.56 4.36534e-51 5.00299e-22 0 9.99556e-16 4.84853e-16 4.37574e-51 5.01491e-22 0 1.00357e-15 4.88059e-16
5.58 2.28758e-51 4.28018e-22 0 9.97823e-16 4.81886e-16 2.28844e-51 4.28179e-22 0 1.00079e-15 4.84902e-16
5.6 1.19176e-51 3.6468e-22 0 9.95901e-16 4.79855e-16 1.19405e-51 3.65381e-22 0 9.94341e-16 4.82311e-16
5.62 6.20379e-52 3.11016e-22 0 9.84674e-16 4.75825e-16 6.21585e-52 3.11621e-22 0 9.9093e-16 4.78442e-16
5.64 3.22508e-52 2.65359e-22 0 9.78462e-16 4.74743e-16 3.22829e-52 2.65623e-22 0 9.86242e-16 4.76346e-16
5.66 1.67162e-52 2.26131e-22 0 9.69157e-16 4.71695e-16 1.67279e-52 2.26289e-22 0 9.80349e-16 4.74135e-16
5.68 8.64435e-53 1.92598e-22 0 9.79677e-16 4.69652e-16 8.64773e-53 1.92673e-22 0 9.76615e-16 4.71145e-16
5.7 4.46042e-53 1.63967e-22 0 9.6051e-16 4.66016e-16 4.46024e-53 1.6396e-22 0 9.71464e-16 4.69171e-16
5.72 2.29094e-53 1.39193e-22 0 9.59846e-16 4.6423e-16 2.29514e-53 1.39448e-22 0 9.68656e-16 4.6615e-16
5.74 1.1764e-53 1.18345e-22 0 9.57901e-16 4.59161e-16 1.1783e-53 1.18535e-22 0 9.61598e-16 4.64086e-16
5.76 6.0243e-54 1.0052e-22 0 9.5166e-16 4.57924e-16 6.03525e-54 1.00703e-22 0 9.56984e-16 4.60925e-16
5.78 3.07885e-54 8.53594e-23 0 9.49035e-16 4.5647e-16 3.08411e-54 8.55054e-23 0 9.52937e-16 4.58636e-16
5.8 1.56977e-54 7.24403e-23 0 9.4539e-16 4.5403e-16 1.57239e-54 7.25612e-23 0 9.47219e-16 4.56275e-16
5.82 7.98593e-55 6.14493e-23 0 9.41362e-16 4.52796e-16 7.99805e-55 6.15425e-23 0 9.44952e-16 4.54084e-16
5.84 4.05268e-55 5.20887e-23 0 9.32779e-16 4.50436e-16 4.05885e-55 5.2168e-23 0 9.40331e-16 4.51899e-16
5.86 2.05356e-55 4.41655e-23 0 9.37666e-16 4.48695e-16 2.05502e-55 4.41969e-23 0 9.37872e-16 4.48957e-16
5.88 1.03511e-55 3.73164e-23 0 9.23515e-16 4.43962e-16 1.03806e-55 3.7423e-23 0 9.31586e-16 4.45981e-16
5.9 5.21681e-56 3.15809e-23 0 9.22583e-16 4.42262e-16 5.23149e-56 3.16697e-23 0 9.28231e-16 4.4439e-16
5.92 2.62706e-56 2.6752e-23 0 9.1797e-16 4.41153e-16 2.6304e-56 2.67861e-23 0 9.22921e-16 4.41212e-16
5.94 1.31893e-56 2.26329e-23 0 9.08002e-16 4.38561e-16 1.31951e-56 2.26429e-23 0 9.18553e-16 4.39976e-16
5.96 6.60327e-57 1.91282e-23 0 9.11135e-16 4.35915e-16 6.60388e-57 1.913e-23 0 9.16033e-16 4.37034e-16
5.98 3.29498e-57 1.6141e-23 0 9.03964e-16 4.34338e-16 3.29746e-57 1.61531e-23 0 9.10073e-16 4.35207e-16
6 1.64176e-57 1.36242e-23 0 9.0116e-16 4.30872e-16 1.64268e-57 1.36319e-23 0 9.03975e-16 4.32791e-16
6.02 8.15808e-58 1.14889e-23 0 8.99458e-16 4.27974e-16 8.16437e-58 1.14978e-23 0 9.00694e-16 4.30189e-16
6.04 4.04195e-58 9.67691e-24 0 8.9525e-16 4.26631e-16 4.04842e-58 9.6924e-24 0 8.96283e-16 4.28747e-16
6.06 2.0021e-58 8.16301e-24 0 8.9229e-16 4.22714e-16 2.00283e-58 8.16596e-24 0 8.94082e-16 4.26444e-16
6.08 9.88307e-59 6.87445e-24 0 8.82873e-16 4.2245e-16 9.88544e-59 6.8761e-24 0 8.87901e-16 4.23439e-16
6.1 4.86281e-59 5.7807e-24 0 8.76944e-16 4.20532e-16 4.86791e-59 5.78677e-24 0 8.84633e-16 4.21089e-16
6.12 2.39061e-59 4.86534e-24 0 8.75098e-16 4.17062e-16 2.39157e-59 4.8673e-24 0 8.81561e-16 4.19663e-16
6.14 1.17085e-59 4.08679e-24 0 8.6883e-16 4.15079e-16 1.17225e-59 4.09166e-24 0 8.77201e-16 4.18655e-16
6.16 5.7225e-60 3.43168e-24 0 8.67815e-16 4.14108e-16 5.73256e-60 3.43771e-24 0 8.72435e-16 4.14954e-16
6.18 2.79344e-60 2.88314e-24 0 8.58259e-16 4.09898e-16 2.79687e-60 2.88668e-24 0 8.67775e-16 4.13032e-16
6.2 1.35758e-60 2.4158e-24 0 8.59804e-16 4.09107e-16 1.36142e-60 2.42262e-24 0 8.66098e-16 4.114e-16
6.22 6.60867e-61 2.03115e-24 0 8.54307e-16 4.06786e-16 6.61155e-61 2.03203e-24 0 8.64757e-16 4.10252e-16
6.24 3.20072e-61 1.70205e-24 0 8.51513e-16 4.06541e-16 3.20339e-61 1.70347e-24 0 8.57766e-16 4.06934e-16
6.26 1.54713e-61 1.42598e-24 0 8.47407e-16 4.03716e-16 1.5485e-61 1.42725e-24 0 8.5441e-16 4.04504e-16
6.28 7.44784e-62 1.19191e-24 0 8.45183e-16 4.0098e-16 7.46805e-62 1.19515e-24 0 8.48309e-16 4.02778e-16
6.3 3.5916e-62 9.99751e-25 0 8.41176e-16 3.98923e-16 3.59333e-62 1.00023e-24 0 8.44503e-16 4.01329e-16
6.32 1.72201e-62 8.35207e-25 0 8.3404e-16 3.96882e-16 1.72497e-62 8.36643e-25 0 8.43718e-16 3.99234e-16
6.34 8.25446e-63 6.98824e-25 0 8.34033e-16 3.95264e-16 8.26151e-63 6.9942e-25 0 8.39339e-16 3.97039e-16
6.36 3.94293e-63 5.83689e-25 0 8.31198e-16 3.93512e-16 3.94759e-63 5.84379e-25 0 8.36832e-16 3.95513e-16
6.38 1.87981e-63 4.87444e-25 0 8.2937e-16 3.91816e-16 1.88191e-63 4.87988e-25 0 8.32641e-16 3.93289e-16
6.4 8.94087e-64 4.06821e-25 0 8.24077e-16 3.90323e-16 8.95076e-64 4.07271e-25 0 8.28009e-16 3.91431e-16
6.42 4.24536e-64 3.39558e-25 0 8.14989e-16 3.87652e-16 4.24732e-64 3.39715e-25 0 8.23506e-16 3.89199e-16
6.44 2.00951e-64 2.83029e-25 0 8.17754e-16 3.86058e-16 2.01078e-64 2.83208e-25 0 8.21617e-16 3.87293e-16
6.46 9.47213e-65 2.35339e-25 0 8.17592e-16 3.82008e-16 9.49748e-65 2.35969e-25 0 8.14131e-16 3.86278e-16
6.48 4.46387e-65 1.95987e-25 0 7.97215e-16 3.81578e-16 4.47555e-65 1.965e-25 0 8.11396e-16 3.83227e-16
6.5 2.09868e-65 1.63116e-25 0 8.03574e-16 3.79788e-16 2.10416e-65 1.63542e-25 0 8.0857e-16 3.81244e-16
6.52 9.85657e-66 1.35855e-25 0 7.98462e-16 3.77114e-16 9.86971e-66 1.36036e-25 0 8.06775e-16 3.80004e-16
6.54 4.61208e-66 1.1293e-25 0 7.96265e-16 3.75241e-16 4.61875e-66 1.13093e-25 0 8.00536e-16 3.78622e-16
6.56 2.15393e-66 9.38578e-26 0 7.94786e-16 3.73328e-16 2.15645e-66 9.39678e-26 0 7.99148e-16 3.75996e-16
6.58 1.0033e-66 7.79405e-26 0 7.93755e-16 3.72318e-16 1.0045e-66 7.80332e-26 0 7.95345e-16 3.74719e-16
6.6 4.66591e-67 6.47327e-26 0 7.88162e-16 3.71196e-16 4.66821e-67 6.47647e-26 0 7.92409e-16 3.72322e-16
6.62 2.16035e-67 5.36207e-26 0 7.81359e-16 3.69112e-16 2.16445e-67 5.37224e-26 0 7.90242e-16 3.71026e-16
6.64 1.00001e-67 4.44832e-26 0 7.7937e-16 3.6664e-16 1.00124e-67 4.45381e-26 0 7.84826e-16 3.68729e-16
6.66 4.61517e-68 3.68578e-26 0 7.802e-16 3.65846e-16 4.62087e-68 3.69033e-26 0 7.80895e-16 3.67847e-16
6.68 2.1245e-68 3.0515e-26 0 7.77407e-16 3.63742e-16 2.12766e-68 3.05603e-26 0 7.80985e-16 3.66143e-16
6.7 9.75059e-69 2.52327e-26 0 7.71606e-16 3.61866e-16 9.77409e-69 2.52935e-26 0 7.75742e-16 3.64178e-16
6.72 4.46764e-69 2.08667e-26 0 7.66823e-16 3.60833e-16 4.47964e-69 2.09228e-26 0 7.72757e-16 3.62382e-16
6.74 2.04662e-69 1.7283e-26 0 7.64739e-16 3.58265e-16 2.04835e-69 1.72976e-26 0 7.68316e-16 3.60636e-16
6.76 9.34036e-70 1.42862e-26 0 7.61522e-16 3.56563e-16 9.34459e-70 1.42927e-26 0 7.66832e-16 3.58611e-16
6.78 4.25051e-70 1.17958e-26 0 7.59575e-16 3.5526e-16 4.25314e-70 1.18032e-26 0 7.64293e-16 3.57692e-16
6.8 1.9299e-70 9.7347e-27 0 7.53664e-16 3.54149e-16 1.93132e-70 9.74184e-27 0 7.5936e-16 3.56203e-16
6.82 8.74421e-71 8.03105e-27 0 7.52438e-16 3.51453e-16 8.74966e-71 8.03605e-27 0 7.55543e-16 3.53348e-16
6.84 3.95289e-71 6.62208e-27 0 7.50816e-16 3.49537e-16 3.95478e-71 6.62526e-27 0 7.54005e-16 3.51639e-16
6.86 1.78193e-71 5.45462e-27 0 7.42504e-16 3.49542e-16 1.7834e-71 5.4591e-27 0 7.50634e-16 3.51113e-16
6.88 8.01558e-72 4.49123e-27 0 7.41301e-16 3.47407e-16 8.02357e-72 4.4957e-27 0 7.48006e-16 3.49094e-16
6.9 3.5987e-72 3.69741e-27 0 7.3836e-16 3.45655e-16 3.60148e-72 3.70026e-27 0 7.43688e-16 3.47653e-16
6.92 1.61199e-72 3.04228e-27 0 7.36537e-16 3.43821e-16 1.61283e-72 3.04387e-27 0 7.41743e-16 3.46111e-16
6.94 7.20112e-73 2.50085e-27 0 7.31657e-16 3.42881e-16 7.20594e-73 2.50252e-27 0 7.37206e-16 3.44339e-16
6.96 3.2112e-73 2.05575e-27 0 7.29088e-16 3.40209e-16 3.21208e-73 2.05631e-27 0 7.34442e-16 3.42775e-16
6.98 1.42755e-73 1.6876e-27 0 7.27544e-16 3.39422e-16 1.42848e-73 1.68871e-27 0 7.31251e-16 3.41023e-16
7 6.33614e-74 1.38563e-27 0 7.2304e-16 3.37808e-16 6.3381e-74 1.38606e-27 0 7.26656e-16 3.39487e-16
7.02 2.80392e-74 1.13631e-27 0 7.19527e-16 3.36038e-16 2.80567e-74 1.13702e-27 0 7.25056e-16 3.38126e-16
7.04 1.23841e-74 9.31683e-28 0 7.19215e-16 3.35268e-16 1.2391e-74 9.32205e-28 0 7.22146e-16 3.3682e-16
7.06 5.45523e-75 7.63225e-28 0 7.18882e-16 3.33173e-16 5.45975e-75 7.63858e-28 0 7.1838e-16 3.34914e-16
7.08 2.39813e-75 6.25047e-28 0 7.1152e-16 3.3193e-16 2.40012e-75 6.25565e-28 0 7.15512e-16 3.33719e-16
7.1 1.05149e-75 5.11458e-28 0 7.09111e-16 3.30473e-16 1.05265e-75 5.12025e-28 0 7.14268e-16 3.32076e-16
7.12 4.60098e-76 4.18394e-28 0 7.04642e-16 3.29046e-16 4.60609e-76 4.18858e-28 0 7.10082e-16 3.31187e-16
7.14 2.00954e-76 3.42235e-28 0 7.04447e-16 3.24712e-16 2.01082e-76 3.42454e-28 0 7.08966e-16 3.2824e-16
7.16 8.75876e-77 2.79853e-28 0 6.99333e-16 3.25085e-16 8.75807e-77 2.7983e-28 0 7.05143e-16 3.27481e-16
7.18 3.80308e-77 2.28373e-28 0 6.93058e-16 3.23148e-16 3.80572e-77 2.28531e-28 0 7.01838e-16 3.26309e-16
7.2 1.64914e-77 1.86446e-28 0 6.95652e-16 3.22468e-16 1.64991e-77 1.86533e-28 0 6.99219e-16 3.242e-16
7.22 7.13155e-78 1.52066e-28 0 6.90141e-16 3.21963e-16 7.13635e-78 1.52168e-28 0 6.98381e-16 3.23437e-16
7.24 3.07785e-78 1.23997e-28 0 6.93489e-16 3.20441e-16 3.07954e-78 1.24065e-28 0 6.94944e-16 3.21266e-16
7.26 1.3244e-78 1.00986e-28 0 6.85972e-16 3.19067e-16 1.32584e-78 1.01096e-28 0 6.90307e-16 3.20669e-16
7.28 5.68971e-79 8.22578e-29 0 6.85177e-16 3.16229e-16 5.69493e-79 8.23333e-29 0 6.88199e-16 3.19114e-16
7.3 2.43725e-79 6.69261e-29 0 6.81012e-16 3.15946e-16 2.44051e-79 6.70156e-29 0 6.84437e-16 3.17895e-16
7.32 1.04254e-79 5.44703e-29 0 6.75124e-16 3.14149e-16 1.04344e-79 5.45173e-29 0 6.81938e-16 3.15846e-16
7.34 4.44647e-80 4.42814e-29 0 6.75601e-16 3.13505e-16 4.45088e-80 4.43253e-29 0 6.80644e-16 3.15188e-16
7.36 1.89265e-80 3.59896e-29 0 6.71853e-16 3.11826e-16 1.89417e-80 3.60186e-29 0 6.7681e-16 3.13951e-16
7.38 8.036e-81 2.92289e-29 0 6.70628e-16 3.09901e-16 8.04242e-81 2.92523e-29 0 6.75049e-16 3.12036e-16
7.4 0 2.37194e-29 0 6.67794e-16 3.09493e-16 0 2.37438e-29 0 6.72902e-16 3.10798e-16
7.42 0 1.92413e-29 0 6.63791e-16 3.07316e-16 0 1.9262e-29 0 6.69125e-16 3.0948e-16
7.44 0 1.56016e-29 0 6.63405e-16 3.05511e-16 0 1.56174e-29 0 6.67083e-16 3.07776e-16
7.46 0 1.26463e-29 0 6.61679e-16 3.03713e-16 0 1.26554e-29 0 6.65867e-16 3.06743e-16
7.48 0 1.0243e-29 0 6.57353e-16 3.03556e-16 0 1.02494e-29 0 6.61961e-16 3.05584e-16
7.5 0 8.29335e-30 0 6.54396e-16 3.02928e-16 0 8.29622e-30 0 6.58625e-16 3.04788e-16
7.52 0 6.70927e-30 0 6.57929e-16 3.01607e-16 0 6.71152e-30 0 6.57012e-16 3.02974e-16
7.54 0 5.42469e-30 0 6.51805e-16 2.99075e-16 0 5.42649e-30 0 6.53482e-16 3.01562e-16
7.56 0 4.38432e-30 0 6.50572e-16 2.98692e-16 0 4.38506e-30 0 6.50717e-16 3.00075e-16
7.58 0 3.54148e-30 0 6.51774e-16 2.97354e-16 0 3.54152e-30 0 6.48725e-16 2.9903e-16
7.6 0 2.85863e-30 0 6.42081e-16 2.95518e-16 0 2.85866e-30 0 6.45562e-16 2.97339e-16
7.62 0 2.30624e-30 0 6.39915e-16 2.93323e-16 0 2.30618e-30 0 6.43181e-16 2.96544e-16
7.64 0 1.85767e-30 0 6.39671e-16 2.9339e-16 0 1.85944e-30 0 6.42671e-16 2.95053e-16
7.66 0 1.49719e-30 0 6.37198e-16 2.92369e-16 0 1.49841e-30 0 6.38725e-16 2.9404e-16
7.68 0 1.20575e-30 0 6.29907e-16 2.91271e-16 0 1.2068e-30 0 6.35389e-16 2.92514e-16
7.7 0 9.71008e-31 0 6.31008e-16 2.90315e-16 0 9.71399e-31 0 6.33641e-16 2.92241e-16
7.72 0 7.81192e-31 0 6.27381e-16 2.87911e-16 0 7.81482e-31 0 6.30973e-16 2.90535e-16
7.74 0 6.28131e-31 0 6.24391e-16 2.87653e-16 0 6.28345e-31 0 6.31445e-16 2.88852e-16
7.76 0 5.04764e-31 0 6.23565e-16 2.86226e-16 0 5.04935e-31 0 6.24821e-16 2.88246e-16
7.78 0 4.0539e-31 0 6.16322e-16 2.84611e-16 0 4.05537e-31 0 6.26197e-16 2.86552e-16
7.8 0 3.25272e-31 0 6.18911e-16 2.84403e-16 0 3.25525e-31 0 6.22467e-16 2.85747e-16
7.82 0 2.60874e-31 0 6.14563e-16 2.82393e-16 0 2.61153e-31 0 6.18166e-16 2.84323e-16
7.84 0 2.09236e-31 0 6.13956e-16 2.81008e-16 0 2.09394e-31 0 6.17519e-16 2.83751e-16
7.86 0 1.67778e-31 0 6.20362e-16 2.80479e-16 0 1.678e-31 0 6.16599e-16 2.81553e-16
7.88 0 1.34145e-31 0 6.06478e-16 2.78224e-16 0 1.34393e-31 0 6.12447e-16 2.80361e-16
7.9 0 1.0733e-31 0 6.07715e-16 2.7838e-16 0 1.07578e-31 0 6.10597e-16 2.79822e-16
7.92 0 8.5869e-32 0 6.02887e-16 2.77857e-16 0 8.60643e-32 0 6.0737e-16 2.78548e-16
7.94 0 6.86699e-32 0 6.0178e-16 2.75884e-16 0 6.8815e-32 0 6.06156e-16 2.77756e-16
7.96 0 5.48656e-32 0 6.00173e-16 2.74878e-16 0 5.49921e-32 0 6.04505e-16 2.76412e-16
7.98 0 4.38227e-32 0 6.01915e-16 2.7411e-16 0 4.39214e-32 0 6.02076e-16 2.75021e-16
8 0 3.49738e-32 0 5.91918e-16 2.71953e-16 0 3.50598e-32 0 5.9924e-16 2.7454e-16
8.02 0 2.79023e-32 0 5.92694e-16 2.72081e-16 0 2.79705e-32 0 5.96515e-16 2.72689e-16
8.04 0 2.22582e-32 0 5.95336e-16 2.697e-16 0 2.23023e-32 0 5.94541e-16 2.72143e-16
8.06 0 1.77379e-32 0 5.84564e-16 2.69481e-16 0 1.77729e-32 0 5.90407e-16 2.70894e-16
8.08 0 1.41308e-32 0 5.86648e-16 2.68683e-16 0 1.41554e-32 0 5.8926e-16 2.69691e-16
8.1 0 1.12479e-32 0 5.82021e-16 2.67172e-16 0 1.1268e-32 0 5.87892e-16 2.68744e-16
8.12 0 8.94379e-33 0 5.82277e-16 2.65866e-16 0 8.96454e-33 0 5.85128e-16 2.67059e-16
8.14 0 7.11219e-33 0 5.76152e-16 2.65062e-16 0 7.12799e-33 0 5.83453e-16 2.66347e-16
8.16 0 5.65321e-33 0 5.79086e-16 2.63558e-16 0 5.66454e-33 0 5.82298e-16 2.65955e-16
8.18 0 4.49101e-33 0 5.75307e-16 2.6225e-16 0 4.49904e-33 0 5.79914e-16 2.64464e-16
8.2 0 3.57005e-33 0 5.74283e-16 2.62901e-16 0 3.57135e-33 0 5.78657e-16 2.6281e-16
8.22 0 2.83181e-33 0 5.71708e-16 2.60867e-16 0 2.83337e-33 0 5.75402e-16 2.62276e-16
8.24 0 2.24505e-33 0 5.68539e-16 2.60351e-16 0 2.24663e-33 0 5.73333e-16 2.61228e-16
8.26 0 1.77901e-33 0 5.66372e-16 2.58826e-16 0 1.78041e-33 0 5.7073e-16 2.6021e-16
8.28 0 1.40959e-33 0 5.63498e-16 2.55735e-16 0 1.41015e-33 0 5.69074e-16 2.59398e-16
8.3 0 1.11624e-33 0 5.65278e-16 2.56615e-16 0 1.11626e-33 0 5.68083e-16 2.5842e-16
8.32 0 8.83107e-34 0 5.60332e-16 2.54976e-16 0 8.83136e-34 0 5.63583e-16 2.57609e-16
8.34 0 6.9812e-34 0 5.59326e-16 2.55094e-16 0 6.98306e-34 0 5.63592e-16 2.56187e-16
8.36 0 5.51703e-34 0 5.56329e-16 2.53293e-16 0 5.51851e-34 0 5.61424e-16 2.55775e-16
8.38 0 4.35817e-34 0 5.54608e-16 2.53043e-16 0 4.35869e-34 0 5.59665e-16 2.5397e-16
8.4 0 3.44057e-34 0 5.52961e-16 2.51557e-16 0 3.44071e-34 0 5.57677e-16 2.53655e-16
8.42 0 2.71477e-34 0 5.50962e-16 2.50556e-16 0 2.71455e-34 0 5.55191e-16 2.52744e-16
8.44 0 2.14061e-34 0 5.50248e-16 2.47768e-16 0 2.14046e-34 0 5.52783e-16 2.51244e-16
8.46 0 1.68701e-34 0 5.46872e-16 2.47918e-16 0 1.68683e-34 0 5.5139e-16 2.50788e-16
8.48 0 1.32775e-34 0 5.44974e-16 2.46963e-16 0 1.32861e-34 0 5.4898e-16 2.49444e-16
8.5 0 1.04531e-34 0 5.41079e-16 2.46693e-16 0 1.04587e-34 0 5.48062e-16 2.48793e-16
8.52 0 8.22282e-35 0 5.42009e-16 2.46532e-16 0 8.22843e-35 0 5.45605e-16 2.47655e-16
8.54 0 6.46237e-35 0 5.41155e-16 2.44401e-16 0 6.47014e-35 0 5.42715e-16 2.4663e-16
8.56 0 5.07882e-35 0 5.37203e-16 2.43654e-16 0 5.08474e-35 0 5.42513e-16 2.45725e-16
8.58 0 3.99175e-35 0 5.34836e-16 2.43163e-16 0 3.99376e-35 0 5.40565e-16 2.45134e-16
8.6 0 3.1333e-35 0 5.36716e-16 2.42146e-16 0 3.13511e-35 0 5.40112e-16 2.43911e-16
8.62 0 2.45931e-35 0 5.30608e-16 2.40919e-16 0 2.45969e-35 0 5.37514e-16 2.42753e-16
8.64 0 1.92377e-35 0 5.30224e-16 2.40435e-16 0 1.92871e-35 0 5.36208e-16 2.42447e-16
8.66 0 1.50723e-35 0 5.25093e-16 2.39332e-16 0 1.51151e-35 0 5.31654e-16 2.41152e-16
8.68 0 1.18116e-35 0 5.26333e-16 2.38706e-16 0 1.1839e-35 0 5.31618e-16 2.40444e-16
8.7 0 9.24274e-36 0 5.24046e-16 2.37498e-16 0 9.26774e-36 0 5.29345e-16 2.39835e-16
8.72 0 7.23139e-36 0 5.23134e-16 2.36818e-16 0 7.25089e-36 0 5.2815e-16 2.38157e-16
8.74 0 5.65596e-36 0 5.22539e-16 2.35844e-16 0 5.66979e-36 0 5.26057e-16 2.37978e-16
8.76 0 4.42133e-36 0 5.1871e-16 2.35261e-16 0 4.43098e-36 0 5.24005e-16 2.36815e-16
8.78 0 3.4513e-36 0 5.17901e-16 2.34408e-16 0 3.46092e-36 0 5.23263e-16 2.36119e-16
8.8 0 2.69392e-36 0 5.11683e-16 2.32636e-16 0 2.70172e-36 0 5.20094e-16 2.35045e-16
8.82 0 2.10306e-36 0 5.14012e-16 2.32057e-16 0 2.10788e-36 0 5.18725e-16 2.33923e-16
8.84 0 1.64128e-36 0 5.12041e-16 2.31591e-16 0 1.64366e-36 0 5.17472e-16 2.33066e-16
8.86 0 1.2789e-36 0 5.13733e-16 2.30444e-16 0 1.28095e-36 0 5.14804e-16 2.32346e-16
8.88 0 9.95544e-37 0 5.08587e-16 2.29419e-16 0 9.97731e-37 0 5.12891e-16 2.31791e-16
8.9 0 7.75118e-37 0 5.06934e-16 2.28353e-16 0 7.76696e-37 0 5.09682e-16 2.30304e-16
8.92 0 6.03398e-37 0 5.03181e-16 2.27456e-16 0 6.04292e-37 0 5.0857e-16 2.29734e-16
8.94 0 4.69202e-37 0 5.01433e-16 2.26897e-16 0 4.69894e-37 0 5.07907e-16 2.29218e-16
8.96 0 3.65047e-37 0 4.99666e-16 2.2746e-16 0 3.65184e-37 0 5.05508e-16 2.28253e-16
8.98 0 2.83256e-37 0 5.00514e-16 2.24869e-16 0 2.83648e-37 0 5.04544e-16 2.27179e-16
9 0 2.19937e-37 0 4.97151e-16 2.24712e-16 0 2.20195e-37 0 5.02568e-16 2.26726e-16
9.02 0 1.70706e-37 0 4.98995e-16 2.22686e-16 0 1.70841e-37 0 5.00028e-16 2.25779e-16
9.04 0 1.32378e-37 0 4.90962e-16 2.23006e-16 0 1.32475e-37 0 4.98718e-16 2.2482e-16
9.06 0 1.02607e-37 0 4.95354e-16 2.2132e-16 0 1.02668e-37 0 4.9883e-16 2.24157e-16
9.08 0 7.94919e-38 0 4.89975e-16 2.21503e-16 0 7.95226e-38 0 4.97415e-16 2.22871e-16
9.1 0 6.14663e-38 0 4.90281e-16 2.20512e-16 0 6.1561e-38 0 4.94882e-16 2.22217e-16
9.12 0 4.75568e-38 0 4.9014e-16 2.19836e-16 0 4.76298e-38 0 4.91412e-16 2.21969e-16
9.14 0 3.67797e-38 0 4.87568e-16 2.1924e-16 0 3.68307e-38 0 4.9092e-16 2.20911e-16
9.16 0 2.8426e-38 0 4.84876e-16 2.19156e-16 0 2.84642e-38 0 4.88155e-16 2.20169e-16
9.18 0 2.19565e-38 0 4.84838e-16 2.17592e-16 0 2.19859e-38 0 4.87522e-16 2.1906e-16
9.2 0 1.69504e-38 0 4.82297e-16 2.17602e-16 0 1.69726e-38 0 4.85823e-16 2.18207e-16
9.22 0 1.30791e-38 0 4.79935e-16 2.16221e-16 0 1.30951e-38 0 4.8389e-16 2.17851e-16
9.24 0 1.00855e-38 0 4.79602e-16 2.15029e-16 0 1.00979e-38 0 4.84397e-16 2.17174e-16
9.26 0 7.77058e-39 0 4.78113e-16 2.14626e-16 0 7.78227e-39 0 4.81909e-16 2.15987e-16
9.28 0 5.98416e-39 0 4.75738e-16 2.14429e-16 0 5.99434e-39 0 4.78129e-16 2.15523e-16
9.3 0 4.60549e-39 0 4.72512e-16 2.13321e-16 0 4.6146e-39 0 4.76866e-16 2.14871e-16
9.32 0 3.54467e-39 0 4.72688e-16 2.12569e-16 0 3.55045e-39 0 4.77829e-16 2.13651e-16
9.34 0 2.72409e-39 0 4.6884e-16 2.10932e-16 0 2.73018e-39 0 4.74429e-16 2.13284e-16
9.36 0 2.09554e-39 0 4.68404e-16 2.11082e-16 0 2.09825e-39 0 4.72822e-16 2.12331e-16
9.38 0 1.60957e-39 0 4.69159e-16 2.10264e-16 0 1.61169e-39 0 4.71779e-16 2.11541e-16
9.4 0 1.23691e-39 0 4.68084e-16 2.09249e-16 0 1.23726e-39 0 4.71554e-16 2.10905e-16
9.42 0 9.49002e-40 0 4.64008e-16 2.08054e-16 0 9.49293e-40 0 4.69316e-16 2.10013e-16
9.44 0 7.27511e-40 0 4.6214e-16 2.07532e-16 0 7.27941e-40 0 4.66723e-16 2.09581e-16
9.46 0 5.57396e-40 0 4.58733e-16 2.07442e-16 0 5.57892e-40 0 4.66128e-16 2.08738e-16
9.48 0 4.26628e-40 0 4.59485e-16 2.04777e-16 0 4.27329e-40 0 4.62886e-16 2.08343e-16
9.5 0 3.27301e-40 0 4.59159e-16 2.04721e-16 0 3.27138e-40 0 4.63142e-16 2.07555e-16
9.52 0 2.5014e-40 0 4.61065e-16 2.05096e-16 0 2.50298e-40 0 4.6094e-16 2.06613e-16
9.54 0 1.91358e-40 0 4.57703e-16 2.04218e-16 0 1.914e-40 0 4.59305e-16 2.06241e-16
9.56 0 1.46277e-40 0 4.55532e-16 2.03465e-16 0 1.4628e-40 0 4.58648e-16 2.05135e-16
9.58 0 1.1171e-40 0 4.52997e-16 2.02013e-16 0 1.11734e-40 0 4.56948e-16 2.04631e-16
9.6 0 8.52273e-41 0 4.51653e-16 2.0239e-16 0 8.52987e-41 0 4.55418e-16 2.03259e-16
9.62 0 6.50268e-41 0 4.51059e-16 2.01114e-16 0 6.50815e-41 0 4.53474e-16 2.02776e-16
9.64 0 4.95933e-41 0 4.50136e-16 2.00983e-16 0 4.96284e-41 0 4.5305e-16 2.02498e-16
9.66 0 3.77858e-41 0 4.48173e-16 1.99493e-16 0 3.78234e-41 0 4.52754e-16 2.01784e-16
9.68 0 2.87838e-41 0 4.45629e-16 1.986e-16 0 2.88104e-41 0 4.51001e-16 2.0113e-16
9.7 0 2.19146e-41 0 4.42137e-16 1.97777e-16 0 2.19328e-41 0 4.48584e-16 2.00799e-16
9.72 0 1.66727e-41 0 4.44801e-16 1.97936e-16 0 1.66878e-41 0 4.47411e-16 1.99858e-16
9.74 0 1.26759e-41 0 4.38338e-16 1.97849e-16 0 1.26899e-41 0 4.45576e-16 1.98576e-16
9.76 0 9.63375e-42 0 4.40353e-16 1.97166e-16 0 9.64446e-42 0 4.4621e-16 1.98608e-16
9.78 0 7.31834e-42 0 4.38535e-16 1.95401e-16 0 7.32578e-42 0 4.43395e-16 1.97898e-16
9.8 0 5.5558e-42 0 4.38334e-16 1.9553e-16 0 5.56145e-42 0 4.41702e-16 1.97156e-16
9.82 0 4.21538e-42 0 4.36518e-16 1.94184e-16 0 4.21968e-42 0 4.40179e-16 1.96628e-16
9.84 0 3.19698e-42 0 4.45511e-16 1.94452e-16 0 3.19984e-42 0 4.38548e-16 1.95847e-16
9.86 0 2.42427e-42 0 4.31763e-16 1.93271e-16 0 2.42513e-42 0 4.37591e-16 1.94686e-16
9.88 0 1.83549e-42 0 4.3265e-16 1.92972e-16 0 1.83696e-42 0 4.36301e-16 1.94638e-16
9.9 0 1.38921e-42 0 4.30576e-16 1.90775e-16 0 1.39066e-42 0 4.34394e-16 1.93662e-16
9.92 0 1.05111e-42 0 4.29105e-16 1.91543e-16 0 1.05221e-42 0 4.33216e-16 1.93155e-16
9.94 0 7.95922e-43 0 4.27436e-16 1.9054e-16 0 7.95679e-43 0 4.32095e-16 1.92421e-16
9.96 0 6.01543e-43 0 4.25607e-16 1.90316e-16 0 6.01357e-43 0 4.30452e-16 1.91421e-16
9.98 0 4.53961e-43 0 4.23287e-16 1.88991e-16 0 4.5424e-43 0 4.30735e-16 1.91028e-16
10 0 3.42594e-43 0 4.22599e-16 1.89505e-16 0 3.42922e-43 0 4.28468e-16 1.90625e-16


==> anc/SeriesAsymptotics/generatePlots.txt <==
reset
reset session

load "plotCharmCohAsymptotics.txt"
load "plotBottomCohAsymptotics.txt"
load "plotTopCohAsymptotics.txt"

reset 
reset session

==> anc/SeriesAsymptotics/plotBottomCohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'BottomCohAsymptotics.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{b}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xtics 0,0.5,2
set xrange [0:2]
set yrange [10**(0):3*10**(3)]

set label "m_{Q}=m_{b}" at graph 0.1, graph 0.1

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=4.18
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

CohT0(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(log(eps/mg)-(1.0/2.0))**2*exp(-x/(3*mg*mg*(log(eps/mg)-(1.0/2.0))))
CohTInf(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(1.0/4.0)*(log((eps**2)/x))**2

plot "BottomDefaultResults.txt" using ($1**2):($2*4*(mq/1.275)**7) with lines lt rgb "black" lw 12 title "Coh., full r", \
"BottomDefaultResults.txt" using ($1**2):($7*4*(mq/1.275)**7) with lines lt rgb "grey70" dt 2 lw 12 title "Coh., small r", \
Coh(x)*(mq/1.275)**7 dt 4 lt rgb "forest-green" lw 12 title "∝ exp(-|t|R_{C}^{2})", \
CohT0(x)*(mq/1.275)**7 dt 4 lt rgb "blue" lw 12 title "Coh, t=0 limit", \
CohTInf(x)*(mq/1.275)**7 dt 4 lt rgb "red" lw 12 title "Coh, t={/Symbol \245} limit"

unset output
unset terminal

reset
reset session

==> anc/SeriesAsymptotics/plotCharmCohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'CharmCohAsymptotics.pdf'

set key font "Times-Roman, 50"

set ylabel "d{/Symbol s}/dt [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xtics 0,1,5
set xrange [0:2]
set yrange [10**(-3):1000]

set label "m_{Q}=m_{c}" at graph 0.1, graph 0.1

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=1.275
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

CohT0(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(log(eps/mg)-(1.0/2.0))**2*exp(-x/(3*mg*mg*(log(eps/mg)-(1.0/2.0))))
CohTInf(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(1.0/4.0)*(log((eps**2)/x))**2

plot "CharmDefaultResults.txt" using ($1**2):($2*(mq/1.275)**7) with lines lt rgb "black" lw 12 title "Coh., full r", \
"CharmDefaultResults.txt" using ($1**2):($7*(mq/1.275)**7) with lines lt rgb "grey70" dt 2 lw 12 title "Coh., small r", \
Coh(x)*(mq/1.275)**7 dt 4 lt rgb "forest-green" lw 12 title "∝ exp(-|t|R_{C}^{2})", \
CohT0(x)*(mq/1.275)**7 dt 4 lt rgb "blue" lw 12 title "Coh, t=0 limit", \
CohTInf(x)*(mq/1.275)**7 dt 4 lt rgb "red" lw 12 title "Coh, t={/Symbol \245} limit"

unset output
unset terminal

reset
reset session

==> anc/SeriesAsymptotics/plotTopCohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'TopCohAsymptotics.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xtics 0,0.5,2
set xrange [0:2]
set yrange [10:20000]

set label "m_{Q}=m_{t}" at graph 0.1, graph 0.1

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=173
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

CohT0(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(log(eps/mg)-(1.0/2.0))**2*exp(-x/(3*mg*mg*(log(eps/mg)-(1.0/2.0))))
CohTInf(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*((2*pi*2*pi)/(eps**8))*(1.0/4.0)*(log((eps**2)/x))**2

plot "TopDefaultResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "black" lw 12 title "Coh., full r", \
"TopDefaultResults.txt" using ($1**2):($7*(173/1.275)**7) with lines lt rgb "grey70" dt 2 lw 12 title "Coh., small r", \
Coh(x)*(mq/1.275)**7 dt 4 lt rgb "forest-green" lw 12 title "∝ exp(-|t|R_{C}^{2})", \
CohT0(x)*(mq/1.275)**7 dt 4 lt rgb "blue" lw 12 title "Coh, t=0 limit", \
CohTInf(x)*(mq/1.275)**7 dt 4 lt rgb "red" lw 12 title "Coh, t={/Symbol \245} limit"

unset output
unset terminal

reset
reset session

==> anc/Top/DefaultResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.20808e-11 3.54527e-15 -3.54293e-15 3.61326e-14 1.89163e-14 1.20971e-11 3.55005e-15 -3.54771e-15 3.60665e-14 1.89318e-14
0.04 1.20293e-11 1.41392e-14 -1.4102e-14 3.59814e-14 1.87432e-14 1.2039e-11 1.41507e-14 -1.41134e-14 3.58795e-14 1.87868e-14
0.06 1.1935e-11 3.16335e-14 -3.1446e-14 3.55494e-14 1.84994e-14 1.19431e-11 3.1655e-14 -3.14674e-14 3.55054e-14 1.85333e-14
0.08 1.18058e-11 5.58003e-14 -5.52139e-14 3.50083e-14 1.81831e-14 1.18105e-11 5.58229e-14 -5.52362e-14 3.50678e-14 1.8208e-14
0.1 1.16342e-11 8.62629e-14 -8.485e-14 3.44672e-14 1.7754e-14 1.16431e-11 8.63286e-14 -8.49146e-14 3.44967e-14 1.77665e-14
0.12 1.14317e-11 1.22651e-13 -1.19767e-13 3.38837e-14 1.73458e-14 1.14427e-11 1.22769e-13 -1.19883e-13 3.37397e-14 1.73047e-14
0.14 1.1204e-11 1.64561e-13 -1.59315e-13 3.29339e-14 1.67421e-14 1.12119e-11 1.64677e-13 -1.59427e-13 3.29974e-14 1.67475e-14
0.16 1.09425e-11 2.11323e-13 -2.02562e-13 3.23036e-14 1.61455e-14 1.09532e-11 2.11529e-13 -2.0276e-13 3.21718e-14 1.61662e-14
0.18 1.0633e-11 2.61862e-13 -2.48191e-13 3.11805e-14 1.55267e-14 1.06695e-11 2.6276e-13 -2.49042e-13 3.12192e-14 1.55186e-14
0.2 1.03341e-11 3.16872e-13 -2.96562e-13 3.01897e-14 1.48714e-14 1.03636e-11 3.17775e-13 -2.97407e-13 3.02375e-14 1.4893e-14
0.22 1.0031e-11 3.75682e-13 -3.46723e-13 2.9102e-14 1.42303e-14 1.00385e-11 3.75961e-13 -3.46981e-13 2.92914e-14 1.42367e-14
0.24 9.68515e-12 4.36152e-13 -3.9641e-13 2.82767e-14 1.35806e-14 9.69719e-12 4.36694e-13 -3.96903e-13 2.82918e-14 1.3579e-14
0.26 9.33458e-12 4.98927e-13 -4.4596e-13 2.7162e-14 1.29141e-14 9.34257e-12 4.99355e-13 -4.46342e-13 2.7198e-14 1.29328e-14
0.28 8.96826e-12 5.62752e-13 -4.94007e-13 2.61561e-14 1.23096e-14 8.97745e-12 5.63329e-13 -4.94514e-13 2.61368e-14 1.22913e-14
0.3 8.58669e-12 6.2672e-13 -5.39572e-13 2.51879e-14 1.16431e-14 8.60454e-12 6.28023e-13 -5.40694e-13 2.51789e-14 1.16698e-14
0.32 8.20445e-12 6.91015e-13 -5.82667e-13 2.41247e-14 1.11102e-14 8.22639e-12 6.92864e-13 -5.84226e-13 2.40808e-14 1.10727e-14
0.34 7.83253e-12 7.5606e-13 -6.23507e-13 2.29388e-14 1.05286e-14 7.84543e-12 7.57305e-13 -6.24534e-13 2.30202e-14 1.05394e-14
0.36 7.44984e-12 8.19287e-13 -6.59879e-13 2.2022e-14 9.94569e-15 7.4639e-12 8.20834e-13 -6.61125e-13 2.20925e-14 9.98919e-15
0.38 7.07217e-12 8.81514e-13 -6.92446e-13 2.11716e-14 9.46347e-15 7.08388e-12 8.82974e-13 -6.93593e-13 2.11867e-14 9.47949e-15
0.4 6.69062e-12 9.40944e-13 -7.19831e-13 2.01866e-14 9.0094e-15 6.70726e-12 9.43284e-13 -7.21621e-13 2.01813e-14 9.02122e-15
0.42 6.33079e-12 1.00058e-12 -7.44395e-13 1.9369e-14 8.56853e-15 6.33577e-12 1.00136e-12 -7.44981e-13 1.9287e-14 8.58477e-15
0.44 5.96819e-12 1.05637e-12 -7.63178e-13 1.85115e-14 8.14135e-15 5.97094e-12 1.05685e-12 -7.6353e-13 1.84937e-14 8.16568e-15
0.46 5.60386e-12 1.1074e-12 -7.75785e-13 1.79737e-14 7.67013e-15 5.61416e-12 1.10944e-12 -7.7721e-13 1.76836e-14 7.78467e-15
0.48 5.25894e-12 1.15715e-12 -7.84892e-13 1.69059e-14 7.43277e-15 5.26661e-12 1.15884e-12 -7.86037e-13 1.68419e-14 7.43565e-15
0.5 4.92749e-12 1.20436e-12 -7.89803e-13 1.61267e-14 7.09402e-15 4.92935e-12 1.20482e-12 -7.90101e-13 1.61162e-14 7.11437e-15
0.52 4.59183e-12 1.2441e-12 -7.876e-13 1.53804e-14 6.81559e-15 4.60324e-12 1.24719e-12 -7.89557e-13 1.53994e-14 6.82937e-15
0.54 4.28031e-12 1.28319e-12 -7.83018e-13 1.47259e-14 6.53026e-15 4.28903e-12 1.2858e-12 -7.84614e-13 1.47405e-14 6.53987e-15
0.56 3.98006e-12 1.31814e-12 -7.74124e-13 1.41481e-14 6.25822e-15 3.9873e-12 1.32054e-12 -7.75534e-13 1.4119e-14 6.29598e-15
0.58 3.69425e-12 1.34976e-12 -7.61738e-13 1.35763e-14 6.06329e-15 3.69851e-12 1.35131e-12 -7.62616e-13 1.34996e-14 6.06577e-15
0.6 3.41714e-12 1.37575e-12 -7.44921e-13 1.2842e-14 5.83874e-15 3.42297e-12 1.3781e-12 -7.46193e-13 1.29432e-14 5.84619e-15
0.62 3.15525e-12 1.39837e-12 -7.25322e-13 1.23739e-14 5.63487e-15 3.16091e-12 1.40088e-12 -7.26623e-13 1.23512e-14 5.64538e-15
0.64 2.90594e-12 1.41651e-12 -7.02713e-13 1.16568e-14 5.4538e-15 2.91242e-12 1.41967e-12 -7.0428e-13 1.18538e-14 5.46384e-15
0.66 2.67459e-12 1.43297e-12 -6.78806e-13 1.12535e-14 5.29773e-15 2.67751e-12 1.43453e-12 -6.79545e-13 1.13794e-14 5.30073e-15
0.68 2.45354e-12 1.44404e-12 -6.52131e-13 1.08948e-14 5.12747e-15 2.45608e-12 1.44553e-12 -6.52805e-13 1.09021e-14 5.13954e-15
0.7 2.24502e-12 1.45088e-12 -6.23619e-13 1.052e-14 4.99302e-15 2.24796e-12 1.45278e-12 -6.24438e-13 1.04987e-14 4.99753e-15
0.72 2.05165e-12 1.45548e-12 -5.94444e-13 1.00263e-14 4.86288e-15 2.05292e-12 1.45639e-12 -5.94814e-13 1.0036e-14 4.87635e-15
0.74 1.86996e-12 1.45596e-12 -5.64081e-13 9.68305e-15 4.7478e-15 1.87065e-12 1.4565e-12 -5.6429e-13 9.66124e-15 4.74733e-15
0.76 1.69699e-12 1.45003e-12 -5.32013e-13 9.30846e-15 4.63144e-15 1.70078e-12 1.45327e-12 -5.332e-13 9.26656e-15 4.63944e-15
0.78 1.54222e-12 1.44622e-12 -5.01636e-13 8.95275e-15 4.52251e-15 1.54291e-12 1.44686e-12 -5.01858e-13 8.94787e-15 4.53852e-15
0.8 1.39675e-12 1.43761e-12 -4.70607e-13 8.64127e-15 4.41686e-15 1.39658e-12 1.43744e-12 -4.70553e-13 8.66918e-15 4.43263e-15
0.82 1.26069e-12 1.42448e-12 -4.39319e-13 8.28406e-15 4.35513e-15 1.26133e-12 1.42522e-12 -4.39544e-13 8.32013e-15 4.34272e-15
0.84 1.13481e-12 1.40807e-12 -4.08402e-13 8.0021e-15 4.2496e-15 1.13665e-12 1.41036e-12 -4.09066e-13 8.03112e-15 4.25438e-15
0.86 1.0217e-12 1.39264e-12 -3.79203e-13 7.65213e-15 4.16061e-15 1.02202e-12 1.39308e-12 -3.79321e-13 7.78381e-15 4.16923e-15
0.88 9.16664e-13 1.3732e-12 -3.50392e-13 7.41531e-15 4.08277e-15 9.16906e-13 1.37357e-12 -3.50485e-13 7.51487e-15 4.09831e-15
0.9 8.19577e-13 1.35004e-12 -3.22233e-13 7.24502e-15 4.01997e-15 8.20775e-13 1.35202e-12 -3.22704e-13 7.28664e-15 4.02643e-15
0.92 7.32898e-13 1.32828e-12 -2.96021e-13 7.08527e-15 3.95589e-15 7.33087e-13 1.32863e-12 -2.96097e-13 7.01059e-15 3.94857e-15
0.94 6.52372e-13 1.30172e-12 -2.70369e-13 6.91753e-15 3.87878e-15 6.53309e-13 1.30359e-12 -2.70757e-13 6.83323e-15 3.88198e-15
0.96 5.80269e-13 1.27567e-12 -2.46478e-13 6.63678e-15 3.81254e-15 5.80916e-13 1.27709e-12 -2.46753e-13 6.60362e-15 3.82277e-15
0.98 5.14658e-13 1.24754e-12 -2.23811e-13 6.38989e-15 3.75331e-15 5.15393e-13 1.24932e-12 -2.2413e-13 6.46364e-15 3.76203e-15
1 4.55089e-13 1.21736e-12 -2.02402e-13 6.24277e-15 3.69434e-15 4.5624e-13 1.22044e-12 -2.02914e-13 6.24402e-15 3.70538e-15
1.02 4.0222e-13 1.18841e-12 -1.82768e-13 6.12185e-15 3.63911e-15 4.02974e-13 1.19064e-12 -1.83111e-13 6.06111e-15 3.64235e-15
1.04 3.5444e-13 1.15781e-12 -1.64391e-13 5.91026e-15 3.59204e-15 3.55131e-13 1.16006e-12 -1.64711e-13 5.89309e-15 3.59831e-15
1.06 3.11727e-13 1.12691e-12 -1.47435e-13 5.71614e-15 3.54342e-15 3.12269e-13 1.12887e-12 -1.47691e-13 5.76228e-15 3.54208e-15
1.08 2.74088e-13 1.0977e-12 -1.32075e-13 5.55359e-15 3.48647e-15 2.73965e-13 1.0972e-12 -1.32016e-13 5.61162e-15 3.48591e-15
1.1 2.39349e-13 1.0631e-12 -1.17407e-13 5.49333e-15 3.43185e-15 2.39821e-13 1.0652e-12 -1.17638e-13 5.5025e-15 3.43627e-15
1.12 2.09368e-13 1.03252e-12 -1.04458e-13 5.36369e-15 3.3914e-15 2.09462e-13 1.03298e-12 -1.04505e-13 5.35282e-15 3.39333e-15
1.14 1.82477e-13 1.00035e-12 -9.25262e-14 5.20292e-15 3.34003e-15 1.82536e-13 1.00067e-12 -9.25563e-14 5.21144e-15 3.33965e-15
1.16 1.58648e-13 9.67974e-13 -8.16932e-14 5.14371e-15 3.29915e-15 1.58714e-13 9.68378e-13 -8.17272e-14 5.11949e-15 3.30131e-15
1.18 1.37609e-13 9.35629e-13 -7.19068e-14 4.95223e-15 3.24865e-15 1.37692e-13 9.36194e-13 -7.19502e-14 4.99919e-15 3.25817e-15
1.2 1.19119e-13 9.03714e-13 -6.3121e-14 4.85633e-15 3.21153e-15 1.19185e-13 9.04212e-13 -6.31558e-14 4.88162e-15 3.21208e-15
1.22 1.02883e-13 8.7209e-13 -5.52473e-14 4.79051e-15 3.16645e-15 1.02933e-13 8.72515e-13 -5.52742e-14 4.76891e-15 3.17405e-15
1.24 8.86255e-14 8.40488e-13 -4.81964e-14 4.70127e-15 3.12849e-15 8.8698e-14 8.41176e-13 -4.82358e-14 4.71225e-15 3.12824e-15
1.26 7.6201e-14 8.09642e-13 -4.19406e-14 4.57799e-15 3.08513e-15 7.62592e-14 8.10261e-13 -4.19727e-14 4.62797e-15 3.08692e-15
1.28 6.53841e-14 7.79434e-13 -3.64002e-14 4.46024e-15 3.04097e-15 6.54171e-14 7.79827e-13 -3.64186e-14 4.514e-15 3.04252e-15
1.3 5.59638e-14 7.49578e-13 -3.14954e-14 4.38359e-15 3.00207e-15 5.59899e-14 7.49928e-13 -3.151e-14 4.46171e-15 3.00574e-15
1.32 4.77821e-14 7.20138e-13 -2.71689e-14 4.35618e-15 2.96994e-15 4.78131e-14 7.20606e-13 -2.71865e-14 4.36853e-15 2.97059e-15
1.34 4.06671e-14 6.90689e-13 -2.335e-14 4.25809e-15 2.92706e-15 4.07384e-14 6.919e-13 -2.33909e-14 4.28432e-15 2.93016e-15
1.36 3.45727e-14 6.62706e-13 -2.00352e-14 4.25926e-15 2.89448e-15 3.46321e-14 6.63844e-13 -2.00696e-14 4.23585e-15 2.89195e-15
1.38 2.93169e-14 6.35216e-13 -1.71389e-14 4.16802e-15 2.85877e-15 2.93745e-14 6.36464e-13 -1.71725e-14 4.14231e-15 2.86229e-15
1.4 2.47874e-14 6.08032e-13 -1.46116e-14 4.06746e-15 2.81955e-15 2.48588e-14 6.09781e-13 -1.46536e-14 4.10802e-15 2.8197e-15
1.42 2.09901e-14 5.83827e-13 -1.24706e-14 4.02904e-15 2.78058e-15 2.09897e-14 5.83815e-13 -1.24703e-14 4.03536e-15 2.78646e-15
1.44 1.76815e-14 5.58541e-13 -1.05831e-14 3.94898e-15 2.75392e-15 1.76826e-14 5.58578e-13 -1.05838e-14 3.97185e-15 2.74789e-15
1.46 1.48643e-14 5.3413e-13 -8.95952e-15 3.94058e-15 2.71855e-15 1.48629e-14 5.3408e-13 -8.95868e-15 3.94297e-15 2.71398e-15
1.48 1.24613e-14 5.10191e-13 -7.56096e-15 3.88657e-15 2.68163e-15 1.24646e-14 5.10326e-13 -7.56296e-15 3.83787e-15 2.68482e-15
1.5 1.04133e-14 4.8656e-13 -6.35791e-15 3.87596e-15 2.64809e-15 1.04295e-14 4.87319e-13 -6.36783e-15 3.80185e-15 2.65312e-15
1.52 8.69674e-15 4.64515e-13 -5.34123e-15 3.75299e-15 2.62021e-15 8.70695e-15 4.65061e-13 -5.3475e-15 3.77429e-15 2.61891e-15
1.54 7.2429e-15 4.42967e-13 -4.47309e-15 3.70352e-15 2.58475e-15 7.2524e-15 4.43547e-13 -4.47896e-15 3.70766e-15 2.58696e-15
1.56 6.02225e-15 4.22432e-13 -3.73873e-15 3.67362e-15 2.55206e-15 6.02713e-15 4.22774e-13 -3.74175e-15 3.67174e-15 2.55736e-15
1.58 4.99185e-15 4.02279e-13 -3.11431e-15 3.60042e-15 2.52355e-15 4.99749e-15 4.02734e-13 -3.11783e-15 3.63142e-15 2.52646e-15
1.6 4.13534e-15 3.83512e-13 -2.59191e-15 3.52586e-15 2.49384e-15 4.13434e-15 3.83419e-13 -2.59128e-15 3.56595e-15 2.49554e-15
1.62 3.40987e-15 3.64537e-13 -2.14651e-15 3.54984e-15 2.46501e-15 3.41251e-15 3.64819e-13 -2.14817e-15 3.52751e-15 2.46201e-15
1.64 2.80489e-15 3.46255e-13 -1.77289e-15 3.46247e-15 2.44314e-15 2.81029e-15 3.46922e-13 -1.77631e-15 3.49866e-15 2.43758e-15
1.66 2.30742e-15 3.29478e-13 -1.46405e-15 3.46492e-15 2.38095e-15 2.3091e-15 3.29716e-13 -1.46511e-15 3.46748e-15 2.40173e-15
1.68 1.89103e-15 3.12866e-13 -1.20415e-15 3.45679e-15 2.355e-15 1.89297e-15 3.13187e-13 -1.20539e-15 3.42267e-15 2.37983e-15
1.7 1.54723e-15 2.97116e-13 -9.8855e-16 3.38814e-15 2.33784e-15 1.5483e-15 2.9732e-13 -9.89232e-16 3.39779e-15 2.34945e-15
1.72 1.26237e-15 2.81848e-13 -8.09088e-16 3.34937e-15 2.32242e-15 1.26351e-15 2.82101e-13 -8.09814e-16 3.34462e-15 2.3199e-15
1.74 1.02783e-15 2.67274e-13 -6.60702e-16 3.31164e-15 2.2891e-15 1.02875e-15 2.67514e-13 -6.61294e-16 3.3155e-15 2.29727e-15
1.76 8.35314e-16 2.53423e-13 -5.38427e-16 3.30776e-15 2.26339e-15 8.35703e-16 2.53541e-13 -5.38678e-16 3.31671e-15 2.26763e-15
1.78 6.7716e-16 2.40106e-13 -4.37605e-16 3.26882e-15 2.23751e-15 6.77335e-16 2.40168e-13 -4.37718e-16 3.25091e-15 2.2366e-15
1.8 5.47572e-16 2.27312e-13 -3.54708e-16 3.20155e-15 2.20655e-15 5.47727e-16 2.27377e-13 -3.54809e-16 3.23341e-15 2.21317e-15
1.82 4.41552e-16 2.14975e-13 -2.86668e-16 3.20303e-15 2.18331e-15 4.4191e-16 2.1515e-13 -2.86901e-16 3.20164e-15 2.18601e-15
1.84 3.55445e-16 2.03312e-13 -2.31244e-16 3.16784e-15 2.1568e-15 3.55723e-16 2.03471e-13 -2.31426e-16 3.16846e-15 2.1602e-15
1.86 2.85517e-16 1.92205e-13 -1.8611e-16 3.13584e-15 2.13125e-15 2.85693e-16 1.92323e-13 -1.86225e-16 3.14604e-15 2.13747e-15
1.88 2.2878e-16 1.81572e-13 -1.49395e-16 3.12558e-15 2.11651e-15 2.28925e-16 1.81688e-13 -1.4949e-16 3.12261e-15 2.11599e-15
1.9 1.82934e-16 1.71469e-13 -1.19657e-16 3.15764e-15 2.09395e-15 1.83019e-16 1.71549e-13 -1.19712e-16 3.08497e-15 2.08832e-15
1.92 1.45868e-16 1.6176e-13 -9.55596e-17 3.02911e-15 2.06363e-15 1.45984e-16 1.61889e-13 -9.56358e-17 3.05916e-15 2.06644e-15
1.94 1.16086e-16 1.52571e-13 -7.61584e-17 3.01599e-15 2.0405e-15 1.16178e-16 1.52692e-13 -7.62186e-17 3.03796e-15 2.04191e-15
1.96 9.20732e-17 1.4367e-13 -6.04851e-17 2.98964e-15 2.01759e-15 9.2246e-17 1.4394e-13 -6.05986e-17 3.01649e-15 2.01548e-15
1.98 7.3102e-17 1.35665e-13 -4.80816e-17 2.98677e-15 1.99005e-15 7.30766e-17 1.35618e-13 -4.80649e-17 2.98642e-15 1.99262e-15
2 5.76093e-17 1.27379e-13 -3.79347e-17 2.9413e-15 1.97009e-15 5.77585e-17 1.27709e-13 -3.80329e-17 2.95801e-15 1.97281e-15
2.02 4.54441e-17 1.19925e-13 -2.99556e-17 2.96534e-15 1.95033e-15 4.5547e-17 1.20197e-13 -3.00234e-17 2.94311e-15 1.95021e-15
2.04 3.57628e-17 1.12838e-13 -2.35968e-17 2.89182e-15 1.92941e-15 3.58351e-17 1.13066e-13 -2.36446e-17 2.92188e-15 1.92711e-15
2.06 2.80803e-17 1.06116e-13 -1.85444e-17 2.8869e-15 1.91609e-15 2.81297e-17 1.06303e-13 -1.8577e-17 2.88649e-15 1.90899e-15
2.08 2.19839e-17 9.96783e-14 -1.45303e-17 2.84187e-15 1.88754e-15 2.20306e-17 9.989e-14 -1.45611e-17 2.86593e-15 1.88916e-15
2.1 1.71734e-17 9.3591e-14 -1.13594e-17 2.84045e-15 1.86275e-15 1.72144e-17 9.38144e-14 -1.13865e-17 2.85039e-15 1.86993e-15
2.12 1.33948e-17 8.7894e-14 -8.86625e-18 2.82097e-15 1.84442e-15 1.34204e-17 8.80614e-14 -8.88314e-18 2.82063e-15 1.84641e-15
2.14 1.04235e-17 8.2498e-14 -6.90391e-18 2.7795e-15 1.82699e-15 1.04386e-17 8.26172e-14 -6.91388e-18 2.8069e-15 1.82561e-15
2.16 8.09668e-18 7.74298e-14 -5.36592e-18 2.77524e-15 1.80516e-15 8.1007e-18 7.74682e-14 -5.36858e-18 2.78541e-15 1.80534e-15
2.18 6.26651e-18 7.25375e-14 -4.15526e-18 2.75223e-15 1.78402e-15 6.27204e-18 7.26014e-14 -4.15892e-18 2.75872e-15 1.78809e-15
2.2 4.84059e-18 6.79414e-14 -3.21134e-18 2.7372e-15 1.76733e-15 4.84506e-18 6.80041e-14 -3.2143e-18 2.7485e-15 1.76541e-15
2.22 3.73231e-18 6.36323e-14 -2.47721e-18 2.71389e-15 1.7491e-15 3.73417e-18 6.36639e-14 -2.47844e-18 2.71764e-15 1.75158e-15
2.24 2.86554e-18 5.94475e-14 -1.9027e-18 2.69965e-15 1.72566e-15 2.87139e-18 5.95689e-14 -1.90659e-18 2.69762e-15 1.72919e-15
2.26 2.19975e-18 5.56278e-14 -1.46118e-18 2.67135e-15 1.70305e-15 2.2029e-18 5.57076e-14 -1.46327e-18 2.66972e-15 1.71288e-15
2.28 1.68493e-18 5.20301e-14 -1.11959e-18 2.67311e-15 1.69643e-15 1.68617e-18 5.20687e-14 -1.12042e-18 2.66639e-15 1.69431e-15
2.3 1.28666e-18 4.86022e-14 -8.55222e-19 2.64329e-15 1.67136e-15 1.28769e-18 4.86414e-14 -8.55912e-19 2.63724e-15 1.67731e-15
2.32 9.79821e-19 4.5355e-14 -6.51461e-19 2.6053e-15 1.65574e-15 9.81128e-19 4.54155e-14 -6.5233e-19 2.62917e-15 1.65944e-15
2.34 7.44989e-19 4.23328e-14 -4.95457e-19 2.61384e-15 1.63936e-15 7.45834e-19 4.23808e-14 -4.96018e-19 2.59666e-15 1.64255e-15
2.36 5.64769e-19 3.94648e-14 -3.7569e-19 2.57174e-15 1.62289e-15 5.65668e-19 3.95277e-14 -3.76289e-19 2.58853e-15 1.62666e-15
2.38 4.27733e-19 3.68204e-14 -2.84594e-19 2.55409e-15 1.60482e-15 4.2804e-19 3.68469e-14 -2.84799e-19 2.57255e-15 1.60794e-15
2.4 3.23007e-19 3.43138e-14 -2.14956e-19 2.53703e-15 1.59192e-15 3.23154e-19 3.43295e-14 -2.15055e-19 2.55201e-15 1.59254e-15
2.42 2.43117e-19 3.19285e-14 -1.6182e-19 2.51223e-15 1.57365e-15 2.4341e-19 3.19669e-14 -1.62015e-19 2.54412e-15 1.57639e-15
2.44 1.82617e-19 2.97012e-14 -1.2157e-19 2.53537e-15 1.56146e-15 1.82923e-19 2.97509e-14 -1.21774e-19 2.50802e-15 1.56045e-15
2.46 1.36906e-19 2.76241e-14 -9.11532e-20 2.49717e-15 1.53608e-15 1.37152e-19 2.76737e-14 -9.13169e-20 2.48974e-15 1.54436e-15
2.48 1.0239e-19 2.56757e-14 -6.81813e-20 2.50051e-15 1.52773e-15 1.02597e-19 2.57277e-14 -6.83194e-20 2.48362e-15 1.53162e-15
2.5 7.66224e-20 2.39212e-14 -5.10288e-20 2.47494e-15 1.51273e-15 7.65726e-20 2.39057e-14 -5.09956e-20 2.46749e-15 1.51269e-15
2.52 5.68993e-20 2.21545e-14 -3.78978e-20 2.44527e-15 1.49707e-15 5.7018e-20 2.22007e-14 -3.79768e-20 2.45002e-15 1.49676e-15
2.54 4.23286e-20 2.05911e-14 -2.81957e-20 2.43345e-15 1.48168e-15 4.23597e-20 2.06062e-14 -2.82164e-20 2.4355e-15 1.48495e-15
2.56 3.135e-20 1.9087e-14 -2.08845e-20 2.41962e-15 1.46824e-15 3.13975e-20 1.9116e-14 -2.09162e-20 2.41801e-15 1.47075e-15
2.58 2.31868e-20 1.76995e-14 -1.54476e-20 2.39291e-15 1.4539e-15 2.32188e-20 1.7724e-14 -1.5469e-20 2.38933e-15 1.45465e-15
2.6 1.70948e-20 1.63897e-14 -1.13898e-20 2.38208e-15 1.43808e-15 1.71311e-20 1.64245e-14 -1.1414e-20 2.37784e-15 1.43856e-15
2.62 1.25802e-20 1.51755e-14 -8.38238e-21 2.36305e-15 1.42644e-15 1.26105e-20 1.5212e-14 -8.40257e-21 2.35728e-15 1.42701e-15
2.64 9.24401e-21 1.40549e-14 -6.15979e-21 2.34284e-15 1.40846e-15 9.26146e-21 1.40815e-14 -6.17142e-21 2.35668e-15 1.41234e-15
2.66 6.7729e-21 1.30023e-14 -4.51339e-21 2.32343e-15 1.40016e-15 6.78623e-21 1.30279e-14 -4.52227e-21 2.32768e-15 1.39718e-15
2.68 4.95701e-21 1.20367e-14 -3.30345e-21 2.32024e-15 1.38477e-15 4.9611e-21 1.20466e-14 -3.30618e-21 2.31448e-15 1.38664e-15
2.7 3.61317e-21 1.11169e-14 -2.40799e-21 2.30519e-15 1.37072e-15 3.6185e-21 1.11333e-14 -2.41154e-21 2.30215e-15 1.37188e-15
2.72 2.62957e-21 1.02695e-14 -1.75254e-21 2.28197e-15 1.35834e-15 2.63318e-21 1.02836e-14 -1.75494e-21 2.28738e-15 1.35889e-15
2.74 1.90984e-21 9.48412e-15 -1.2729e-21 2.27275e-15 1.34209e-15 1.91176e-21 9.49362e-15 -1.27417e-21 2.27408e-15 1.34596e-15
2.76 1.38351e-21 8.75143e-15 -9.22125e-22 2.25627e-15 1.33125e-15 1.3848e-21 8.75959e-15 -9.22985e-22 2.25198e-15 1.33271e-15
2.78 9.99684e-22 8.06909e-15 -6.6632e-22 2.23008e-15 1.31574e-15 1.00078e-21 8.07794e-15 -6.67051e-22 2.23842e-15 1.32219e-15
2.8 7.20934e-22 7.4385e-15 -4.80536e-22 2.21366e-15 1.30594e-15 7.21593e-22 7.4453e-15 -4.80975e-22 2.22074e-15 1.30898e-15
2.82 5.18685e-22 6.85308e-15 -3.45735e-22 2.20899e-15 1.29412e-15 5.19094e-22 6.85848e-15 -3.46008e-22 2.20656e-15 1.29611e-15
2.84 3.72178e-22 6.30798e-15 -2.48084e-22 2.19214e-15 1.28332e-15 3.72563e-22 6.3145e-15 -2.4834e-22 2.19923e-15 1.2834e-15
2.86 2.66476e-22 5.80388e-15 -1.77629e-22 2.17739e-15 1.2675e-15 2.6678e-22 5.8105e-15 -1.77831e-22 2.18103e-15 1.27254e-15
2.88 1.9029e-22 5.33534e-15 -1.26846e-22 2.16275e-15 1.25963e-15 1.90593e-22 5.34383e-15 -1.27048e-22 2.15856e-15 1.25854e-15
2.9 1.35633e-22 4.9041e-15 -9.0413e-23 2.14639e-15 1.24776e-15 1.3585e-22 4.91198e-15 -9.05583e-23 2.1475e-15 1.24972e-15
2.92 9.64645e-23 4.50585e-15 -6.43042e-23 2.12485e-15 1.23258e-15 9.66083e-23 4.51257e-15 -6.44001e-23 2.13581e-15 1.23791e-15
2.94 6.85221e-23 4.14208e-15 -4.5678e-23 2.11532e-15 1.22304e-15 6.85437e-23 4.14339e-15 -4.56924e-23 2.12575e-15 1.22657e-15
2.96 4.84322e-23 3.79546e-15 -3.2286e-23 2.10533e-15 1.21265e-15 4.852e-23 3.80234e-15 -3.23445e-23 2.10649e-15 1.21409e-15
2.98 3.42526e-23 3.48604e-15 -2.28338e-23 2.08698e-15 1.20541e-15 3.42667e-23 3.48747e-15 -2.28432e-23 2.08703e-15 1.20338e-15
3 2.41346e-23 3.19558e-15 -1.60889e-23 2.09872e-15 1.1917e-15 2.41448e-23 3.19694e-15 -1.60958e-23 2.08702e-15 1.19651e-15
3.02 1.69703e-23 2.92844e-15 -1.13131e-23 2.08071e-15 1.18249e-15 1.69737e-23 2.92901e-15 -1.13153e-23 2.07615e-15 1.18464e-15
3.04 1.18981e-23 2.68054e-15 -7.93173e-24 2.05805e-15 1.17066e-15 1.19049e-23 2.68208e-15 -7.93629e-24 2.05739e-15 1.17446e-15
3.06 8.32613e-24 2.45332e-15 -5.55056e-24 2.04587e-15 1.16288e-15 8.33058e-24 2.45463e-15 -5.55353e-24 2.04292e-15 1.16166e-15
3.08 5.80869e-24 2.24242e-15 -3.87234e-24 2.03713e-15 1.14875e-15 5.81599e-24 2.24524e-15 -3.87721e-24 2.03254e-15 1.1523e-15
3.1 4.04557e-24 2.04981e-15 -2.69698e-24 2.00629e-15 1.1401e-15 4.05108e-24 2.0526e-15 -2.70065e-24 2.01586e-15 1.1424e-15
3.12 2.81191e-24 1.87323e-15 -1.87456e-24 1.9847e-15 1.1296e-15 2.81526e-24 1.87546e-15 -1.8768e-24 2.00069e-15 1.13271e-15
3.14 1.94809e-24 1.70931e-15 -1.2987e-24 1.97893e-15 1.12117e-15 1.95193e-24 1.71268e-15 -1.30126e-24 1.99213e-15 1.12151e-15
3.16 1.34682e-24 1.55922e-15 -8.97864e-25 1.971e-15 1.11082e-15 1.35023e-24 1.56317e-15 -9.00138e-25 1.97334e-15 1.11237e-15
3.18 9.29311e-25 1.42204e-15 -6.19532e-25 1.95055e-15 1.10287e-15 9.3186e-25 1.42594e-15 -6.21231e-25 1.96928e-15 1.10478e-15
3.2 6.41493e-25 1.29974e-15 -4.27656e-25 1.95628e-15 1.09199e-15 6.41641e-25 1.30004e-15 -4.27755e-25 1.95427e-15 1.09353e-15
3.22 4.40739e-25 1.18447e-15 -2.93823e-25 1.9292e-15 1.08362e-15 4.40791e-25 1.18461e-15 -2.93857e-25 1.9444e-15 1.08609e-15
3.24 3.02175e-25 1.07906e-15 -2.01448e-25 1.91678e-15 1.07372e-15 3.02114e-25 1.07885e-15 -2.01408e-25 1.9238e-15 1.07656e-15
3.26 2.06636e-25 9.82204e-16 -1.37756e-25 1.90376e-15 1.06467e-15 2.0659e-25 9.81986e-16 -1.37725e-25 1.91759e-15 1.06659e-15
3.28 1.40993e-25 8.9365e-16 -9.39949e-26 1.89652e-15 1.05454e-15 1.40943e-25 8.93333e-16 -9.39615e-26 1.90649e-15 1.05821e-15
3.3 9.5967e-26 8.12509e-16 -6.39776e-26 1.88835e-15 1.04939e-15 9.59353e-26 8.1224e-16 -6.39565e-26 1.89434e-15 1.04906e-15
3.32 6.51708e-26 7.38347e-16 -4.3447e-26 1.87072e-15 1.03709e-15 6.51494e-26 7.38105e-16 -4.34327e-26 1.87299e-15 1.03939e-15
3.34 4.41658e-26 6.70747e-16 -2.94437e-26 1.85196e-15 1.02845e-15 4.41409e-26 6.70369e-16 -2.94271e-26 1.86648e-15 1.03226e-15
3.36 2.98508e-26 6.08777e-16 -1.99004e-26 1.84465e-15 1.02084e-15 2.9838e-26 6.08517e-16 -1.98919e-26 1.85006e-15 1.0232e-15
3.38 2.01252e-26 5.52124e-16 -1.34167e-26 1.83023e-15 1.01666e-15 2.01232e-26 5.5207e-16 -1.34154e-26 1.84134e-15 1.01303e-15
3.4 1.35384e-26 5.00522e-16 -9.02556e-27 1.84022e-15 1.00224e-15 1.35401e-26 5.00585e-16 -9.0267e-27 1.82696e-15 1.00619e-15
3.42 9.08796e-27 4.53571e-16 -6.05862e-27 1.80989e-15 9.96028e-16 9.08959e-27 4.53653e-16 -6.05971e-27 1.81656e-15 9.96872e-16
3.44 6.08672e-27 4.10818e-16 -4.0578e-27 1.79782e-15 9.8942e-16 6.08786e-27 4.10896e-16 -4.05857e-27 1.80845e-15 9.88821e-16
3.46 4.06609e-27 3.71788e-16 -2.71072e-27 1.79622e-15 9.79405e-16 4.06802e-27 3.71965e-16 -2.71201e-27 1.79498e-15 9.81212e-16
3.48 2.71173e-27 3.36496e-16 -1.80782e-27 1.78656e-15 9.72073e-16 2.71206e-27 3.36538e-16 -1.80804e-27 1.78142e-15 9.72876e-16
3.5 1.80368e-27 3.04281e-16 -1.20245e-27 1.7902e-15 9.64003e-16 1.80391e-27 3.04319e-16 -1.2026e-27 1.77309e-15 9.65613e-16
3.52 1.19638e-27 2.74872e-16 -7.97589e-28 1.76505e-15 9.5733e-16 1.19709e-27 2.75034e-16 -7.98057e-28 1.76793e-15 9.59246e-16
3.54 7.92104e-28 2.48285e-16 -5.28069e-28 1.74793e-15 9.53258e-16 7.92566e-28 2.4843e-16 -5.28377e-28 1.75256e-15 9.50435e-16
3.56 5.23709e-28 2.24354e-16 -3.49139e-28 1.72994e-15 9.42296e-16 5.23531e-28 2.24277e-16 -3.4902e-28 1.7395e-15 9.43043e-16
3.58 3.44072e-28 2.01804e-16 -2.29381e-28 1.71797e-15 9.34356e-16 3.45022e-28 2.02361e-16 -2.30015e-28 1.73231e-15 9.34798e-16
3.6 2.26347e-28 1.82078e-16 -1.50898e-28 1.71841e-15 9.27826e-16 2.26855e-28 1.82487e-16 -1.51237e-28 1.71988e-15 9.28716e-16
3.62 1.48394e-28 1.64008e-16 -9.89293e-29 1.79698e-15 9.19348e-16 1.48816e-28 1.64474e-16 -9.92104e-29 1.71222e-15 9.1974e-16
3.64 9.71477e-29 1.47779e-16 -6.47651e-29 1.69463e-15 9.14508e-16 9.7397e-29 1.48158e-16 -6.49313e-29 1.69871e-15 9.14159e-16
3.66 6.35537e-29 1.33296e-16 -4.23691e-29 1.6872e-15 9.06088e-16 6.35975e-29 1.33388e-16 -4.23983e-29 1.68414e-15 9.06564e-16
3.68 4.13617e-29 1.19821e-16 -2.75745e-29 1.67741e-15 8.97061e-16 4.14316e-29 1.20024e-16 -2.7621e-29 1.67835e-15 9.00167e-16
3.7 2.68832e-29 1.07756e-16 -1.79221e-29 1.65953e-15 8.91256e-16 2.6929e-29 1.07939e-16 -1.79527e-29 1.67046e-15 8.93365e-16
3.72 1.74278e-29 9.68258e-17 -1.16185e-29 1.65966e-15 8.86446e-16 1.74625e-29 9.70185e-17 -1.16417e-29 1.65996e-15 8.86609e-16
3.74 1.12817e-29 8.70313e-17 -7.52113e-30 1.64425e-15 8.77732e-16 1.12977e-29 8.71547e-17 -7.53179e-30 1.65255e-15 8.80042e-16
3.76 7.29201e-30 7.82466e-17 -4.86134e-30 1.63092e-15 8.71629e-16 7.29239e-30 7.82507e-17 -4.86159e-30 1.63872e-15 8.72889e-16
3.78 4.69595e-30 7.0214e-17 -3.13063e-30 1.60873e-15 8.65234e-16 4.69621e-30 7.02178e-17 -3.1308e-30 1.62907e-15 8.66657e-16
3.8 3.01716e-30 6.29715e-17 -2.01144e-30 1.61205e-15 8.6048e-16 3.01732e-30 6.29749e-17 -2.01155e-30 1.61559e-15 8.59142e-16
3.82 1.93372e-30 5.64351e-17 -1.28914e-30 1.60095e-15 8.53104e-16 1.93416e-30 5.64481e-17 -1.28944e-30 1.60325e-15 8.52295e-16
3.84 1.23631e-30 5.05427e-17 -8.24208e-31 1.59515e-15 8.46929e-16 1.23698e-30 5.05699e-17 -8.2465e-31 1.60072e-15 8.48132e-16
3.86 7.88879e-31 4.52564e-17 -5.25919e-31 1.58407e-15 8.3826e-16 7.89271e-31 4.52789e-17 -5.26181e-31 1.59377e-15 8.4048e-16
3.88 5.02365e-31 4.05128e-17 -3.3491e-31 1.57848e-15 8.32527e-16 5.02445e-31 4.05193e-17 -3.34963e-31 1.57819e-15 8.35072e-16
3.9 3.19063e-31 3.62341e-17 -2.12709e-31 1.55951e-15 8.24986e-16 3.19115e-31 3.624e-17 -2.12743e-31 1.57217e-15 8.28374e-16
3.92 2.02177e-31 3.23896e-17 -1.34785e-31 1.54653e-15 8.20135e-16 2.0221e-31 3.23948e-17 -1.34807e-31 1.564e-15 8.22053e-16
3.94 1.27826e-31 2.89394e-17 -8.52174e-32 1.55023e-15 8.15867e-16 1.27837e-31 2.89417e-17 -8.52244e-32 1.55152e-15 8.16687e-16
3.96 8.06249e-32 2.58404e-17 -5.37499e-32 1.53725e-15 8.08632e-16 8.06314e-32 2.58425e-17 -5.37543e-32 1.54109e-15 8.10389e-16
3.98 5.07121e-32 2.30498e-17 -3.38081e-32 1.52963e-15 8.01845e-16 5.074e-32 2.30624e-17 -3.38266e-32 1.53616e-15 8.0471e-16
4 3.18493e-32 2.05657e-17 -2.12329e-32 1.52328e-15 7.94605e-16 3.18561e-32 2.05701e-17 -2.12374e-32 1.52756e-15 7.97555e-16
4.02 1.99511e-32 1.83344e-17 -1.33008e-32 1.50503e-15 7.87576e-16 1.99541e-32 1.83371e-17 -1.33027e-32 1.51473e-15 7.92417e-16
4.04 1.2465e-32 1.63308e-17 -8.30997e-33 1.49765e-15 7.85966e-16 1.247e-32 1.63374e-17 -8.31334e-33 1.50596e-15 7.8772e-16
4.06 7.77181e-33 1.45419e-17 -5.18121e-33 1.49119e-15 7.79823e-16 7.77498e-33 1.45478e-17 -5.18332e-33 1.494e-15 7.81811e-16
4.08 4.83484e-33 1.29428e-17 -3.22323e-33 1.48393e-15 7.73755e-16 4.83646e-33 1.29471e-17 -3.22431e-33 1.49235e-15 7.74674e-16
4.1 3.0006e-33 1.15124e-17 -2.0004e-33 1.47789e-15 7.64239e-16 3.0016e-33 1.15162e-17 -2.00106e-33 1.47882e-15 7.69673e-16
4.12 1.85759e-33 1.02325e-17 -1.23839e-33 1.46441e-15 7.64816e-16 1.85855e-33 1.02378e-17 -1.23903e-33 1.47198e-15 7.64375e-16
4.14 1.14754e-33 9.09162e-18 -7.65028e-34 1.45324e-15 7.58684e-16 1.14813e-33 9.09629e-18 -7.65421e-34 1.46474e-15 7.59631e-16
4.16 7.07266e-34 8.07347e-18 -4.71511e-34 1.4512e-15 7.52884e-16 7.07629e-34 8.07761e-18 -4.71753e-34 1.4529e-15 7.53342e-16
4.18 4.34903e-34 7.16537e-18 -2.89936e-34 1.44593e-15 7.4739e-16 4.35127e-34 7.16905e-18 -2.90085e-34 1.45042e-15 7.48555e-16
4.2 2.67086e-34 6.36253e-18 -1.78057e-34 1.43098e-15 7.41674e-16 2.66945e-34 6.35919e-18 -1.77964e-34 1.44309e-15 7.42315e-16
4.22 1.63476e-34 5.64067e-18 -1.08984e-34 1.4284e-15 7.36908e-16 1.6339e-34 5.6377e-18 -1.08927e-34 1.42827e-15 7.37974e-16
4.24 9.97777e-35 4.99541e-18 -6.65184e-35 1.41234e-15 7.30151e-16 9.97756e-35 4.99531e-18 -6.65171e-35 1.42088e-15 7.33557e-16
4.26 6.08238e-35 4.42627e-18 -4.05492e-35 1.39598e-15 7.26417e-16 6.07882e-35 4.42368e-18 -4.05255e-35 1.41207e-15 7.28658e-16
4.28 3.69707e-35 3.91753e-18 -2.46472e-35 1.39607e-15 7.20818e-16 3.69497e-35 3.91531e-18 -2.46331e-35 1.40656e-15 7.22767e-16
4.3 2.23918e-35 3.46098e-18 -1.49279e-35 1.39483e-15 7.16863e-16 2.24078e-35 3.46344e-18 -1.49385e-35 1.39866e-15 7.17524e-16
4.32 1.35571e-35 3.06192e-18 -9.03804e-36 1.37929e-15 7.12273e-16 1.35576e-35 3.06204e-18 -9.03838e-36 1.38802e-15 7.12353e-16
4.34 8.18297e-36 2.70535e-18 -5.45532e-36 1.39029e-15 7.07025e-16 8.18392e-36 2.70567e-18 -5.45595e-36 1.38101e-15 7.0945e-16
4.36 4.92681e-36 2.3885e-18 -3.28454e-36 1.37199e-15 7.01433e-16 4.92876e-36 2.38945e-18 -3.28584e-36 1.37844e-15 7.0198e-16
4.38 2.96093e-36 2.10863e-18 -1.97396e-36 1.36348e-15 6.96408e-16 2.96148e-36 2.10902e-18 -1.97432e-36 1.36346e-15 6.98021e-16
4.4 1.7751e-36 1.86026e-18 -1.1834e-36 1.35243e-15 6.93135e-16 1.77532e-36 1.86048e-18 -1.18355e-36 1.35766e-15 6.93859e-16
4.42 1.06154e-36 1.63993e-18 -7.07691e-37 1.34769e-15 6.85959e-16 1.06179e-36 1.64033e-18 -7.07862e-37 1.35366e-15 6.89065e-16
4.44 6.3312e-37 1.44438e-18 -4.2208e-37 1.32992e-15 6.81701e-16 6.33577e-37 1.44542e-18 -4.22385e-37 1.34263e-15 6.85121e-16
4.46 3.76914e-37 1.27206e-18 -2.51276e-37 1.33352e-15 6.77505e-16 3.77185e-37 1.27298e-18 -2.51457e-37 1.33855e-15 6.80221e-16
4.48 2.23856e-37 1.11961e-18 -1.49237e-37 1.31985e-15 6.71944e-16 2.2403e-37 1.12048e-18 -1.49353e-37 1.32983e-15 6.76027e-16
4.5 1.3268e-37 9.8515e-19 -8.84531e-38 1.31721e-15 6.69199e-16 1.32756e-37 9.85713e-19 -8.85037e-38 1.31915e-15 6.71097e-16
4.52 7.84397e-38 8.66158e-19 -5.22932e-38 1.29488e-15 6.64539e-16 7.84866e-38 8.66675e-19 -5.23244e-38 1.31418e-15 6.6693e-16
4.54 4.62637e-38 7.61077e-19 -3.08425e-38 1.30448e-15 6.6004e-16 4.6295e-38 7.61591e-19 -3.08633e-38 1.30503e-15 6.62814e-16
4.56 2.72255e-38 6.68429e-19 -1.81503e-38 1.29713e-15 6.55149e-16 2.72438e-38 6.68879e-19 -1.81626e-38 1.29907e-15 6.58986e-16
4.58 1.59835e-38 5.86689e-19 -1.06557e-38 1.28726e-15 6.52992e-16 1.59955e-38 5.87129e-19 -1.06637e-38 1.29563e-15 6.53587e-16
4.6 9.36263e-39 5.14699e-19 -6.24175e-39 1.28061e-15 6.47909e-16 9.36966e-39 5.15086e-19 -6.24644e-39 1.28758e-15 6.49599e-16
4.62 5.47062e-39 4.51208e-19 -3.64708e-39 1.27968e-15 6.44431e-16 5.47577e-39 4.51633e-19 -3.65051e-39 1.27697e-15 6.45065e-16
4.64 3.19226e-39 3.95719e-19 -2.12817e-39 1.26474e-15 6.40254e-16 3.19273e-39 3.95778e-19 -2.12849e-39 1.27197e-15 6.41089e-16
4.66 1.85603e-39 3.46408e-19 -1.23736e-39 1.26218e-15 6.35761e-16 1.85727e-39 3.46639e-19 -1.23818e-39 1.26747e-15 6.37089e-16
4.68 1.07797e-39 3.03449e-19 -7.18644e-40 1.25615e-15 6.30511e-16 1.07791e-39 3.03433e-19 -7.18608e-40 1.25671e-15 6.33537e-16
4.7 6.23782e-40 2.65311e-19 -4.15854e-40 1.24769e-15 6.27668e-16 6.24147e-40 2.65466e-19 -4.16098e-40 1.24527e-15 6.29331e-16
4.72 3.60446e-40 2.32043e-19 -2.40297e-40 1.24006e-15 6.2292e-16 3.60567e-40 2.32121e-19 -2.40378e-40 1.24843e-15 6.24788e-16
4.74 2.07776e-40 2.02812e-19 -1.38517e-40 1.23713e-15 6.18619e-16 2.07817e-40 2.02852e-19 -1.38545e-40 1.24032e-15 6.22054e-16
4.76 1.19477e-40 1.77141e-19 -7.96516e-41 1.22926e-15 6.14692e-16 1.19501e-40 1.77176e-19 -7.96673e-41 1.23073e-15 6.16781e-16
4.78 6.84939e-41 1.5452e-19 -4.56626e-41 1.22127e-15 6.11024e-16 6.85578e-41 1.54664e-19 -4.57052e-41 1.2251e-15 6.13118e-16
4.8 3.92043e-41 1.34813e-19 -2.61362e-41 1.21433e-15 6.06735e-16 3.92408e-41 1.34938e-19 -2.61606e-41 1.21974e-15 6.08865e-16
4.82 2.23878e-41 1.17554e-19 -1.49252e-41 1.20762e-15 6.03234e-16 2.24086e-41 1.17663e-19 -1.49391e-41 1.2129e-15 6.04922e-16
4.84 1.27551e-41 1.02448e-19 -8.50342e-42 1.20996e-15 5.99366e-16 1.27669e-41 1.02543e-19 -8.5113e-42 1.20903e-15 6.01663e-16
4.86 7.25025e-42 8.92335e-20 -4.8335e-42 1.19465e-15 5.96365e-16 7.25695e-42 8.9316e-20 -4.83797e-42 1.19886e-15 5.97156e-16
4.88 4.11167e-42 7.7681e-20 -2.74111e-42 1.1965e-15 5.92308e-16 4.11545e-42 7.77523e-20 -2.74363e-42 1.19198e-15 5.94678e-16
4.9 2.32648e-42 6.75899e-20 -1.55099e-42 1.19001e-15 5.89234e-16 2.3285e-42 6.76483e-20 -1.55233e-42 1.18783e-15 5.9192e-16
4.92 1.31327e-42 5.87739e-20 -8.7551e-43 1.17356e-15 5.84044e-16 1.3144e-42 5.88248e-20 -8.76269e-43 1.18079e-15 5.87251e-16
4.94 7.39607e-43 5.10796e-20 -4.93072e-43 1.17071e-15 5.82892e-16 7.40248e-43 5.11239e-20 -4.93499e-43 1.17375e-15 5.82838e-16
4.96 4.15511e-43 4.43616e-20 -2.77007e-43 1.16078e-15 5.76697e-16 4.15931e-43 4.44065e-20 -2.77288e-43 1.17015e-15 5.79895e-16
4.98 2.32928e-43 3.85114e-20 -1.55285e-43 1.15323e-15 5.76125e-16 2.33164e-43 3.85504e-20 -1.55442e-43 1.16196e-15 5.76909e-16
5 1.30308e-43 3.3423e-20 -8.68719e-44 1.15032e-15 5.71244e-16 1.30405e-43 3.3448e-20 -8.69369e-44 1.15295e-15 5.73928e-16
5.02 7.27111e-44 2.89833e-20 -4.84741e-44 1.14139e-15 5.66596e-16 7.27654e-44 2.90049e-20 -4.85103e-44 1.15282e-15 5.69306e-16
5.04 4.04962e-44 2.51303e-20 -2.69975e-44 1.13904e-15 5.63549e-16 4.05089e-44 2.51381e-20 -2.70059e-44 1.1464e-15 5.65394e-16
5.06 2.24819e-44 2.17579e-20 -1.49879e-44 1.13309e-15 5.61781e-16 2.24994e-44 2.17748e-20 -1.49996e-44 1.14021e-15 5.62689e-16
5.08 1.24593e-44 1.88383e-20 -8.30621e-45 1.12904e-15 5.57086e-16 1.24677e-44 1.8851e-20 -8.31178e-45 1.13223e-15 5.597e-16
5.1 6.88819e-45 1.62998e-20 -4.59213e-45 1.12439e-15 5.55119e-16 6.8928e-45 1.63107e-20 -4.5952e-45 1.12816e-15 5.55218e-16
5.12 3.79935e-45 1.40955e-20 -2.5329e-45 1.11776e-15 5.51048e-16 3.80191e-45 1.4105e-20 -2.5346e-45 1.12427e-15 5.53286e-16
5.14 2.09078e-45 1.21826e-20 -1.39386e-45 1.11173e-15 5.47602e-16 2.09219e-45 1.21908e-20 -1.3948e-45 1.11684e-15 5.4931e-16
5.16 1.14779e-45 1.05224e-20 -7.65192e-46 1.11106e-15 5.45033e-16 1.14868e-45 1.05305e-20 -7.65784e-46 1.11263e-15 5.45922e-16
5.18 6.28626e-46 9.08302e-21 -4.19084e-46 1.10354e-15 5.42653e-16 6.29199e-46 9.09131e-21 -4.19466e-46 1.10593e-15 5.43437e-16
5.2 3.43724e-46 7.84148e-21 -2.29149e-46 1.09761e-15 5.35885e-16 3.43854e-46 7.84446e-21 -2.29236e-46 1.09874e-15 5.3941e-16
5.22 1.87469e-46 6.76448e-21 0 1.08395e-15 5.34609e-16 1.8748e-46 6.76487e-21 0 1.09301e-15 5.37552e-16
5.24 1.01943e-46 5.82828e-21 0 1.08475e-15 5.30548e-16 1.01984e-46 5.83062e-21 0 1.08827e-15 5.3365e-16
5.26 5.53543e-47 5.02318e-21 0 1.07297e-15 5.28086e-16 5.5348e-47 5.02261e-21 0 1.07974e-15 5.29669e-16
5.28 2.99629e-47 4.32335e-21 0 1.07235e-15 5.26042e-16 2.99687e-47 4.32418e-21 0 1.07542e-15 5.2755e-16
5.3 1.61776e-47 3.71811e-21 0 1.06221e-15 5.2074e-16 1.61893e-47 3.72081e-21 0 1.07134e-15 5.25085e-16
5.32 8.7194e-48 3.19767e-21 0 1.06022e-15 5.19233e-16 8.72537e-48 3.19985e-21 0 1.06646e-15 5.2094e-16
5.34 4.68616e-48 2.74704e-21 0 1.05606e-15 5.14695e-16 4.69175e-48 2.75031e-21 0 1.06324e-15 5.19138e-16
5.36 2.51403e-48 2.35985e-21 0 1.04794e-15 5.14222e-16 2.51698e-48 2.36262e-21 0 1.05457e-15 5.15935e-16
5.38 1.34604e-48 2.02675e-21 0 1.05057e-15 5.10312e-16 1.34716e-48 2.02845e-21 0 1.05045e-15 5.11283e-16
5.4 7.18782e-49 1.73914e-21 0 1.0451e-15 5.06645e-16 7.19375e-49 1.74058e-21 0 1.04497e-15 5.08954e-16
5.42 3.82936e-49 1.4915e-21 0 1.03438e-15 5.04718e-16 3.83253e-49 1.49274e-21 0 1.04071e-15 5.05804e-16
5.44 2.03537e-49 1.27839e-21 0 1.03193e-15 5.01827e-16 2.03709e-49 1.27947e-21 0 1.03193e-15 5.04724e-16
5.46 1.07924e-49 1.09503e-21 0 1.01554e-15 5.0173e-16 1.08027e-49 1.09607e-21 0 1.02482e-15 5.01168e-16
5.48 5.71098e-50 9.37715e-22 0 1.02013e-15 5.00882e-16 5.71538e-50 9.38437e-22 0 1.02509e-15 4.98093e-16
5.5 3.01447e-50 8.02395e-22 0 1.02053e-15 4.92849e-16 3.01686e-50 8.03028e-22 0 1.01839e-15 4.95225e-16
5.52 1.58754e-50 6.86247e-22 0 1.00795e-15 4.90391e-16 1.58876e-50 6.86777e-22 0 1.01718e-15 4.91917e-16
5.54 8.33819e-51 5.86373e-22 0 1.00574e-15 4.89353e-16 8.34752e-51 5.87029e-22 0 1.00901e-15 4.90761e-16
5.56 4.36534e-51 5.00299e-22 0 9.99556e-16 4.84853e-16 4.37574e-51 5.01491e-22 0 1.00357e-15 4.88059e-16
5.58 2.28758e-51 4.28018e-22 0 9.97823e-16 4.81886e-16 2.28844e-51 4.28179e-22 0 1.00079e-15 4.84902e-16
5.6 1.19176e-51 3.6468e-22 0 9.95901e-16 4.79855e-16 1.19405e-51 3.65381e-22 0 9.94341e-16 4.82311e-16
5.62 6.20379e-52 3.11016e-22 0 9.84674e-16 4.75825e-16 6.21585e-52 3.11621e-22 0 9.9093e-16 4.78442e-16
5.64 3.22508e-52 2.65359e-22 0 9.78462e-16 4.74743e-16 3.22829e-52 2.65623e-22 0 9.86242e-16 4.76346e-16
5.66 1.67162e-52 2.26131e-22 0 9.69157e-16 4.71695e-16 1.67279e-52 2.26289e-22 0 9.80349e-16 4.74135e-16
5.68 8.64435e-53 1.92598e-22 0 9.79677e-16 4.69652e-16 8.64773e-53 1.92673e-22 0 9.76615e-16 4.71145e-16
5.7 4.46042e-53 1.63967e-22 0 9.6051e-16 4.66016e-16 4.46024e-53 1.6396e-22 0 9.71464e-16 4.69171e-16
5.72 2.29094e-53 1.39193e-22 0 9.59846e-16 4.6423e-16 2.29514e-53 1.39448e-22 0 9.68656e-16 4.6615e-16
5.74 1.1764e-53 1.18345e-22 0 9.57901e-16 4.59161e-16 1.1783e-53 1.18535e-22 0 9.61598e-16 4.64086e-16
5.76 6.0243e-54 1.0052e-22 0 9.5166e-16 4.57924e-16 6.03525e-54 1.00703e-22 0 9.56984e-16 4.60925e-16
5.78 3.07885e-54 8.53594e-23 0 9.49035e-16 4.5647e-16 3.08411e-54 8.55054e-23 0 9.52937e-16 4.58636e-16
5.8 1.56977e-54 7.24403e-23 0 9.4539e-16 4.5403e-16 1.57239e-54 7.25612e-23 0 9.47219e-16 4.56275e-16
5.82 7.98593e-55 6.14493e-23 0 9.41362e-16 4.52796e-16 7.99805e-55 6.15425e-23 0 9.44952e-16 4.54084e-16
5.84 4.05268e-55 5.20887e-23 0 9.32779e-16 4.50436e-16 4.05885e-55 5.2168e-23 0 9.40331e-16 4.51899e-16
5.86 2.05356e-55 4.41655e-23 0 9.37666e-16 4.48695e-16 2.05502e-55 4.41969e-23 0 9.37872e-16 4.48957e-16
5.88 1.03511e-55 3.73164e-23 0 9.23515e-16 4.43962e-16 1.03806e-55 3.7423e-23 0 9.31586e-16 4.45981e-16
5.9 5.21681e-56 3.15809e-23 0 9.22583e-16 4.42262e-16 5.23149e-56 3.16697e-23 0 9.28231e-16 4.4439e-16
5.92 2.62706e-56 2.6752e-23 0 9.1797e-16 4.41153e-16 2.6304e-56 2.67861e-23 0 9.22921e-16 4.41212e-16
5.94 1.31893e-56 2.26329e-23 0 9.08002e-16 4.38561e-16 1.31951e-56 2.26429e-23 0 9.18553e-16 4.39976e-16
5.96 6.60327e-57 1.91282e-23 0 9.11135e-16 4.35915e-16 6.60388e-57 1.913e-23 0 9.16033e-16 4.37034e-16
5.98 3.29498e-57 1.6141e-23 0 9.03964e-16 4.34338e-16 3.29746e-57 1.61531e-23 0 9.10073e-16 4.35207e-16
6 1.64176e-57 1.36242e-23 0 9.0116e-16 4.30872e-16 1.64268e-57 1.36319e-23 0 9.03975e-16 4.32791e-16
6.02 8.15808e-58 1.14889e-23 0 8.99458e-16 4.27974e-16 8.16437e-58 1.14978e-23 0 9.00694e-16 4.30189e-16
6.04 4.04195e-58 9.67691e-24 0 8.9525e-16 4.26631e-16 4.04842e-58 9.6924e-24 0 8.96283e-16 4.28747e-16
6.06 2.0021e-58 8.16301e-24 0 8.9229e-16 4.22714e-16 2.00283e-58 8.16596e-24 0 8.94082e-16 4.26444e-16
6.08 9.88307e-59 6.87445e-24 0 8.82873e-16 4.2245e-16 9.88544e-59 6.8761e-24 0 8.87901e-16 4.23439e-16
6.1 4.86281e-59 5.7807e-24 0 8.76944e-16 4.20532e-16 4.86791e-59 5.78677e-24 0 8.84633e-16 4.21089e-16
6.12 2.39061e-59 4.86534e-24 0 8.75098e-16 4.17062e-16 2.39157e-59 4.8673e-24 0 8.81561e-16 4.19663e-16
6.14 1.17085e-59 4.08679e-24 0 8.6883e-16 4.15079e-16 1.17225e-59 4.09166e-24 0 8.77201e-16 4.18655e-16
6.16 5.7225e-60 3.43168e-24 0 8.67815e-16 4.14108e-16 5.73256e-60 3.43771e-24 0 8.72435e-16 4.14954e-16
6.18 2.79344e-60 2.88314e-24 0 8.58259e-16 4.09898e-16 2.79687e-60 2.88668e-24 0 8.67775e-16 4.13032e-16
6.2 1.35758e-60 2.4158e-24 0 8.59804e-16 4.09107e-16 1.36142e-60 2.42262e-24 0 8.66098e-16 4.114e-16
6.22 6.60867e-61 2.03115e-24 0 8.54307e-16 4.06786e-16 6.61155e-61 2.03203e-24 0 8.64757e-16 4.10252e-16
6.24 3.20072e-61 1.70205e-24 0 8.51513e-16 4.06541e-16 3.20339e-61 1.70347e-24 0 8.57766e-16 4.06934e-16
6.26 1.54713e-61 1.42598e-24 0 8.47407e-16 4.03716e-16 1.5485e-61 1.42725e-24 0 8.5441e-16 4.04504e-16
6.28 7.44784e-62 1.19191e-24 0 8.45183e-16 4.0098e-16 7.46805e-62 1.19515e-24 0 8.48309e-16 4.02778e-16
6.3 3.5916e-62 9.99751e-25 0 8.41176e-16 3.98923e-16 3.59333e-62 1.00023e-24 0 8.44503e-16 4.01329e-16
6.32 1.72201e-62 8.35207e-25 0 8.3404e-16 3.96882e-16 1.72497e-62 8.36643e-25 0 8.43718e-16 3.99234e-16
6.34 8.25446e-63 6.98824e-25 0 8.34033e-16 3.95264e-16 8.26151e-63 6.9942e-25 0 8.39339e-16 3.97039e-16
6.36 3.94293e-63 5.83689e-25 0 8.31198e-16 3.93512e-16 3.94759e-63 5.84379e-25 0 8.36832e-16 3.95513e-16
6.38 1.87981e-63 4.87444e-25 0 8.2937e-16 3.91816e-16 1.88191e-63 4.87988e-25 0 8.32641e-16 3.93289e-16
6.4 8.94087e-64 4.06821e-25 0 8.24077e-16 3.90323e-16 8.95076e-64 4.07271e-25 0 8.28009e-16 3.91431e-16
6.42 4.24536e-64 3.39558e-25 0 8.14989e-16 3.87652e-16 4.24732e-64 3.39715e-25 0 8.23506e-16 3.89199e-16
6.44 2.00951e-64 2.83029e-25 0 8.17754e-16 3.86058e-16 2.01078e-64 2.83208e-25 0 8.21617e-16 3.87293e-16
6.46 9.47213e-65 2.35339e-25 0 8.17592e-16 3.82008e-16 9.49748e-65 2.35969e-25 0 8.14131e-16 3.86278e-16
6.48 4.46387e-65 1.95987e-25 0 7.97215e-16 3.81578e-16 4.47555e-65 1.965e-25 0 8.11396e-16 3.83227e-16
6.5 2.09868e-65 1.63116e-25 0 8.03574e-16 3.79788e-16 2.10416e-65 1.63542e-25 0 8.0857e-16 3.81244e-16
6.52 9.85657e-66 1.35855e-25 0 7.98462e-16 3.77114e-16 9.86971e-66 1.36036e-25 0 8.06775e-16 3.80004e-16
6.54 4.61208e-66 1.1293e-25 0 7.96265e-16 3.75241e-16 4.61875e-66 1.13093e-25 0 8.00536e-16 3.78622e-16
6.56 2.15393e-66 9.38578e-26 0 7.94786e-16 3.73328e-16 2.15645e-66 9.39678e-26 0 7.99148e-16 3.75996e-16
6.58 1.0033e-66 7.79405e-26 0 7.93755e-16 3.72318e-16 1.0045e-66 7.80332e-26 0 7.95345e-16 3.74719e-16
6.6 4.66591e-67 6.47327e-26 0 7.88162e-16 3.71196e-16 4.66821e-67 6.47647e-26 0 7.92409e-16 3.72322e-16
6.62 2.16035e-67 5.36207e-26 0 7.81359e-16 3.69112e-16 2.16445e-67 5.37224e-26 0 7.90242e-16 3.71026e-16
6.64 1.00001e-67 4.44832e-26 0 7.7937e-16 3.6664e-16 1.00124e-67 4.45381e-26 0 7.84826e-16 3.68729e-16
6.66 4.61517e-68 3.68578e-26 0 7.802e-16 3.65846e-16 4.62087e-68 3.69033e-26 0 7.80895e-16 3.67847e-16
6.68 2.1245e-68 3.0515e-26 0 7.77407e-16 3.63742e-16 2.12766e-68 3.05603e-26 0 7.80985e-16 3.66143e-16
6.7 9.75059e-69 2.52327e-26 0 7.71606e-16 3.61866e-16 9.77409e-69 2.52935e-26 0 7.75742e-16 3.64178e-16
6.72 4.46764e-69 2.08667e-26 0 7.66823e-16 3.60833e-16 4.47964e-69 2.09228e-26 0 7.72757e-16 3.62382e-16
6.74 2.04662e-69 1.7283e-26 0 7.64739e-16 3.58265e-16 2.04835e-69 1.72976e-26 0 7.68316e-16 3.60636e-16
6.76 9.34036e-70 1.42862e-26 0 7.61522e-16 3.56563e-16 9.34459e-70 1.42927e-26 0 7.66832e-16 3.58611e-16
6.78 4.25051e-70 1.17958e-26 0 7.59575e-16 3.5526e-16 4.25314e-70 1.18032e-26 0 7.64293e-16 3.57692e-16
6.8 1.9299e-70 9.7347e-27 0 7.53664e-16 3.54149e-16 1.93132e-70 9.74184e-27 0 7.5936e-16 3.56203e-16
6.82 8.74421e-71 8.03105e-27 0 7.52438e-16 3.51453e-16 8.74966e-71 8.03605e-27 0 7.55543e-16 3.53348e-16
6.84 3.95289e-71 6.62208e-27 0 7.50816e-16 3.49537e-16 3.95478e-71 6.62526e-27 0 7.54005e-16 3.51639e-16
6.86 1.78193e-71 5.45462e-27 0 7.42504e-16 3.49542e-16 1.7834e-71 5.4591e-27 0 7.50634e-16 3.51113e-16
6.88 8.01558e-72 4.49123e-27 0 7.41301e-16 3.47407e-16 8.02357e-72 4.4957e-27 0 7.48006e-16 3.49094e-16
6.9 3.5987e-72 3.69741e-27 0 7.3836e-16 3.45655e-16 3.60148e-72 3.70026e-27 0 7.43688e-16 3.47653e-16
6.92 1.61199e-72 3.04228e-27 0 7.36537e-16 3.43821e-16 1.61283e-72 3.04387e-27 0 7.41743e-16 3.46111e-16
6.94 7.20112e-73 2.50085e-27 0 7.31657e-16 3.42881e-16 7.20594e-73 2.50252e-27 0 7.37206e-16 3.44339e-16
6.96 3.2112e-73 2.05575e-27 0 7.29088e-16 3.40209e-16 3.21208e-73 2.05631e-27 0 7.34442e-16 3.42775e-16
6.98 1.42755e-73 1.6876e-27 0 7.27544e-16 3.39422e-16 1.42848e-73 1.68871e-27 0 7.31251e-16 3.41023e-16
7 6.33614e-74 1.38563e-27 0 7.2304e-16 3.37808e-16 6.3381e-74 1.38606e-27 0 7.26656e-16 3.39487e-16
7.02 2.80392e-74 1.13631e-27 0 7.19527e-16 3.36038e-16 2.80567e-74 1.13702e-27 0 7.25056e-16 3.38126e-16
7.04 1.23841e-74 9.31683e-28 0 7.19215e-16 3.35268e-16 1.2391e-74 9.32205e-28 0 7.22146e-16 3.3682e-16
7.06 5.45523e-75 7.63225e-28 0 7.18882e-16 3.33173e-16 5.45975e-75 7.63858e-28 0 7.1838e-16 3.34914e-16
7.08 2.39813e-75 6.25047e-28 0 7.1152e-16 3.3193e-16 2.40012e-75 6.25565e-28 0 7.15512e-16 3.33719e-16
7.1 1.05149e-75 5.11458e-28 0 7.09111e-16 3.30473e-16 1.05265e-75 5.12025e-28 0 7.14268e-16 3.32076e-16
7.12 4.60098e-76 4.18394e-28 0 7.04642e-16 3.29046e-16 4.60609e-76 4.18858e-28 0 7.10082e-16 3.31187e-16
7.14 2.00954e-76 3.42235e-28 0 7.04447e-16 3.24712e-16 2.01082e-76 3.42454e-28 0 7.08966e-16 3.2824e-16
7.16 8.75876e-77 2.79853e-28 0 6.99333e-16 3.25085e-16 8.75807e-77 2.7983e-28 0 7.05143e-16 3.27481e-16
7.18 3.80308e-77 2.28373e-28 0 6.93058e-16 3.23148e-16 3.80572e-77 2.28531e-28 0 7.01838e-16 3.26309e-16
7.2 1.64914e-77 1.86446e-28 0 6.95652e-16 3.22468e-16 1.64991e-77 1.86533e-28 0 6.99219e-16 3.242e-16
7.22 7.13155e-78 1.52066e-28 0 6.90141e-16 3.21963e-16 7.13635e-78 1.52168e-28 0 6.98381e-16 3.23437e-16
7.24 3.07785e-78 1.23997e-28 0 6.93489e-16 3.20441e-16 3.07954e-78 1.24065e-28 0 6.94944e-16 3.21266e-16
7.26 1.3244e-78 1.00986e-28 0 6.85972e-16 3.19067e-16 1.32584e-78 1.01096e-28 0 6.90307e-16 3.20669e-16
7.28 5.68971e-79 8.22578e-29 0 6.85177e-16 3.16229e-16 5.69493e-79 8.23333e-29 0 6.88199e-16 3.19114e-16
7.3 2.43725e-79 6.69261e-29 0 6.81012e-16 3.15946e-16 2.44051e-79 6.70156e-29 0 6.84437e-16 3.17895e-16
7.32 1.04254e-79 5.44703e-29 0 6.75124e-16 3.14149e-16 1.04344e-79 5.45173e-29 0 6.81938e-16 3.15846e-16
7.34 4.44647e-80 4.42814e-29 0 6.75601e-16 3.13505e-16 4.45088e-80 4.43253e-29 0 6.80644e-16 3.15188e-16
7.36 1.89265e-80 3.59896e-29 0 6.71853e-16 3.11826e-16 1.89417e-80 3.60186e-29 0 6.7681e-16 3.13951e-16
7.38 8.036e-81 2.92289e-29 0 6.70628e-16 3.09901e-16 8.04242e-81 2.92523e-29 0 6.75049e-16 3.12036e-16
7.4 0 2.37194e-29 0 6.67794e-16 3.09493e-16 0 2.37438e-29 0 6.72902e-16 3.10798e-16
7.42 0 1.92413e-29 0 6.63791e-16 3.07316e-16 0 1.9262e-29 0 6.69125e-16 3.0948e-16
7.44 0 1.56016e-29 0 6.63405e-16 3.05511e-16 0 1.56174e-29 0 6.67083e-16 3.07776e-16
7.46 0 1.26463e-29 0 6.61679e-16 3.03713e-16 0 1.26554e-29 0 6.65867e-16 3.06743e-16
7.48 0 1.0243e-29 0 6.57353e-16 3.03556e-16 0 1.02494e-29 0 6.61961e-16 3.05584e-16
7.5 0 8.29335e-30 0 6.54396e-16 3.02928e-16 0 8.29622e-30 0 6.58625e-16 3.04788e-16
7.52 0 6.70927e-30 0 6.57929e-16 3.01607e-16 0 6.71152e-30 0 6.57012e-16 3.02974e-16
7.54 0 5.42469e-30 0 6.51805e-16 2.99075e-16 0 5.42649e-30 0 6.53482e-16 3.01562e-16
7.56 0 4.38432e-30 0 6.50572e-16 2.98692e-16 0 4.38506e-30 0 6.50717e-16 3.00075e-16
7.58 0 3.54148e-30 0 6.51774e-16 2.97354e-16 0 3.54152e-30 0 6.48725e-16 2.9903e-16
7.6 0 2.85863e-30 0 6.42081e-16 2.95518e-16 0 2.85866e-30 0 6.45562e-16 2.97339e-16
7.62 0 2.30624e-30 0 6.39915e-16 2.93323e-16 0 2.30618e-30 0 6.43181e-16 2.96544e-16
7.64 0 1.85767e-30 0 6.39671e-16 2.9339e-16 0 1.85944e-30 0 6.42671e-16 2.95053e-16
7.66 0 1.49719e-30 0 6.37198e-16 2.92369e-16 0 1.49841e-30 0 6.38725e-16 2.9404e-16
7.68 0 1.20575e-30 0 6.29907e-16 2.91271e-16 0 1.2068e-30 0 6.35389e-16 2.92514e-16
7.7 0 9.71008e-31 0 6.31008e-16 2.90315e-16 0 9.71399e-31 0 6.33641e-16 2.92241e-16
7.72 0 7.81192e-31 0 6.27381e-16 2.87911e-16 0 7.81482e-31 0 6.30973e-16 2.90535e-16
7.74 0 6.28131e-31 0 6.24391e-16 2.87653e-16 0 6.28345e-31 0 6.31445e-16 2.88852e-16
7.76 0 5.04764e-31 0 6.23565e-16 2.86226e-16 0 5.04935e-31 0 6.24821e-16 2.88246e-16
7.78 0 4.0539e-31 0 6.16322e-16 2.84611e-16 0 4.05537e-31 0 6.26197e-16 2.86552e-16
7.8 0 3.25272e-31 0 6.18911e-16 2.84403e-16 0 3.25525e-31 0 6.22467e-16 2.85747e-16
7.82 0 2.60874e-31 0 6.14563e-16 2.82393e-16 0 2.61153e-31 0 6.18166e-16 2.84323e-16
7.84 0 2.09236e-31 0 6.13956e-16 2.81008e-16 0 2.09394e-31 0 6.17519e-16 2.83751e-16
7.86 0 1.67778e-31 0 6.20362e-16 2.80479e-16 0 1.678e-31 0 6.16599e-16 2.81553e-16
7.88 0 1.34145e-31 0 6.06478e-16 2.78224e-16 0 1.34393e-31 0 6.12447e-16 2.80361e-16
7.9 0 1.0733e-31 0 6.07715e-16 2.7838e-16 0 1.07578e-31 0 6.10597e-16 2.79822e-16
7.92 0 8.5869e-32 0 6.02887e-16 2.77857e-16 0 8.60643e-32 0 6.0737e-16 2.78548e-16
7.94 0 6.86699e-32 0 6.0178e-16 2.75884e-16 0 6.8815e-32 0 6.06156e-16 2.77756e-16
7.96 0 5.48656e-32 0 6.00173e-16 2.74878e-16 0 5.49921e-32 0 6.04505e-16 2.76412e-16
7.98 0 4.38227e-32 0 6.01915e-16 2.7411e-16 0 4.39214e-32 0 6.02076e-16 2.75021e-16
8 0 3.49738e-32 0 5.91918e-16 2.71953e-16 0 3.50598e-32 0 5.9924e-16 2.7454e-16
8.02 0 2.79023e-32 0 5.92694e-16 2.72081e-16 0 2.79705e-32 0 5.96515e-16 2.72689e-16
8.04 0 2.22582e-32 0 5.95336e-16 2.697e-16 0 2.23023e-32 0 5.94541e-16 2.72143e-16
8.06 0 1.77379e-32 0 5.84564e-16 2.69481e-16 0 1.77729e-32 0 5.90407e-16 2.70894e-16
8.08 0 1.41308e-32 0 5.86648e-16 2.68683e-16 0 1.41554e-32 0 5.8926e-16 2.69691e-16
8.1 0 1.12479e-32 0 5.82021e-16 2.67172e-16 0 1.1268e-32 0 5.87892e-16 2.68744e-16
8.12 0 8.94379e-33 0 5.82277e-16 2.65866e-16 0 8.96454e-33 0 5.85128e-16 2.67059e-16
8.14 0 7.11219e-33 0 5.76152e-16 2.65062e-16 0 7.12799e-33 0 5.83453e-16 2.66347e-16
8.16 0 5.65321e-33 0 5.79086e-16 2.63558e-16 0 5.66454e-33 0 5.82298e-16 2.65955e-16
8.18 0 4.49101e-33 0 5.75307e-16 2.6225e-16 0 4.49904e-33 0 5.79914e-16 2.64464e-16
8.2 0 3.57005e-33 0 5.74283e-16 2.62901e-16 0 3.57135e-33 0 5.78657e-16 2.6281e-16
8.22 0 2.83181e-33 0 5.71708e-16 2.60867e-16 0 2.83337e-33 0 5.75402e-16 2.62276e-16
8.24 0 2.24505e-33 0 5.68539e-16 2.60351e-16 0 2.24663e-33 0 5.73333e-16 2.61228e-16
8.26 0 1.77901e-33 0 5.66372e-16 2.58826e-16 0 1.78041e-33 0 5.7073e-16 2.6021e-16
8.28 0 1.40959e-33 0 5.63498e-16 2.55735e-16 0 1.41015e-33 0 5.69074e-16 2.59398e-16
8.3 0 1.11624e-33 0 5.65278e-16 2.56615e-16 0 1.11626e-33 0 5.68083e-16 2.5842e-16
8.32 0 8.83107e-34 0 5.60332e-16 2.54976e-16 0 8.83136e-34 0 5.63583e-16 2.57609e-16
8.34 0 6.9812e-34 0 5.59326e-16 2.55094e-16 0 6.98306e-34 0 5.63592e-16 2.56187e-16
8.36 0 5.51703e-34 0 5.56329e-16 2.53293e-16 0 5.51851e-34 0 5.61424e-16 2.55775e-16
8.38 0 4.35817e-34 0 5.54608e-16 2.53043e-16 0 4.35869e-34 0 5.59665e-16 2.5397e-16
8.4 0 3.44057e-34 0 5.52961e-16 2.51557e-16 0 3.44071e-34 0 5.57677e-16 2.53655e-16
8.42 0 2.71477e-34 0 5.50962e-16 2.50556e-16 0 2.71455e-34 0 5.55191e-16 2.52744e-16
8.44 0 2.14061e-34 0 5.50248e-16 2.47768e-16 0 2.14046e-34 0 5.52783e-16 2.51244e-16
8.46 0 1.68701e-34 0 5.46872e-16 2.47918e-16 0 1.68683e-34 0 5.5139e-16 2.50788e-16
8.48 0 1.32775e-34 0 5.44974e-16 2.46963e-16 0 1.32861e-34 0 5.4898e-16 2.49444e-16
8.5 0 1.04531e-34 0 5.41079e-16 2.46693e-16 0 1.04587e-34 0 5.48062e-16 2.48793e-16
8.52 0 8.22282e-35 0 5.42009e-16 2.46532e-16 0 8.22843e-35 0 5.45605e-16 2.47655e-16
8.54 0 6.46237e-35 0 5.41155e-16 2.44401e-16 0 6.47014e-35 0 5.42715e-16 2.4663e-16
8.56 0 5.07882e-35 0 5.37203e-16 2.43654e-16 0 5.08474e-35 0 5.42513e-16 2.45725e-16
8.58 0 3.99175e-35 0 5.34836e-16 2.43163e-16 0 3.99376e-35 0 5.40565e-16 2.45134e-16
8.6 0 3.1333e-35 0 5.36716e-16 2.42146e-16 0 3.13511e-35 0 5.40112e-16 2.43911e-16
8.62 0 2.45931e-35 0 5.30608e-16 2.40919e-16 0 2.45969e-35 0 5.37514e-16 2.42753e-16
8.64 0 1.92377e-35 0 5.30224e-16 2.40435e-16 0 1.92871e-35 0 5.36208e-16 2.42447e-16
8.66 0 1.50723e-35 0 5.25093e-16 2.39332e-16 0 1.51151e-35 0 5.31654e-16 2.41152e-16
8.68 0 1.18116e-35 0 5.26333e-16 2.38706e-16 0 1.1839e-35 0 5.31618e-16 2.40444e-16
8.7 0 9.24274e-36 0 5.24046e-16 2.37498e-16 0 9.26774e-36 0 5.29345e-16 2.39835e-16
8.72 0 7.23139e-36 0 5.23134e-16 2.36818e-16 0 7.25089e-36 0 5.2815e-16 2.38157e-16
8.74 0 5.65596e-36 0 5.22539e-16 2.35844e-16 0 5.66979e-36 0 5.26057e-16 2.37978e-16
8.76 0 4.42133e-36 0 5.1871e-16 2.35261e-16 0 4.43098e-36 0 5.24005e-16 2.36815e-16
8.78 0 3.4513e-36 0 5.17901e-16 2.34408e-16 0 3.46092e-36 0 5.23263e-16 2.36119e-16
8.8 0 2.69392e-36 0 5.11683e-16 2.32636e-16 0 2.70172e-36 0 5.20094e-16 2.35045e-16
8.82 0 2.10306e-36 0 5.14012e-16 2.32057e-16 0 2.10788e-36 0 5.18725e-16 2.33923e-16
8.84 0 1.64128e-36 0 5.12041e-16 2.31591e-16 0 1.64366e-36 0 5.17472e-16 2.33066e-16
8.86 0 1.2789e-36 0 5.13733e-16 2.30444e-16 0 1.28095e-36 0 5.14804e-16 2.32346e-16
8.88 0 9.95544e-37 0 5.08587e-16 2.29419e-16 0 9.97731e-37 0 5.12891e-16 2.31791e-16
8.9 0 7.75118e-37 0 5.06934e-16 2.28353e-16 0 7.76696e-37 0 5.09682e-16 2.30304e-16
8.92 0 6.03398e-37 0 5.03181e-16 2.27456e-16 0 6.04292e-37 0 5.0857e-16 2.29734e-16
8.94 0 4.69202e-37 0 5.01433e-16 2.26897e-16 0 4.69894e-37 0 5.07907e-16 2.29218e-16
8.96 0 3.65047e-37 0 4.99666e-16 2.2746e-16 0 3.65184e-37 0 5.05508e-16 2.28253e-16
8.98 0 2.83256e-37 0 5.00514e-16 2.24869e-16 0 2.83648e-37 0 5.04544e-16 2.27179e-16
9 0 2.19937e-37 0 4.97151e-16 2.24712e-16 0 2.20195e-37 0 5.02568e-16 2.26726e-16
9.02 0 1.70706e-37 0 4.98995e-16 2.22686e-16 0 1.70841e-37 0 5.00028e-16 2.25779e-16
9.04 0 1.32378e-37 0 4.90962e-16 2.23006e-16 0 1.32475e-37 0 4.98718e-16 2.2482e-16
9.06 0 1.02607e-37 0 4.95354e-16 2.2132e-16 0 1.02668e-37 0 4.9883e-16 2.24157e-16
9.08 0 7.94919e-38 0 4.89975e-16 2.21503e-16 0 7.95226e-38 0 4.97415e-16 2.22871e-16
9.1 0 6.14663e-38 0 4.90281e-16 2.20512e-16 0 6.1561e-38 0 4.94882e-16 2.22217e-16
9.12 0 4.75568e-38 0 4.9014e-16 2.19836e-16 0 4.76298e-38 0 4.91412e-16 2.21969e-16
9.14 0 3.67797e-38 0 4.87568e-16 2.1924e-16 0 3.68307e-38 0 4.9092e-16 2.20911e-16
9.16 0 2.8426e-38 0 4.84876e-16 2.19156e-16 0 2.84642e-38 0 4.88155e-16 2.20169e-16
9.18 0 2.19565e-38 0 4.84838e-16 2.17592e-16 0 2.19859e-38 0 4.87522e-16 2.1906e-16
9.2 0 1.69504e-38 0 4.82297e-16 2.17602e-16 0 1.69726e-38 0 4.85823e-16 2.18207e-16
9.22 0 1.30791e-38 0 4.79935e-16 2.16221e-16 0 1.30951e-38 0 4.8389e-16 2.17851e-16
9.24 0 1.00855e-38 0 4.79602e-16 2.15029e-16 0 1.00979e-38 0 4.84397e-16 2.17174e-16
9.26 0 7.77058e-39 0 4.78113e-16 2.14626e-16 0 7.78227e-39 0 4.81909e-16 2.15987e-16
9.28 0 5.98416e-39 0 4.75738e-16 2.14429e-16 0 5.99434e-39 0 4.78129e-16 2.15523e-16
9.3 0 4.60549e-39 0 4.72512e-16 2.13321e-16 0 4.6146e-39 0 4.76866e-16 2.14871e-16
9.32 0 3.54467e-39 0 4.72688e-16 2.12569e-16 0 3.55045e-39 0 4.77829e-16 2.13651e-16
9.34 0 2.72409e-39 0 4.6884e-16 2.10932e-16 0 2.73018e-39 0 4.74429e-16 2.13284e-16
9.36 0 2.09554e-39 0 4.68404e-16 2.11082e-16 0 2.09825e-39 0 4.72822e-16 2.12331e-16
9.38 0 1.60957e-39 0 4.69159e-16 2.10264e-16 0 1.61169e-39 0 4.71779e-16 2.11541e-16
9.4 0 1.23691e-39 0 4.68084e-16 2.09249e-16 0 1.23726e-39 0 4.71554e-16 2.10905e-16
9.42 0 9.49002e-40 0 4.64008e-16 2.08054e-16 0 9.49293e-40 0 4.69316e-16 2.10013e-16
9.44 0 7.27511e-40 0 4.6214e-16 2.07532e-16 0 7.27941e-40 0 4.66723e-16 2.09581e-16
9.46 0 5.57396e-40 0 4.58733e-16 2.07442e-16 0 5.57892e-40 0 4.66128e-16 2.08738e-16
9.48 0 4.26628e-40 0 4.59485e-16 2.04777e-16 0 4.27329e-40 0 4.62886e-16 2.08343e-16
9.5 0 3.27301e-40 0 4.59159e-16 2.04721e-16 0 3.27138e-40 0 4.63142e-16 2.07555e-16
9.52 0 2.5014e-40 0 4.61065e-16 2.05096e-16 0 2.50298e-40 0 4.6094e-16 2.06613e-16
9.54 0 1.91358e-40 0 4.57703e-16 2.04218e-16 0 1.914e-40 0 4.59305e-16 2.06241e-16
9.56 0 1.46277e-40 0 4.55532e-16 2.03465e-16 0 1.4628e-40 0 4.58648e-16 2.05135e-16
9.58 0 1.1171e-40 0 4.52997e-16 2.02013e-16 0 1.11734e-40 0 4.56948e-16 2.04631e-16
9.6 0 8.52273e-41 0 4.51653e-16 2.0239e-16 0 8.52987e-41 0 4.55418e-16 2.03259e-16
9.62 0 6.50268e-41 0 4.51059e-16 2.01114e-16 0 6.50815e-41 0 4.53474e-16 2.02776e-16
9.64 0 4.95933e-41 0 4.50136e-16 2.00983e-16 0 4.96284e-41 0 4.5305e-16 2.02498e-16
9.66 0 3.77858e-41 0 4.48173e-16 1.99493e-16 0 3.78234e-41 0 4.52754e-16 2.01784e-16
9.68 0 2.87838e-41 0 4.45629e-16 1.986e-16 0 2.88104e-41 0 4.51001e-16 2.0113e-16
9.7 0 2.19146e-41 0 4.42137e-16 1.97777e-16 0 2.19328e-41 0 4.48584e-16 2.00799e-16
9.72 0 1.66727e-41 0 4.44801e-16 1.97936e-16 0 1.66878e-41 0 4.47411e-16 1.99858e-16
9.74 0 1.26759e-41 0 4.38338e-16 1.97849e-16 0 1.26899e-41 0 4.45576e-16 1.98576e-16
9.76 0 9.63375e-42 0 4.40353e-16 1.97166e-16 0 9.64446e-42 0 4.4621e-16 1.98608e-16
9.78 0 7.31834e-42 0 4.38535e-16 1.95401e-16 0 7.32578e-42 0 4.43395e-16 1.97898e-16
9.8 0 5.5558e-42 0 4.38334e-16 1.9553e-16 0 5.56145e-42 0 4.41702e-16 1.97156e-16
9.82 0 4.21538e-42 0 4.36518e-16 1.94184e-16 0 4.21968e-42 0 4.40179e-16 1.96628e-16
9.84 0 3.19698e-42 0 4.45511e-16 1.94452e-16 0 3.19984e-42 0 4.38548e-16 1.95847e-16
9.86 0 2.42427e-42 0 4.31763e-16 1.93271e-16 0 2.42513e-42 0 4.37591e-16 1.94686e-16
9.88 0 1.83549e-42 0 4.3265e-16 1.92972e-16 0 1.83696e-42 0 4.36301e-16 1.94638e-16
9.9 0 1.38921e-42 0 4.30576e-16 1.90775e-16 0 1.39066e-42 0 4.34394e-16 1.93662e-16
9.92 0 1.05111e-42 0 4.29105e-16 1.91543e-16 0 1.05221e-42 0 4.33216e-16 1.93155e-16
9.94 0 7.95922e-43 0 4.27436e-16 1.9054e-16 0 7.95679e-43 0 4.32095e-16 1.92421e-16
9.96 0 6.01543e-43 0 4.25607e-16 1.90316e-16 0 6.01357e-43 0 4.30452e-16 1.91421e-16
9.98 0 4.53961e-43 0 4.23287e-16 1.88991e-16 0 4.5424e-43 0 4.30735e-16 1.91028e-16
10 0 3.42594e-43 0 4.22599e-16 1.89505e-16 0 3.42922e-43 0 4.28468e-16 1.90625e-16


==> anc/Top/LargerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.33 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.05609e-11 3.09924e-15 -3.09719e-15 2.02668e-14 9.14599e-15 1.05613e-11 3.09934e-15 -3.09729e-15 2.03064e-14 9.14793e-15
0.04 1.05104e-11 1.2354e-14 -1.23214e-14 2.01737e-14 9.10935e-15 1.05179e-11 1.23627e-14 -1.23301e-14 2.02277e-14 9.10557e-15
0.06 1.04427e-11 2.76781e-14 -2.75141e-14 2.01144e-14 9.04157e-15 1.0446e-11 2.7687e-14 -2.7523e-14 2.01265e-14 9.05264e-15
0.08 1.03348e-11 4.88478e-14 -4.83343e-14 1.99694e-14 8.96614e-15 1.03463e-11 4.89023e-14 -4.83883e-14 1.99798e-14 8.96719e-15
0.1 1.02056e-11 7.56707e-14 -7.44313e-14 1.98038e-14 8.86685e-15 1.02197e-11 7.57751e-14 -7.45339e-14 1.98203e-14 8.87287e-15
0.12 1.00546e-11 1.07877e-13 -1.0534e-13 1.961e-14 8.74261e-15 1.00673e-11 1.08012e-13 -1.05473e-13 1.9565e-14 8.75037e-15
0.14 9.8568e-12 1.44774e-13 -1.40159e-13 1.93358e-14 8.60918e-15 9.89036e-12 1.45267e-13 -1.40636e-13 1.93253e-14 8.61361e-15
0.16 9.66369e-12 1.86626e-13 -1.78889e-13 1.90129e-14 8.45638e-15 9.69047e-12 1.87143e-13 -1.79385e-13 1.90732e-14 8.45014e-15
0.18 9.45259e-12 2.32792e-13 -2.20638e-13 1.8716e-14 8.28123e-15 9.46928e-12 2.33203e-13 -2.21028e-13 1.87e-14 8.28365e-15
0.2 9.21923e-12 2.82686e-13 -2.64567e-13 1.84297e-14 8.08913e-15 9.22862e-12 2.82974e-13 -2.64837e-13 1.84175e-14 8.09572e-15
0.22 8.94993e-12 3.35192e-13 -3.09355e-13 1.80698e-14 7.91353e-15 8.97039e-12 3.35958e-13 -3.10062e-13 1.80557e-14 7.90462e-15
0.24 8.68803e-12 3.91249e-13 -3.55598e-13 1.76241e-14 7.70033e-15 8.69659e-12 3.91634e-13 -3.55949e-13 1.76513e-14 7.70511e-15
0.26 8.39709e-12 4.48819e-13 -4.01172e-13 1.72361e-14 7.49625e-15 8.40927e-12 4.4947e-13 -4.01753e-13 1.73024e-14 7.48772e-15
0.28 8.09065e-12 5.07683e-13 -4.45665e-13 1.68683e-14 7.28129e-15 8.1105e-12 5.08928e-13 -4.46758e-13 1.68708e-14 7.28319e-15
0.3 7.79526e-12 5.68956e-13 -4.8984e-13 1.64194e-14 7.05456e-15 7.80234e-12 5.69473e-13 -4.90285e-13 1.64685e-14 7.06782e-15
0.32 7.48722e-12 6.30607e-13 -5.31731e-13 1.59754e-14 6.84651e-15 7.48685e-12 6.30576e-13 -5.31705e-13 1.60155e-14 6.85609e-15
0.34 7.14989e-12 6.90166e-13 -5.69166e-13 1.56165e-14 6.63726e-15 7.16602e-12 6.91723e-13 -5.7045e-13 1.56196e-14 6.64223e-15
0.36 6.81851e-12 7.49858e-13 -6.03959e-13 1.51178e-14 6.43262e-15 6.8418e-12 7.52419e-13 -6.06021e-13 1.51588e-14 6.42602e-15
0.38 6.51335e-12 8.1186e-13 -6.37732e-13 1.47792e-14 6.21438e-15 6.51603e-12 8.12194e-13 -6.37994e-13 1.47288e-14 6.23199e-15
0.4 6.1816e-12 8.69356e-13 -6.65066e-13 1.42899e-14 6.0152e-15 6.19047e-12 8.70605e-13 -6.66021e-13 1.42975e-14 6.01821e-15
0.42 5.86413e-12 9.26822e-13 -6.89524e-13 1.39553e-14 5.81924e-15 5.86678e-12 9.27241e-13 -6.89836e-13 1.38791e-14 5.82104e-15
0.44 5.54518e-12 9.81495e-13 -7.09087e-13 1.34377e-14 5.63057e-15 5.54649e-12 9.81726e-13 -7.09254e-13 1.34223e-14 5.63559e-15
0.46 5.21446e-12 1.03045e-12 -7.21876e-13 1.30217e-14 5.44242e-15 5.231e-12 1.03372e-12 -7.24167e-13 1.30409e-14 5.44633e-15
0.48 4.91157e-12 1.08072e-12 -7.33048e-13 1.25999e-14 5.26657e-15 4.92159e-12 1.08292e-12 -7.34543e-13 1.25996e-14 5.27069e-15
0.5 4.61083e-12 1.12697e-12 -7.39048e-13 1.21451e-14 5.09264e-15 4.61941e-12 1.12906e-12 -7.40423e-13 1.22018e-14 5.10109e-15
0.52 4.32069e-12 1.17064e-12 -7.41093e-13 1.18208e-14 4.93667e-15 4.32546e-12 1.17193e-12 -7.41911e-13 1.18156e-14 4.94056e-15
0.54 4.0356e-12 1.20983e-12 -7.38253e-13 1.14345e-14 4.78815e-15 4.04062e-12 1.21133e-12 -7.39171e-13 1.14244e-14 4.78004e-15
0.56 3.76159e-12 1.24578e-12 -7.31633e-13 1.1085e-14 4.63173e-15 3.76563e-12 1.24712e-12 -7.32419e-13 1.10512e-14 4.63415e-15
0.58 3.49705e-12 1.27771e-12 -7.21076e-13 1.06467e-14 4.49101e-15 3.50112e-12 1.2792e-12 -7.21915e-13 1.06883e-14 4.4891e-15
0.6 3.24141e-12 1.305e-12 -7.06614e-13 1.03567e-14 4.34735e-15 3.24757e-12 1.30748e-12 -7.07955e-13 1.03371e-14 4.36019e-15
0.62 3.00336e-12 1.33105e-12 -6.90404e-13 9.99834e-15 4.23361e-15 3.00535e-12 1.33193e-12 -6.90863e-13 9.99156e-15 4.23602e-15
0.64 2.77432e-12 1.35235e-12 -6.70884e-13 9.66954e-15 4.10861e-15 2.77473e-12 1.35255e-12 -6.70984e-13 9.66579e-15 4.11657e-15
0.66 2.5555e-12 1.36916e-12 -6.48581e-13 9.30129e-15 4.00293e-15 2.55587e-12 1.36936e-12 -6.48674e-13 9.36451e-15 3.99828e-15
0.68 2.34662e-12 1.38111e-12 -6.23711e-13 9.06393e-15 3.8968e-15 2.34883e-12 1.38241e-12 -6.24298e-13 9.0777e-15 3.89646e-15
0.7 2.14798e-12 1.38817e-12 -5.96665e-13 8.68688e-15 3.79435e-15 2.15357e-12 1.39178e-12 -5.98218e-13 8.75888e-15 3.79879e-15
0.72 1.96757e-12 1.39584e-12 -5.70083e-13 8.41985e-15 3.70192e-15 1.97001e-12 1.39757e-12 -5.7079e-13 8.45973e-15 3.69883e-15
0.74 1.79711e-12 1.39925e-12 -5.42107e-13 8.18867e-15 3.60612e-15 1.79795e-12 1.3999e-12 -5.42359e-13 8.20588e-15 3.61605e-15
0.76 1.63239e-12 1.39483e-12 -5.1176e-13 7.89501e-15 3.52557e-15 1.63715e-12 1.3989e-12 -5.13251e-13 7.93587e-15 3.52835e-15
0.78 1.48617e-12 1.39366e-12 -4.83405e-13 7.63921e-15 3.44379e-15 1.48731e-12 1.39473e-12 -4.83776e-13 7.68962e-15 3.45208e-15
0.8 1.34601e-12 1.38539e-12 -4.53512e-13 7.43066e-15 3.36758e-15 1.3481e-12 1.38755e-12 -4.54218e-13 7.46301e-15 3.37085e-15
0.82 1.21865e-12 1.37698e-12 -4.24669e-13 7.23603e-15 3.28873e-15 1.21913e-12 1.37753e-12 -4.24838e-13 7.22619e-15 3.3085e-15
0.84 1.09865e-12 1.3632e-12 -3.95388e-13 6.9983e-15 3.22122e-15 1.09998e-12 1.36486e-12 -3.95868e-13 7.00833e-15 3.23859e-15
0.86 9.89987e-13 1.34942e-12 -3.67432e-13 6.77157e-15 3.16577e-15 9.90212e-13 1.34972e-12 -3.67516e-13 6.80095e-15 3.1745e-15
0.88 8.88657e-13 1.33125e-12 -3.39686e-13 6.56191e-15 3.09393e-15 8.89366e-13 1.33231e-12 -3.39958e-13 6.60215e-15 3.11358e-15
0.9 7.9594e-13 1.31111e-12 -3.12939e-13 6.45539e-15 3.04633e-15 7.96972e-13 1.31281e-12 -3.13345e-13 6.40932e-15 3.05885e-15
0.92 7.11731e-13 1.28992e-12 -2.87471e-13 6.27103e-15 2.99122e-15 7.12552e-13 1.29141e-12 -2.87803e-13 6.21884e-15 3.00242e-15
0.94 6.33532e-13 1.26413e-12 -2.62561e-13 6.04697e-15 2.93819e-15 6.35625e-13 1.2683e-12 -2.63428e-13 6.05406e-15 2.94998e-15
0.96 5.65197e-13 1.24254e-12 -2.40076e-13 5.99186e-15 2.89487e-15 5.65714e-13 1.24367e-12 -2.40296e-13 5.90004e-15 2.90307e-15
0.98 5.02184e-13 1.2173e-12 -2.18386e-13 5.7224e-15 2.85518e-15 5.02348e-13 1.2177e-12 -2.18457e-13 5.74296e-15 2.85933e-15
1 4.44705e-13 1.18959e-12 -1.97784e-13 5.58938e-15 2.80939e-15 4.45066e-13 1.19055e-12 -1.97944e-13 5.58322e-15 2.8121e-15
1.02 3.92943e-13 1.161e-12 -1.78553e-13 5.42175e-15 2.76127e-15 3.93421e-13 1.16241e-12 -1.7877e-13 5.44715e-15 2.77084e-15
1.04 3.45681e-13 1.12919e-12 -1.60328e-13 5.28581e-15 2.7198e-15 3.46978e-13 1.13343e-12 -1.6093e-13 5.3032e-15 2.73099e-15
1.06 3.05281e-13 1.10361e-12 -1.44386e-13 5.19676e-15 2.68743e-15 3.05323e-13 1.10376e-12 -1.44407e-13 5.17854e-15 2.69095e-15
1.08 2.67882e-13 1.07284e-12 -1.29085e-13 5.04793e-15 2.64772e-15 2.68059e-13 1.07355e-12 -1.2917e-13 5.0506e-15 2.64875e-15
1.1 2.34191e-13 1.04019e-12 -1.14877e-13 4.92883e-15 2.61279e-15 2.34809e-13 1.04294e-12 -1.15179e-13 4.91379e-15 2.61949e-15
1.12 2.04799e-13 1.00999e-12 -1.02179e-13 4.8085e-15 2.56944e-15 2.05216e-13 1.01204e-12 -1.02386e-13 4.81546e-15 2.57849e-15
1.14 1.78808e-13 9.80236e-13 -9.06659e-14 4.68679e-15 2.54491e-15 1.78945e-13 9.80987e-13 -9.07354e-14 4.71565e-15 2.54623e-15
1.16 1.55717e-13 9.50087e-13 -8.01836e-14 4.53883e-15 2.51153e-15 1.55683e-13 9.49884e-13 -8.01664e-14 4.59192e-15 2.51585e-15
1.18 1.34976e-13 9.17727e-13 -7.05309e-14 4.48412e-15 2.48261e-15 1.35138e-13 9.18831e-13 -7.06158e-14 4.51396e-15 2.48198e-15
1.2 1.16842e-13 8.86438e-13 -6.19143e-14 4.38931e-15 2.44728e-15 1.17037e-13 8.8792e-13 -6.20179e-14 4.43369e-15 2.45101e-15
1.22 1.01087e-13 8.56864e-13 -5.42827e-14 4.34995e-15 2.41455e-15 1.01131e-13 8.57237e-13 -5.43063e-14 4.31847e-15 2.42004e-15
1.24 8.71011e-14 8.26031e-13 -4.73674e-14 4.24558e-15 2.39043e-15 8.71881e-14 8.26856e-13 -4.74147e-14 4.23336e-15 2.38969e-15
1.26 7.48845e-14 7.95654e-13 -4.1216e-14 4.1334e-15 2.3618e-15 7.49967e-14 7.96846e-13 -4.12778e-14 4.15769e-15 2.36443e-15
1.28 6.43221e-14 7.66774e-13 -3.5809e-14 4.07019e-15 2.33482e-15 6.43634e-14 7.67266e-13 -3.5832e-14 4.08086e-15 2.33444e-15
1.3 5.51326e-14 7.38446e-13 -3.10276e-14 4.00703e-15 2.30455e-15 5.51122e-14 7.38172e-13 -3.10161e-14 3.99442e-15 2.30829e-15
1.32 4.70012e-14 7.08368e-13 -2.67249e-14 3.94536e-15 2.28035e-15 4.70834e-14 7.09608e-13 -2.67716e-14 3.93087e-15 2.28416e-15
1.34 4.0082e-14 6.80752e-13 -2.3014e-14 3.83801e-15 2.25472e-15 4.01329e-14 6.81617e-13 -2.30432e-14 3.85701e-15 2.25365e-15
1.36 3.41124e-14 6.53883e-13 -1.97684e-14 3.77093e-15 2.2272e-15 3.41306e-14 6.54232e-13 -1.97789e-14 3.80181e-15 2.23117e-15
1.38 2.89399e-14 6.27048e-13 -1.69185e-14 3.72888e-15 2.20054e-15 2.896e-14 6.27482e-13 -1.69302e-14 3.74639e-15 2.20794e-15
1.4 2.44786e-14 6.00455e-13 -1.44295e-14 3.66049e-15 2.1797e-15 2.45168e-14 6.01393e-13 -1.4452e-14 3.68112e-15 2.1828e-15
1.42 2.06745e-14 5.75049e-13 -1.22831e-14 3.63054e-15 2.15834e-15 2.07081e-14 5.75984e-13 -1.23031e-14 3.63478e-15 2.15995e-15
1.44 1.74202e-14 5.50287e-13 -1.04267e-14 3.54392e-15 2.12473e-15 1.74513e-14 5.51269e-13 -1.04453e-14 3.57051e-15 2.13798e-15
1.46 1.46436e-14 5.26198e-13 -8.82647e-15 3.50811e-15 2.10916e-15 1.46732e-14 5.27261e-13 -8.84431e-15 3.52623e-15 2.11291e-15
1.48 1.2296e-14 5.03424e-13 -7.46067e-15 3.449e-15 2.08397e-15 1.23093e-14 5.03967e-13 -7.46872e-15 3.46711e-15 2.08646e-15
1.5 1.02859e-14 4.80609e-13 -6.28014e-15 3.42627e-15 2.06421e-15 1.03027e-14 4.81391e-13 -6.29037e-15 3.41635e-15 2.06688e-15
1.52 8.60264e-15 4.59489e-13 -5.28344e-15 3.35065e-15 2.04388e-15 8.60352e-15 4.59536e-13 -5.28398e-15 3.37216e-15 2.04502e-15
1.54 7.16242e-15 4.38044e-13 -4.42339e-15 3.30407e-15 2.02389e-15 7.16824e-15 4.384e-13 -4.42698e-15 3.31368e-15 2.02146e-15
1.56 5.95608e-15 4.1779e-13 -3.69765e-15 3.30074e-15 2.00187e-15 5.95879e-15 4.1798e-13 -3.69933e-15 3.29933e-15 2.00134e-15
1.58 4.9384e-15 3.97972e-13 -3.08096e-15 3.25049e-15 1.98188e-15 4.94211e-15 3.98271e-13 -3.08328e-15 3.25122e-15 1.98275e-15
1.6 4.08438e-15 3.78785e-13 -2.55997e-15 3.17854e-15 1.95791e-15 4.08955e-15 3.79265e-13 -2.56321e-15 3.21143e-15 1.95978e-15
1.62 3.37323e-15 3.6062e-13 -2.12344e-15 3.14169e-15 1.9395e-15 3.37635e-15 3.60954e-13 -2.12541e-15 3.17612e-15 1.9375e-15
1.64 2.77923e-15 3.43088e-13 -1.75667e-15 3.11496e-15 1.92028e-15 2.78117e-15 3.43327e-13 -1.7579e-15 3.14726e-15 1.91921e-15
1.66 2.28425e-15 3.26169e-13 -1.44934e-15 3.05544e-15 1.89626e-15 2.28568e-15 3.26373e-13 -1.45025e-15 3.096e-15 1.9004e-15
1.68 1.87302e-15 3.09887e-13 -1.19269e-15 3.04869e-15 1.87567e-15 1.87418e-15 3.10079e-13 -1.19343e-15 3.06392e-15 1.87798e-15
1.7 1.53213e-15 2.94215e-13 -9.78899e-16 3.01466e-15 1.85476e-15 1.53326e-15 2.94433e-13 -9.79624e-16 3.04055e-15 1.85939e-15
1.72 1.25029e-15 2.79151e-13 -8.01345e-16 2.96881e-15 1.84488e-15 1.25149e-15 2.79419e-13 -8.02114e-16 2.99487e-15 1.84129e-15
1.74 1.01821e-15 2.64773e-13 -6.54518e-16 2.95204e-15 1.82314e-15 1.01917e-15 2.65023e-13 -6.55136e-16 2.97087e-15 1.82511e-15
1.76 8.27501e-16 2.51053e-13 -5.33391e-16 2.92438e-15 1.80149e-15 8.2808e-16 2.51229e-13 -5.33765e-16 2.93955e-15 1.80417e-15
1.78 6.68987e-16 2.37208e-13 -4.32323e-16 2.91326e-15 1.78086e-15 6.71282e-16 2.38022e-13 -4.33806e-16 2.91958e-15 1.78648e-15
1.8 5.41447e-16 2.2477e-13 -3.5074e-16 2.88013e-15 1.76813e-15 5.42931e-16 2.25385e-13 -3.51701e-16 2.88821e-15 1.76834e-15
1.82 4.37525e-16 2.13015e-13 -2.84054e-16 2.83881e-15 1.75012e-15 4.38117e-16 2.13303e-13 -2.84438e-16 2.85238e-15 1.74945e-15
1.84 3.51889e-16 2.01278e-13 -2.28931e-16 2.81601e-15 1.73314e-15 3.5273e-16 2.01759e-13 -2.29478e-16 2.82555e-15 1.73495e-15
1.86 2.83035e-16 1.90533e-13 -1.84492e-16 2.78289e-15 1.7179e-15 2.83335e-16 1.90736e-13 -1.84688e-16 2.80503e-15 1.71642e-15
1.88 2.2691e-16 1.80088e-13 -1.48174e-16 2.77487e-15 1.6955e-15 2.27073e-16 1.80217e-13 -1.4828e-16 2.78185e-15 1.69921e-15
1.9 1.81379e-16 1.70012e-13 -1.1864e-16 2.74167e-15 1.68135e-15 1.81566e-16 1.70187e-13 -1.18762e-16 2.74786e-15 1.68246e-15
1.92 1.44721e-16 1.60489e-13 -9.48085e-17 2.73622e-15 1.66484e-15 1.44847e-16 1.60628e-13 -9.48909e-17 2.73153e-15 1.66553e-15
1.94 1.15195e-16 1.51399e-13 -7.55735e-17 2.66815e-15 1.64234e-15 1.1529e-16 1.51525e-13 -7.5636e-17 2.7066e-15 1.6506e-15
1.96 9.14921e-17 1.42764e-13 -6.01034e-17 2.67884e-15 1.63027e-15 9.15539e-17 1.4286e-13 -6.01439e-17 2.68502e-15 1.63122e-15
1.98 7.25318e-17 1.34607e-13 -4.77066e-17 2.64973e-15 1.6086e-15 7.25383e-17 1.34619e-13 -4.77108e-17 2.65837e-15 1.61702e-15
2 5.73211e-17 1.26742e-13 -3.77449e-17 2.64249e-15 1.59984e-15 5.73407e-17 1.26785e-13 -3.77578e-17 2.63536e-15 1.59991e-15
2.02 4.51748e-17 1.19215e-13 -2.97781e-17 2.61385e-15 1.58234e-15 4.52235e-17 1.19343e-13 -2.98102e-17 2.61834e-15 1.58355e-15
2.04 3.55469e-17 1.12157e-13 -2.34543e-17 2.60185e-15 1.56691e-15 3.55851e-17 1.12278e-13 -2.34796e-17 2.59396e-15 1.56957e-15
2.06 2.79063e-17 1.05458e-13 -1.84295e-17 2.58077e-15 1.55378e-15 2.79369e-17 1.05574e-13 -1.84497e-17 2.5758e-15 1.55427e-15
2.08 2.18574e-17 9.91047e-14 -1.44466e-17 2.55853e-15 1.53955e-15 2.18822e-17 9.92174e-14 -1.44631e-17 2.56282e-15 1.53981e-15
2.1 1.70788e-17 9.30755e-14 -1.12968e-17 2.53893e-15 1.52807e-15 1.71005e-17 9.31935e-14 -1.13112e-17 2.53278e-15 1.52343e-15
2.12 1.33166e-17 8.73806e-14 -8.81446e-18 2.51556e-15 1.5048e-15 1.33331e-17 8.74886e-14 -8.82535e-18 2.52865e-15 1.50888e-15
2.14 1.03634e-17 8.20221e-14 -6.86409e-18 2.48471e-15 1.49136e-15 1.03718e-17 8.20889e-14 -6.86967e-18 2.50795e-15 1.49404e-15
2.16 8.04094e-18 7.68967e-14 -5.32898e-18 2.47412e-15 1.47874e-15 8.04976e-18 7.69811e-14 -5.33483e-18 2.48357e-15 1.48138e-15
2.18 6.23062e-18 7.21221e-14 -4.13146e-18 2.45738e-15 1.46921e-15 6.23326e-18 7.21526e-14 -4.13321e-18 2.46689e-15 1.46691e-15
2.2 4.80007e-18 6.73726e-14 -3.18445e-18 2.44817e-15 1.45107e-15 4.8156e-18 6.75906e-14 -3.19475e-18 2.44708e-15 1.45339e-15
2.22 3.70403e-18 6.315e-14 -2.45843e-18 2.4115e-15 1.43713e-15 3.71183e-18 6.32831e-14 -2.46361e-18 2.43726e-15 1.43932e-15
2.24 2.84904e-18 5.91053e-14 -1.89175e-18 2.39413e-15 1.42295e-15 2.8545e-18 5.92184e-14 -1.89537e-18 2.41334e-15 1.42523e-15
2.26 2.18695e-18 5.53041e-14 -1.45267e-18 2.37564e-15 1.41003e-15 2.19015e-18 5.5385e-14 -1.4548e-18 2.40191e-15 1.41337e-15
2.28 1.6735e-18 5.16773e-14 -1.112e-18 2.38074e-15 1.3997e-15 1.67656e-18 5.17719e-14 -1.11404e-18 2.38552e-15 1.40068e-15
2.3 1.27921e-18 4.83209e-14 -8.50271e-19 2.35197e-15 1.38903e-15 1.28047e-18 4.83686e-14 -8.51111e-19 2.36679e-15 1.38838e-15
2.32 9.74499e-19 4.51086e-14 -6.47923e-19 2.35028e-15 1.37314e-15 9.75711e-19 4.51647e-14 -6.48728e-19 2.33893e-15 1.37344e-15
2.34 7.40619e-19 4.20844e-14 -4.9255e-19 2.32293e-15 1.35909e-15 7.4178e-19 4.21504e-14 -4.93322e-19 2.32634e-15 1.36245e-15
2.36 5.61878e-19 3.92628e-14 -3.73767e-19 2.30647e-15 1.3481e-15 5.62641e-19 3.93161e-14 -3.74275e-19 2.30922e-15 1.34738e-15
2.38 4.24938e-19 3.65798e-14 -2.82735e-19 2.29969e-15 1.33582e-15 4.25784e-19 3.66526e-14 -2.83297e-19 2.29287e-15 1.3387e-15
2.4 3.21036e-19 3.41044e-14 -2.13645e-19 2.27839e-15 1.32261e-15 3.21477e-19 3.41512e-14 -2.13938e-19 2.28356e-15 1.32515e-15
2.42 2.41673e-19 3.17388e-14 -1.60859e-19 2.26216e-15 1.30875e-15 2.42165e-19 3.18034e-14 -1.61186e-19 2.27058e-15 1.31016e-15
2.44 1.81651e-19 2.9544e-14 -1.20927e-19 2.24579e-15 1.30153e-15 1.82002e-19 2.96011e-14 -1.21161e-19 2.25163e-15 1.30074e-15
2.46 1.36207e-19 2.74832e-14 -9.06883e-20 2.23212e-15 1.28537e-15 1.36471e-19 2.75364e-14 -9.08637e-20 2.23831e-15 1.28697e-15
2.48 1.01892e-19 2.55509e-14 -6.785e-20 2.2139e-15 1.27693e-15 1.02096e-19 2.56019e-14 -6.79852e-20 2.22147e-15 1.27609e-15
2.5 7.60963e-20 2.3757e-14 -5.06784e-20 2.21259e-15 1.26428e-15 7.62035e-20 2.37904e-14 -5.07498e-20 2.20499e-15 1.26583e-15
2.52 5.66583e-20 2.20606e-14 -3.77373e-20 2.18054e-15 1.25223e-15 5.67471e-20 2.20952e-14 -3.77964e-20 2.1985e-15 1.25367e-15
2.54 4.20809e-20 2.04706e-14 -2.80307e-20 2.17584e-15 1.24225e-15 4.21613e-20 2.05097e-14 -2.80843e-20 2.17864e-15 1.24243e-15
2.56 3.12034e-20 1.89978e-14 -2.07869e-20 2.15351e-15 1.22925e-15 3.12526e-20 1.90277e-14 -2.08196e-20 2.16489e-15 1.23354e-15
2.58 2.30734e-20 1.7613e-14 -1.53721e-20 2.16319e-15 1.21886e-15 2.31131e-20 1.76433e-14 -1.53985e-20 2.14936e-15 1.22239e-15
2.6 1.70245e-20 1.63222e-14 -1.1343e-20 2.12983e-15 1.20814e-15 1.70542e-20 1.63507e-14 -1.13627e-20 2.144e-15 1.2103e-15
2.62 1.25376e-20 1.51241e-14 -8.354e-21 2.11528e-15 1.1979e-15 1.25546e-20 1.51447e-14 -8.36537e-21 2.12232e-15 1.20036e-15
2.64 9.2098e-21 1.40029e-14 -6.13699e-21 2.10161e-15 1.18821e-15 9.22102e-21 1.402e-14 -6.14447e-21 2.11579e-15 1.18821e-15
2.66 6.74394e-21 1.29467e-14 -4.49409e-21 2.08783e-15 1.17802e-15 6.757e-21 1.29718e-14 -4.50279e-21 2.09684e-15 1.17772e-15
2.68 4.9286e-21 1.19677e-14 -3.28452e-21 2.07571e-15 1.16467e-15 4.94002e-21 1.19954e-14 -3.29213e-21 2.08091e-15 1.16912e-15
2.7 3.59392e-21 1.10576e-14 -2.39516e-21 2.06343e-15 1.15421e-15 3.60333e-21 1.10866e-14 -2.40143e-21 2.07426e-15 1.15788e-15
2.72 2.61586e-21 1.02159e-14 -1.7434e-21 2.06001e-15 1.14445e-15 2.62229e-21 1.02411e-14 -1.74768e-21 2.0641e-15 1.1469e-15
2.74 1.90067e-21 9.43854e-15 -1.26678e-21 2.04916e-15 1.13562e-15 1.90395e-21 9.45487e-15 -1.26897e-21 2.04281e-15 1.13776e-15
2.76 1.37538e-21 8.70002e-15 -9.16708e-22 2.02929e-15 1.12533e-15 1.37922e-21 8.7243e-15 -9.19266e-22 2.03135e-15 1.12822e-15
2.78 9.94483e-22 8.02711e-15 -6.62854e-22 2.01056e-15 1.11686e-15 9.968e-22 8.04582e-15 -6.64399e-22 2.01925e-15 1.1181e-15
2.8 7.16834e-22 7.3962e-15 -4.77804e-22 2.00083e-15 1.10794e-15 7.1876e-22 7.41607e-15 -4.79087e-22 2.01277e-15 1.10899e-15
2.82 5.15649e-22 6.81297e-15 -3.43711e-22 1.98401e-15 1.09808e-15 5.17082e-22 6.83191e-15 -3.44667e-22 1.99443e-15 1.0996e-15
2.84 3.70569e-22 6.2807e-15 -2.47011e-22 1.97276e-15 1.0897e-15 3.71138e-22 6.29034e-15 -2.4739e-22 1.9821e-15 1.09026e-15
2.86 2.65393e-22 5.78029e-15 -1.76907e-22 1.94992e-15 1.07987e-15 2.65772e-22 5.78855e-15 -1.7716e-22 1.97195e-15 1.08024e-15
2.88 1.89725e-22 5.3195e-15 -1.2647e-22 1.9463e-15 1.06853e-15 1.89882e-22 5.3239e-15 -1.26574e-22 1.95414e-15 1.07149e-15
2.9 1.35238e-22 4.88984e-15 -9.01502e-23 1.93431e-15 1.06e-15 1.3535e-22 4.89388e-15 -9.02246e-23 1.94861e-15 1.06213e-15
2.92 9.61305e-23 4.49025e-15 -6.40816e-23 1.92403e-15 1.05165e-15 9.62568e-23 4.49615e-15 -6.41658e-23 1.92849e-15 1.05365e-15
2.94 6.81928e-23 4.12217e-15 -4.54585e-23 1.91754e-15 1.0422e-15 6.82974e-23 4.12849e-15 -4.55282e-23 1.92212e-15 1.04541e-15
2.96 4.82778e-23 3.78337e-15 -3.21831e-23 1.89639e-15 1.03626e-15 4.83477e-23 3.78884e-15 -3.22297e-23 1.90793e-15 1.03614e-15
2.98 3.41115e-23 3.47167e-15 -2.27397e-23 1.89645e-15 1.02188e-15 3.41465e-23 3.47524e-15 -2.27631e-23 1.89672e-15 1.02853e-15
3 2.40334e-23 3.18217e-15 -1.60214e-23 1.88384e-15 1.01803e-15 2.40612e-23 3.18586e-15 -1.604e-23 1.88823e-15 1.01911e-15
3.02 1.68695e-23 2.91104e-15 -1.12459e-23 1.86402e-15 1.00755e-15 1.69155e-23 2.91898e-15 -1.12765e-23 1.87229e-15 1.01043e-15
3.04 1.18369e-23 2.66676e-15 -7.89097e-24 1.8588e-15 9.99575e-16 1.18646e-23 2.673e-15 -7.90944e-24 1.86132e-15 1.00257e-15
3.06 8.2821e-24 2.44034e-15 -5.52121e-24 1.84567e-15 9.91135e-16 8.30272e-24 2.44642e-15 -5.53496e-24 1.85189e-15 9.94252e-16
3.08 5.78471e-24 2.23317e-15 -3.85636e-24 1.83307e-15 9.84729e-16 5.79677e-24 2.23782e-15 -3.8644e-24 1.83642e-15 9.87826e-16
3.1 4.03534e-24 2.04462e-15 -2.69016e-24 1.827e-15 9.77169e-16 4.03785e-24 2.04589e-15 -2.69183e-24 1.83183e-15 9.78716e-16
3.12 2.8026e-24 1.86703e-15 -1.86836e-24 1.81346e-15 9.7106e-16 2.80616e-24 1.86941e-15 -1.87073e-24 1.81837e-15 9.71654e-16
3.14 1.94147e-24 1.70351e-15 -1.29429e-24 1.80241e-15 9.62791e-16 1.94569e-24 1.70721e-15 -1.2971e-24 1.80475e-15 9.63587e-16
3.16 1.34307e-24 1.55489e-15 -8.95367e-25 1.78615e-15 9.52094e-16 1.34597e-24 1.55824e-15 -8.97297e-25 1.79501e-15 9.54908e-16
3.18 9.26955e-25 1.41843e-15 -6.17961e-25 1.77624e-15 9.46313e-16 9.28952e-25 1.42149e-15 -6.19292e-25 1.77982e-15 9.47722e-16
3.2 6.38186e-25 1.29304e-15 -4.25452e-25 1.76586e-15 9.43859e-16 6.39661e-25 1.29603e-15 -4.26436e-25 1.77624e-15 9.4085e-16
3.22 4.38758e-25 1.17915e-15 -2.92502e-25 1.7454e-15 9.31295e-16 4.39446e-25 1.181e-15 -2.92961e-25 1.76893e-15 9.3305e-16
3.24 3.00731e-25 1.0739e-15 -2.00485e-25 1.74956e-15 9.25522e-16 3.01203e-25 1.07559e-15 -2.008e-25 1.75281e-15 9.25457e-16
3.26 2.05826e-25 9.78356e-16 -1.37216e-25 1.74314e-15 9.15802e-16 2.05973e-25 9.79055e-16 -1.37314e-25 1.74289e-15 9.17829e-16
3.28 1.40436e-25 8.90116e-16 -9.36232e-26 1.73098e-15 9.07826e-16 1.40527e-25 8.90696e-16 -9.36842e-26 1.73516e-15 9.1158e-16
3.3 9.5589e-26 8.09308e-16 -6.37256e-26 1.71264e-15 9.01796e-16 9.56552e-26 8.09869e-16 -6.37697e-26 1.72749e-15 9.04098e-16
3.32 6.48982e-26 7.35259e-16 -4.32653e-26 1.70864e-15 8.95649e-16 6.49613e-26 7.35973e-16 -4.33073e-26 1.71402e-15 8.97046e-16
3.34 4.39488e-26 6.67452e-16 -2.92991e-26 1.69862e-15 8.88653e-16 4.40148e-26 6.68454e-16 -2.93431e-26 1.70662e-15 8.90237e-16
3.36 2.97253e-26 6.06219e-16 -1.98168e-26 1.68753e-15 8.81299e-16 2.97537e-26 6.06797e-16 -1.98357e-26 1.69967e-15 8.83113e-16
3.38 2.00491e-26 5.50038e-16 -1.3366e-26 1.67438e-15 8.74419e-16 2.00669e-26 5.50526e-16 -1.33779e-26 1.68377e-15 8.76161e-16
3.4 1.34812e-26 4.98406e-16 -8.98742e-27 1.66485e-15 8.67758e-16 1.35026e-26 4.99199e-16 -9.00172e-27 1.67227e-15 8.69789e-16
3.42 9.05681e-27 4.52017e-16 -6.03786e-27 1.65716e-15 8.61479e-16 9.0647e-27 4.5241e-16 -6.04312e-27 1.66101e-15 8.63486e-16
3.44 6.06659e-27 4.0946e-16 -4.04439e-27 1.64986e-15 8.55408e-16 6.07137e-27 4.09782e-16 -4.04757e-27 1.65455e-15 8.56069e-16
3.46 4.05514e-27 3.70787e-16 -2.70342e-27 1.63614e-15 8.4789e-16 4.05711e-27 3.70967e-16 -2.70474e-27 1.64368e-15 8.50543e-16
3.48 2.70194e-27 3.35282e-16 -1.80129e-27 1.62629e-15 8.42387e-16 2.70486e-27 3.35645e-16 -1.80324e-27 1.63218e-15 8.43651e-16
3.5 1.799e-27 3.03491e-16 -1.19933e-27 1.62075e-15 8.36053e-16 1.79917e-27 3.03519e-16 -1.19944e-27 1.62891e-15 8.37501e-16
3.52 1.19374e-27 2.74264e-16 -7.95825e-28 1.6087e-15 8.28609e-16 1.19397e-27 2.74318e-16 -7.95982e-28 1.61527e-15 8.31221e-16
3.54 7.90458e-28 2.4777e-16 -5.26972e-28 1.59531e-15 8.2447e-16 7.90525e-28 2.47791e-16 -5.27016e-28 1.60408e-15 8.24857e-16
3.56 5.22151e-28 2.23686e-16 -3.481e-28 1.59169e-15 8.17595e-16 5.22197e-28 2.23706e-16 -3.48131e-28 1.59504e-15 8.18234e-16
3.58 3.43689e-28 2.01579e-16 -2.29126e-28 1.58159e-15 8.10508e-16 3.44152e-28 2.01851e-16 -2.29434e-28 1.58557e-15 8.12275e-16
3.6 2.26095e-28 1.81876e-16 -1.5073e-28 1.56341e-15 8.06605e-16 2.26289e-28 1.82031e-16 -1.50859e-28 1.57534e-15 8.0669e-16
3.62 1.4831e-28 1.63916e-16 -9.88733e-29 1.55549e-15 7.9842e-16 1.48448e-28 1.64068e-16 -9.8965e-29 1.56633e-15 8.00478e-16
3.64 9.70286e-29 1.47598e-16 -6.46857e-29 1.54733e-15 7.92622e-16 9.71584e-29 1.47795e-16 -6.47723e-29 1.55593e-15 7.95034e-16
3.66 6.34156e-29 1.33006e-16 -4.2277e-29 1.54199e-15 7.86958e-16 6.34432e-29 1.33064e-16 -4.22955e-29 1.54872e-15 7.88277e-16
3.68 4.129e-29 1.19614e-16 -2.75267e-29 1.53751e-15 7.82584e-16 4.1332e-29 1.19735e-16 -2.75547e-29 1.54225e-15 7.8363e-16
3.7 2.68447e-29 1.07601e-16 -1.78965e-29 1.52379e-15 7.75705e-16 2.68649e-29 1.07683e-16 -1.791e-29 1.53233e-15 7.79015e-16
3.72 1.74028e-29 9.66868e-17 -1.16019e-29 1.5129e-15 7.7085e-16 1.74213e-29 9.67899e-17 -1.16142e-29 1.52188e-15 7.72399e-16
3.74 1.12485e-29 8.6775e-17 -7.49898e-30 1.50692e-15 7.65272e-16 1.12713e-29 8.69513e-17 -7.51421e-30 1.51047e-15 7.66548e-16
3.76 7.2639e-30 7.7945e-17 -4.8426e-30 1.50071e-15 7.59629e-16 7.27553e-30 7.80698e-17 -4.85035e-30 1.50544e-15 7.6258e-16
3.78 4.68502e-30 7.00505e-17 -3.12335e-30 1.49504e-15 7.5471e-16 4.68545e-30 7.0057e-17 -3.12363e-30 1.49748e-15 7.56134e-16
3.8 3.01069e-30 6.28366e-17 -2.00713e-30 1.48006e-15 7.48825e-16 3.01048e-30 6.2832e-17 -2.00698e-30 1.49048e-15 7.51055e-16
3.82 1.92989e-30 5.63235e-17 -1.2866e-30 1.47856e-15 7.44347e-16 1.92981e-30 5.63212e-17 -1.28654e-30 1.48202e-15 7.45021e-16
3.84 1.23416e-30 5.04547e-17 -8.22773e-31 1.51403e-15 7.37142e-16 1.23422e-30 5.04573e-17 -8.22814e-31 1.4709e-15 7.39612e-16
3.86 7.87408e-31 4.5172e-17 -5.24939e-31 1.45247e-15 7.35526e-16 7.8753e-31 4.5179e-17 -5.2502e-31 1.45818e-15 7.35162e-16
3.88 5.01149e-31 4.04147e-17 -3.34099e-31 1.447e-15 7.27793e-16 5.01346e-31 4.04307e-17 -3.34231e-31 1.45558e-15 7.29841e-16
3.9 3.18441e-31 3.61634e-17 -2.12294e-31 1.43845e-15 7.22719e-16 3.18424e-31 3.61615e-17 -2.12283e-31 1.45022e-15 7.25516e-16
3.92 2.01693e-31 3.2312e-17 -1.34462e-31 1.43045e-15 7.17752e-16 2.01776e-31 3.23253e-17 -1.34517e-31 1.44017e-15 7.19069e-16
3.94 1.275e-31 2.88655e-17 -8.49998e-32 1.42134e-15 7.12765e-16 1.27565e-31 2.88802e-17 -8.50431e-32 1.43352e-15 7.14335e-16
3.96 8.04345e-32 2.57794e-17 -5.3623e-32 1.4181e-15 7.08495e-16 8.04615e-32 2.5788e-17 -5.3641e-32 1.42444e-15 7.10574e-16
3.98 5.06149e-32 2.30056e-17 -3.37432e-32 1.41011e-15 7.03655e-16 5.06339e-32 2.30143e-17 -3.3756e-32 1.4132e-15 7.0484e-16
4 3.17789e-32 2.05203e-17 -2.11859e-32 1.40366e-15 6.98735e-16 3.17901e-32 2.05275e-17 -2.11934e-32 1.40888e-15 6.99539e-16
4.02 1.98974e-32 1.8285e-17 -1.32649e-32 1.39292e-15 6.93272e-16 1.99131e-32 1.82994e-17 -1.32754e-32 1.39767e-15 6.96028e-16
4.04 1.24372e-32 1.62944e-17 -8.29147e-33 1.37655e-15 6.88397e-16 1.24446e-32 1.63042e-17 -8.29643e-33 1.3921e-15 6.91212e-16
4.06 7.75617e-33 1.45126e-17 -5.17078e-33 1.37722e-15 6.84637e-16 7.75929e-33 1.45185e-17 -5.17286e-33 1.37899e-15 6.8595e-16
4.08 4.82706e-33 1.2922e-17 -3.21804e-33 1.37022e-15 6.78606e-16 4.82679e-33 1.29212e-17 -3.21786e-33 1.376e-15 6.80283e-16
4.1 2.99064e-33 1.14742e-17 -1.99376e-33 1.36184e-15 6.74821e-16 2.99565e-33 1.14934e-17 -1.9971e-33 1.36926e-15 6.77046e-16
4.12 1.85209e-33 1.02022e-17 -1.23472e-33 1.3602e-15 6.70458e-16 1.8549e-33 1.02177e-17 -1.2366e-33 1.36157e-15 6.72448e-16
4.14 1.14382e-33 9.06214e-18 -7.62547e-34 1.34542e-15 6.66319e-16 1.14589e-33 9.07857e-18 -7.63929e-34 1.35208e-15 6.67612e-16
4.16 7.05732e-34 8.05595e-18 -4.70488e-34 1.33617e-15 6.61423e-16 7.06262e-34 8.062e-18 -4.70841e-34 1.34596e-15 6.6349e-16
4.18 4.338e-34 7.14718e-18 -2.892e-34 1.33416e-15 6.56577e-16 4.34293e-34 7.15532e-18 -2.89529e-34 1.33929e-15 6.59169e-16
4.2 2.66146e-34 6.34015e-18 -1.77431e-34 1.32484e-15 6.53112e-16 2.66438e-34 6.34711e-18 -1.77626e-34 1.33173e-15 6.54514e-16
4.22 1.62875e-34 5.61992e-18 -1.08583e-34 1.32038e-15 6.48444e-16 1.63082e-34 5.62708e-18 -1.08721e-34 1.32641e-15 6.50674e-16
4.24 9.953e-35 4.98302e-18 -6.63533e-35 1.31226e-15 6.43513e-16 9.95892e-35 4.98598e-18 -6.63928e-35 1.31433e-15 6.4556e-16
4.26 6.0608e-35 4.41057e-18 -4.04054e-35 1.30145e-15 6.39561e-16 6.06756e-35 4.41549e-18 -4.04504e-35 1.31022e-15 6.41459e-16
4.28 3.68384e-35 3.90351e-18 -2.45589e-35 1.29597e-15 6.33235e-16 3.68818e-35 3.90811e-18 -2.45879e-35 1.30362e-15 6.3792e-16
4.3 2.23616e-35 3.4563e-18 -1.49077e-35 1.29021e-15 6.31651e-16 2.23669e-35 3.45713e-18 -1.49113e-35 1.29614e-15 6.34477e-16
4.32 1.35235e-35 3.05434e-18 -9.01564e-36 1.29189e-15 6.27734e-16 1.35331e-35 3.05651e-18 -9.02205e-36 1.2879e-15 6.28967e-16
4.34 8.16354e-36 2.69893e-18 -5.44236e-36 1.27236e-15 6.23878e-16 8.16926e-36 2.70082e-18 -5.44617e-36 1.28236e-15 6.24605e-16
4.36 4.91393e-36 2.38226e-18 -3.27595e-36 1.2715e-15 6.20177e-16 4.91999e-36 2.3852e-18 -3.27999e-36 1.27611e-15 6.21508e-16
4.38 2.95293e-36 2.10294e-18 -1.96862e-36 1.26423e-15 6.1455e-16 2.95626e-36 2.1053e-18 -1.97084e-36 1.26754e-15 6.16772e-16
4.4 1.77024e-36 1.85516e-18 -1.18016e-36 1.2542e-15 6.11718e-16 1.77221e-36 1.85723e-18 -1.18148e-36 1.2609e-15 6.14482e-16
4.42 1.059e-36 1.63602e-18 -7.06003e-37 1.2458e-15 6.07646e-16 1.05995e-36 1.63748e-18 -7.06634e-37 1.25466e-15 6.09741e-16
4.44 6.31515e-37 1.44072e-18 -4.2101e-37 1.24781e-15 6.04036e-16 6.32486e-37 1.44293e-18 -4.21657e-37 1.24488e-15 6.06289e-16
4.46 3.75847e-37 1.26846e-18 -2.50565e-37 1.23208e-15 6.00203e-16 3.76541e-37 1.2708e-18 -2.51027e-37 1.24016e-15 6.01626e-16
4.48 2.23422e-37 1.11744e-18 -1.48948e-37 1.22581e-15 5.95172e-16 2.2365e-37 1.11858e-18 -1.491e-37 1.23265e-15 5.98326e-16
4.5 1.3237e-37 9.82848e-19 -8.82465e-38 1.22297e-15 5.91974e-16 1.32532e-37 9.84056e-19 -8.83549e-38 1.22841e-15 5.94082e-16
4.52 7.82202e-38 8.63734e-19 -5.21468e-38 1.22021e-15 5.88579e-16 7.83557e-38 8.65229e-19 -5.22371e-38 1.22247e-15 5.90245e-16
4.54 4.61966e-38 7.59972e-19 -3.07977e-38 1.21405e-15 5.86504e-16 4.62184e-38 7.6033e-19 -3.08122e-38 1.21451e-15 5.86272e-16
4.56 2.71799e-38 6.67309e-19 -1.81199e-38 1.1973e-15 5.8199e-16 2.71991e-38 6.6778e-19 -1.81327e-38 1.20738e-15 5.83099e-16
4.58 1.59143e-38 5.84146e-19 -1.06095e-38 1.19335e-15 5.77811e-16 1.59694e-38 5.86172e-19 -1.06463e-38 1.20544e-15 5.79523e-16
4.6 9.33508e-39 5.13184e-19 -6.22338e-39 1.19651e-15 5.75173e-16 9.35451e-39 5.14252e-19 -6.23634e-39 1.1942e-15 5.75829e-16
4.62 5.46633e-39 4.50854e-19 -3.64422e-39 1.18186e-15 5.71238e-16 5.46698e-39 4.50908e-19 -3.64465e-39 1.19034e-15 5.72137e-16
4.64 3.18549e-39 3.9488e-19 -2.12366e-39 1.17626e-15 5.66461e-16 3.18764e-39 3.95147e-19 -2.1251e-39 1.18482e-15 5.68613e-16
4.66 1.85187e-39 3.45631e-19 -1.23458e-39 1.17796e-15 5.63786e-16 1.85433e-39 3.46091e-19 -1.23622e-39 1.17784e-15 5.65728e-16
4.68 1.07506e-39 3.02631e-19 -7.16707e-40 1.1644e-15 5.60591e-16 1.07622e-39 3.02957e-19 -7.1748e-40 1.17144e-15 5.61721e-16
4.7 6.22137e-40 2.64611e-19 -4.14758e-40 1.15583e-15 5.5652e-16 6.23175e-40 2.65052e-19 -4.1545e-40 1.16419e-15 5.58546e-16
4.72 3.59428e-40 2.31388e-19 -2.39619e-40 1.1614e-15 5.52851e-16 3.6001e-40 2.31762e-19 -2.40006e-40 1.1558e-15 5.54611e-16
4.74 2.07311e-40 2.02358e-19 -1.38207e-40 1.14442e-15 5.5036e-16 2.07498e-40 2.02541e-19 -1.38332e-40 1.15306e-15 5.51735e-16
4.76 1.1915e-40 1.76655e-19 -7.9433e-41 1.14283e-15 5.46961e-16 1.19319e-40 1.76906e-19 -7.95459e-41 1.14723e-15 5.48924e-16
4.78 6.84306e-41 1.54377e-19 -4.56204e-41 1.13738e-15 5.42725e-16 6.84542e-41 1.54431e-19 -4.56361e-41 1.13925e-15 5.43983e-16
4.8 3.91439e-41 1.34605e-19 -2.60959e-41 1.12809e-15 5.40322e-16 3.91819e-41 1.34736e-19 -2.61213e-41 1.13633e-15 5.41729e-16
4.82 2.23597e-41 1.17406e-19 -1.49065e-41 1.12429e-15 5.35895e-16 2.23752e-41 1.17488e-19 -1.49168e-41 1.13011e-15 5.39659e-16
4.84 1.27401e-41 1.02327e-19 -8.4934e-42 1.11897e-15 5.33776e-16 1.27481e-41 1.02391e-19 -8.4987e-42 1.1237e-15 5.35853e-16
4.86 7.2421e-42 8.91332e-20 -4.82806e-42 1.11731e-15 5.30323e-16 7.2463e-42 8.91848e-20 -4.83086e-42 1.11979e-15 5.32581e-16
4.88 4.10781e-42 7.7608e-20 -2.73854e-42 1.10044e-15 5.26747e-16 4.10945e-42 7.7639e-20 -2.73963e-42 1.11272e-15 5.29185e-16
4.9 2.31651e-42 6.73002e-20 -1.54434e-42 1.10182e-15 5.24135e-16 2.32512e-42 6.75504e-20 -1.55008e-42 1.10729e-15 5.25438e-16
4.92 1.30767e-42 5.85236e-20 -8.71782e-43 1.09594e-15 5.20774e-16 1.31251e-42 5.87403e-20 -8.75009e-43 1.10343e-15 5.22691e-16
4.94 7.36249e-43 5.08477e-20 -4.90833e-43 1.09479e-15 5.17323e-16 7.39192e-43 5.10509e-20 -4.92795e-43 1.09811e-15 5.20686e-16
4.96 4.15161e-43 4.43242e-20 -2.76774e-43 1.08436e-15 5.15183e-16 4.15342e-43 4.43435e-20 -2.76895e-43 1.09067e-15 5.16395e-16
4.98 2.32421e-43 3.84275e-20 -1.54947e-43 1.08155e-15 5.11588e-16 2.32836e-43 3.84961e-20 -1.55224e-43 1.08511e-15 5.13415e-16
5 1.30062e-43 3.336e-20 -8.6708e-44 1.07966e-15 5.09413e-16 1.30223e-43 3.34013e-20 -8.68154e-44 1.07879e-15 5.10318e-16
5.02 7.26299e-44 2.89509e-20 -4.84199e-44 1.06645e-15 5.05192e-16 7.26644e-44 2.89647e-20 -4.8443e-44 1.07461e-15 5.07646e-16
5.04 4.03657e-44 2.50493e-20 -2.69105e-44 1.06852e-15 5.03859e-16 4.0453e-44 2.51035e-20 -2.69687e-44 1.06605e-15 5.05112e-16
5.06 2.2442e-44 2.17193e-20 -1.49613e-44 1.05784e-15 4.99055e-16 2.24686e-44 2.1745e-20 -1.4979e-44 1.0623e-15 5.02046e-16
5.08 1.24312e-44 1.87958e-20 -8.28743e-45 1.05592e-15 4.96681e-16 1.24507e-44 1.88254e-20 -8.30048e-45 1.06e-15 4.98858e-16
5.1 6.87466e-45 1.62678e-20 -4.58311e-45 1.0478e-15 4.9399e-16 6.8835e-45 1.62887e-20 -4.589e-45 1.05405e-15 4.9641e-16
5.12 3.79193e-45 1.4068e-20 -2.52795e-45 1.0426e-15 4.91869e-16 3.79681e-45 1.40861e-20 -2.53121e-45 1.04798e-15 4.93854e-16
5.14 2.08674e-45 1.2159e-20 -1.39116e-45 1.03765e-15 4.8954e-16 2.08941e-45 1.21745e-20 -1.39294e-45 1.04281e-15 4.89874e-16
5.16 1.14398e-45 1.04874e-20 -7.6265e-46 1.03345e-15 4.85583e-16 1.14716e-45 1.05166e-20 -7.64771e-46 1.03763e-15 4.87412e-16
5.18 6.26626e-46 9.05413e-21 -4.17751e-46 1.0289e-15 4.835e-16 6.28373e-46 9.07936e-21 -4.18915e-46 1.03276e-15 4.854e-16
5.2 3.42424e-46 7.81185e-21 -2.28283e-46 1.02509e-15 4.80421e-16 3.43405e-46 7.83422e-21 -2.28937e-46 1.02733e-15 4.82848e-16
5.22 1.86674e-46 6.7358e-21 0 1.01848e-15 4.79327e-16 1.87237e-46 6.7561e-21 0 1.02216e-15 4.79906e-16
5.24 1.01575e-46 5.80728e-21 0 1.01235e-15 4.73629e-16 1.01852e-46 5.82311e-21 0 1.01928e-15 4.76134e-16
5.26 5.51247e-47 5.00236e-21 0 1.00571e-15 4.72262e-16 5.52772e-47 5.01619e-21 0 1.01076e-15 4.74327e-16
5.28 2.98495e-47 4.30698e-21 0 1.00193e-15 4.68975e-16 2.99306e-47 4.31869e-21 0 1.00837e-15 4.71454e-16
5.3 1.61268e-47 3.70644e-21 0 9.94781e-16 4.66527e-16 1.61689e-47 3.71611e-21 0 1.00358e-15 4.68536e-16
5.32 8.70798e-48 3.19348e-21 0 9.93442e-16 4.64162e-16 8.71443e-48 3.19584e-21 0 9.97239e-16 4.66161e-16
5.34 4.68361e-48 2.74555e-21 0 9.88628e-16 4.6228e-16 4.6859e-48 2.74689e-21 0 9.93517e-16 4.63716e-16
5.36 2.50862e-48 2.35477e-21 0 9.81913e-16 4.5947e-16 2.51387e-48 2.35969e-21 0 9.8815e-16 4.61289e-16
5.38 1.3427e-48 2.02173e-21 0 9.89433e-16 4.56642e-16 1.34551e-48 2.02595e-21 0 9.85636e-16 4.58216e-16
5.4 7.1819e-49 1.73771e-21 0 9.73265e-16 4.54628e-16 7.18497e-49 1.73845e-21 0 9.7625e-16 4.56409e-16
5.42 3.82446e-49 1.48959e-21 0 9.70525e-16 4.51597e-16 3.82788e-49 1.49092e-21 0 9.74713e-16 4.54229e-16
5.44 2.03292e-49 1.27686e-21 0 9.6573e-16 4.4934e-16 2.03464e-49 1.27793e-21 0 9.70471e-16 4.51064e-16
5.46 1.07875e-49 1.09453e-21 0 9.60111e-16 4.46346e-16 1.07897e-49 1.09476e-21 0 9.65582e-16 4.48869e-16
5.48 5.70777e-50 9.37188e-22 0 9.54946e-16 4.44424e-16 5.70857e-50 9.3732e-22 0 9.58883e-16 4.46051e-16
5.5 3.0131e-50 8.02029e-22 0 9.52661e-16 4.42924e-16 3.01328e-50 8.02078e-22 0 9.55438e-16 4.43933e-16
5.52 1.58571e-50 6.8546e-22 0 9.48139e-16 4.39853e-16 1.58689e-50 6.8597e-22 0 9.52748e-16 4.41152e-16
5.54 8.32961e-51 5.8577e-22 0 9.46042e-16 4.37167e-16 8.33777e-51 5.86343e-22 0 9.45279e-16 4.38834e-16
5.56 4.3599e-51 4.99676e-22 0 9.38074e-16 4.35057e-16 4.37066e-51 5.00908e-22 0 9.43326e-16 4.36618e-16
5.58 2.28228e-51 4.27025e-22 0 9.31792e-16 4.33265e-16 2.2858e-51 4.27685e-22 0 9.39516e-16 4.35151e-16
5.6 1.19327e-51 3.65142e-22 0 9.28188e-16 4.2988e-16 1.19268e-51 3.64962e-22 0 9.32627e-16 4.32015e-16
5.62 6.20818e-52 3.11236e-22 0 9.32057e-16 4.27565e-16 6.20876e-52 3.11266e-22 0 9.30389e-16 4.29368e-16
5.64 3.22614e-52 2.65446e-22 0 9.18473e-16 4.25388e-16 3.22464e-52 2.65322e-22 0 9.25598e-16 4.27703e-16
5.66 1.67081e-52 2.26022e-22 0 9.1384e-16 4.23215e-16 1.6709e-52 2.26035e-22 0 9.2091e-16 4.25339e-16
5.68 8.62525e-53 1.92173e-22 0 9.13687e-16 4.21485e-16 8.63805e-53 1.92458e-22 0 9.16528e-16 4.22985e-16
5.7 4.44026e-53 1.63226e-22 0 9.07992e-16 4.18899e-16 4.45528e-53 1.63778e-22 0 9.13908e-16 4.21336e-16
5.72 2.28565e-53 1.38872e-22 0 9.0371e-16 4.17721e-16 2.2926e-53 1.39294e-22 0 9.07528e-16 4.18883e-16
5.74 1.1763e-53 1.18334e-22 0 9.02545e-16 4.14098e-16 1.177e-53 1.18405e-22 0 9.02155e-16 4.16786e-16
5.76 6.02386e-54 1.00513e-22 0 9.00129e-16 4.11574e-16 6.02866e-54 1.00593e-22 0 8.97827e-16 4.14731e-16
5.78 3.07742e-54 8.53198e-23 0 8.90551e-16 4.10283e-16 3.08077e-54 8.54126e-23 0 8.96333e-16 4.12423e-16
5.8 1.56924e-54 7.24159e-23 0 8.85825e-16 4.08067e-16 1.57069e-54 7.24829e-23 0 8.91186e-16 4.1085e-16
5.82 7.97891e-55 6.13952e-23 0 8.83793e-16 4.06319e-16 7.98947e-55 6.14764e-23 0 8.87348e-16 4.08252e-16
5.84 4.04717e-55 5.20179e-23 0 8.77731e-16 4.04408e-16 4.05452e-55 5.21123e-23 0 8.83717e-16 4.06814e-16
5.86 2.05171e-55 4.41258e-23 0 8.7801e-16 4.02164e-16 2.05284e-55 4.415e-23 0 8.77765e-16 4.03872e-16
5.88 1.03548e-55 3.73301e-23 0 8.66884e-16 3.98831e-16 1.03697e-55 3.73836e-23 0 8.74906e-16 4.02103e-16
5.9 5.21468e-56 3.1568e-23 0 8.65894e-16 3.97911e-16 5.22601e-56 3.16365e-23 0 8.7185e-16 3.98978e-16
5.92 2.62191e-56 2.66996e-23 0 8.6318e-16 3.95171e-16 2.62766e-56 2.67582e-23 0 8.68944e-16 3.98274e-16
5.94 1.31525e-56 2.25698e-23 0 8.5584e-16 3.93869e-16 1.31815e-56 2.26195e-23 0 8.63912e-16 3.95817e-16
5.96 6.58328e-57 1.90703e-23 0 8.59246e-16 3.9123e-16 6.59708e-57 1.91103e-23 0 8.59612e-16 3.93835e-16
5.98 3.28671e-57 1.61005e-23 0 8.50653e-16 3.89792e-16 3.29408e-57 1.61365e-23 0 8.57282e-16 3.92308e-16
6 1.63973e-57 1.36074e-23 0 8.44527e-16 3.88198e-16 1.64101e-57 1.3618e-23 0 8.5271e-16 3.9009e-16
6.02 8.14135e-58 1.14654e-23 0 8.44315e-16 3.86928e-16 8.1561e-58 1.14861e-23 0 8.46444e-16 3.88419e-16
6.04 4.03229e-58 9.65377e-24 0 8.40576e-16 3.84279e-16 4.04435e-58 9.68265e-24 0 8.45467e-16 3.86252e-16
6.06 1.99824e-58 8.14727e-24 0 8.36141e-16 3.81852e-16 2.00082e-58 8.15779e-24 0 8.40928e-16 3.83782e-16
6.08 9.8727e-59 6.86724e-24 0 8.27696e-16 3.80992e-16 9.8756e-59 6.86926e-24 0 8.35359e-16 3.81888e-16
6.1 4.86479e-59 5.78306e-24 0 8.28642e-16 3.78371e-16 4.86309e-59 5.78104e-24 0 8.31825e-16 3.80604e-16
6.12 2.38884e-59 4.86174e-24 0 8.22974e-16 3.76472e-16 2.38922e-59 4.86252e-24 0 8.2853e-16 3.7839e-16
6.14 1.16946e-59 4.08193e-24 0 8.19946e-16 3.73648e-16 1.1711e-59 4.08766e-24 0 8.26349e-16 3.75975e-16
6.16 5.71653e-60 3.4281e-24 0 8.1541e-16 3.72432e-16 5.72698e-60 3.43437e-24 0 8.22006e-16 3.74578e-16
6.18 2.78706e-60 2.87655e-24 0 8.16403e-16 3.71295e-16 2.79417e-60 2.88388e-24 0 8.18982e-16 3.73221e-16
6.2 1.35865e-60 2.4177e-24 0 8.08196e-16 3.6876e-16 1.36011e-60 2.42029e-24 0 8.15175e-16 3.71085e-16
6.22 6.60392e-61 2.02969e-24 0 8.07521e-16 3.67193e-16 6.60523e-61 2.03009e-24 0 8.11407e-16 3.697e-16
6.24 3.19894e-61 1.70111e-24 0 8.03017e-16 3.6676e-16 3.20035e-61 1.70185e-24 0 8.08714e-16 3.67418e-16
6.26 1.54699e-61 1.42586e-24 0 7.92705e-16 3.64192e-16 1.54704e-61 1.4259e-24 0 8.06123e-16 3.65822e-16
6.28 7.44695e-62 1.19177e-24 0 7.97951e-16 3.62162e-16 7.46102e-62 1.19402e-24 0 8.00228e-16 3.63694e-16
6.3 3.58321e-62 9.97417e-25 0 7.98115e-16 3.59075e-16 3.58997e-62 9.99297e-25 0 7.96839e-16 3.62908e-16
6.32 1.72235e-62 8.35375e-25 0 7.91608e-16 3.58608e-16 1.72336e-62 8.35865e-25 0 7.96082e-16 3.60611e-16
6.34 8.24897e-63 6.98358e-25 0 7.85531e-16 3.56737e-16 8.25386e-63 6.98773e-25 0 7.91332e-16 3.59432e-16
6.36 3.94162e-63 5.83494e-25 0 7.80566e-16 3.55767e-16 3.94396e-63 5.83841e-25 0 7.87769e-16 3.5711e-16
6.38 1.87899e-63 4.8723e-25 0 7.79519e-16 3.5296e-16 1.88019e-63 4.87542e-25 0 7.83545e-16 3.55295e-16
6.4 8.93253e-64 4.06441e-25 0 7.75814e-16 3.50456e-16 8.94261e-64 4.069e-25 0 7.81007e-16 3.52898e-16
6.42 4.24023e-64 3.39148e-25 0 7.70384e-16 3.49628e-16 4.24348e-64 3.39408e-25 0 7.79443e-16 3.51781e-16
6.44 2.00795e-64 2.82809e-25 0 7.67118e-16 3.4651e-16 2.00897e-64 2.82953e-25 0 7.73682e-16 3.50178e-16
6.46 9.48347e-65 2.35621e-25 0 7.69647e-16 3.4677e-16 9.48897e-65 2.35758e-25 0 7.73728e-16 3.48891e-16
6.48 4.46673e-65 1.96113e-25 0 7.64621e-16 3.44632e-16 4.47156e-65 1.96325e-25 0 7.67279e-16 3.46385e-16
6.5 2.10044e-65 1.63253e-25 0 7.60866e-16 3.43623e-16 2.10229e-65 1.63397e-25 0 7.64994e-16 3.45108e-16
6.52 9.85536e-66 1.35838e-25 0 7.54633e-16 3.40685e-16 9.86101e-66 1.35916e-25 0 7.60193e-16 3.43468e-16
6.54 4.61206e-66 1.12929e-25 0 7.51981e-16 3.39824e-16 4.6147e-66 1.12994e-25 0 7.58231e-16 3.42115e-16
6.56 2.15334e-66 9.38321e-26 0 7.50679e-16 3.3791e-16 2.15457e-66 9.38858e-26 0 7.53589e-16 3.40291e-16
6.58 1.00357e-66 7.79612e-26 0 7.49282e-16 3.36566e-16 1.00362e-66 7.79655e-26 0 7.51811e-16 3.38929e-16
6.6 4.66178e-67 6.46754e-26 0 7.43231e-16 3.35275e-16 4.66418e-67 6.47088e-26 0 7.46891e-16 3.37314e-16
6.62 2.16166e-67 5.36532e-26 0 7.37681e-16 3.33728e-16 2.16259e-67 5.36763e-26 0 7.43206e-16 3.35583e-16
6.64 9.99884e-68 4.44777e-26 0 7.36448e-16 3.32242e-16 1.00039e-67 4.45e-26 0 7.42328e-16 3.34788e-16
6.66 4.61865e-68 3.68856e-26 0 7.35588e-16 3.30884e-16 4.61694e-68 3.68719e-26 0 7.39471e-16 3.3281e-16
6.68 2.12661e-68 3.05452e-26 0 7.30918e-16 3.28813e-16 2.12586e-68 3.05345e-26 0 7.35349e-16 3.30519e-16
6.7 9.77098e-69 2.52855e-26 0 7.26049e-16 3.27843e-16 9.76586e-69 2.52722e-26 0 7.32675e-16 3.2974e-16
6.72 4.47864e-69 2.09181e-26 0 7.26669e-16 3.26628e-16 4.47589e-69 2.09052e-26 0 7.29615e-16 3.27463e-16
6.74 2.04763e-69 1.72916e-26 0 7.24123e-16 3.25156e-16 2.04665e-69 1.72832e-26 0 7.27336e-16 3.26195e-16
6.76 9.33478e-70 1.42777e-26 0 7.14765e-16 3.24151e-16 9.33685e-70 1.42808e-26 0 7.24005e-16 3.25105e-16
6.78 4.24835e-70 1.17899e-26 0 7.18989e-16 3.22238e-16 4.24963e-70 1.17934e-26 0 7.20773e-16 3.23719e-16
6.8 1.92895e-70 9.7299e-27 0 7.11428e-16 3.2085e-16 1.92973e-70 9.73385e-27 0 7.17844e-16 3.22427e-16
6.82 8.73897e-71 8.02624e-27 0 7.09745e-16 3.19367e-16 8.74251e-71 8.02949e-27 0 7.15275e-16 3.21217e-16
6.84 3.95255e-71 6.62152e-27 0 7.06124e-16 3.17038e-16 3.95157e-71 6.61988e-27 0 7.12159e-16 3.19424e-16
6.86 1.78042e-71 5.44999e-27 0 7.02908e-16 3.16512e-16 1.78196e-71 5.45469e-27 0 7.09056e-16 3.17856e-16
6.88 8.01281e-72 4.48968e-27 0 7.01304e-16 3.14692e-16 8.01712e-72 4.49209e-27 0 7.06708e-16 3.17003e-16
6.9 3.59668e-72 3.69532e-27 0 7.01967e-16 3.13624e-16 3.5986e-72 3.6973e-27 0 7.04121e-16 3.15364e-16
6.92 1.61043e-72 3.03933e-27 0 6.94065e-16 3.12225e-16 1.61155e-72 3.04145e-27 0 7.00857e-16 3.13364e-16
6.94 7.19558e-73 2.49893e-27 0 6.89218e-16 3.10523e-16 7.20023e-73 2.50054e-27 0 6.97935e-16 3.12412e-16
6.96 3.20867e-73 2.05413e-27 0 6.91166e-16 3.08936e-16 3.20955e-73 2.05469e-27 0 6.96102e-16 3.11278e-16
6.98 1.4273e-73 1.68731e-27 0 6.86106e-16 3.08472e-16 1.42736e-73 1.68739e-27 0 6.90283e-16 3.09881e-16
7 6.33105e-74 1.38452e-27 0 6.86553e-16 3.06445e-16 6.33315e-74 1.38498e-27 0 6.88206e-16 3.08258e-16
7.02 2.80256e-74 1.13576e-27 0 6.81832e-16 3.05554e-16 2.80349e-74 1.13614e-27 0 6.8792e-16 3.06737e-16
7.04 1.23775e-74 9.31184e-28 0 6.78663e-16 3.06938e-16 1.23815e-74 9.31484e-28 0 6.84583e-16 3.05579e-16
7.06 5.45542e-75 7.63252e-28 0 6.77635e-16 3.02889e-16 5.45555e-75 7.63271e-28 0 6.81442e-16 3.04263e-16
7.08 2.39831e-75 6.25096e-28 0 6.75324e-16 3.01438e-16 2.39828e-75 6.25086e-28 0 6.78811e-16 3.03368e-16
7.1 1.05187e-75 5.11642e-28 0 6.70421e-16 3.00262e-16 1.05185e-75 5.11634e-28 0 6.76557e-16 3.01647e-16
7.12 4.60269e-76 4.18549e-28 0 6.671e-16 2.97743e-16 4.6026e-76 4.18541e-28 0 6.73052e-16 3.00291e-16
7.14 2.00839e-76 3.4204e-28 0 6.65487e-16 2.9758e-16 2.0093e-76 3.42195e-28 0 6.70798e-16 2.99328e-16
7.16 8.74728e-77 2.79486e-28 0 6.63097e-16 2.95854e-16 8.75149e-77 2.7962e-28 0 6.67552e-16 2.97991e-16
7.18 3.79973e-77 2.28172e-28 0 6.6003e-16 2.95018e-16 3.80288e-77 2.28361e-28 0 6.65665e-16 2.9662e-16
7.2 1.64729e-77 1.86237e-28 0 6.58183e-16 2.93425e-16 1.64868e-77 1.86394e-28 0 6.62072e-16 2.9473e-16
7.22 7.12557e-78 1.51938e-28 0 6.57306e-16 2.91835e-16 7.13106e-78 1.52055e-28 0 6.60799e-16 2.94178e-16
7.24 3.07489e-78 1.23877e-28 0 6.53129e-16 2.90736e-16 3.07727e-78 1.23973e-28 0 6.56733e-16 2.92583e-16
7.26 1.32382e-78 1.00942e-28 0 6.47589e-16 2.89789e-16 1.32487e-78 1.01022e-28 0 6.55388e-16 2.92153e-16
7.28 5.68665e-79 8.22135e-29 0 6.4642e-16 2.87583e-16 5.69078e-79 8.22731e-29 0 6.52011e-16 2.90544e-16
7.3 2.43697e-79 6.69183e-29 0 6.41363e-16 2.86702e-16 2.43874e-79 6.69669e-29 0 6.48277e-16 2.88815e-16
7.32 1.04328e-79 5.45089e-29 0 6.42815e-16 2.85411e-16 1.04268e-79 5.44779e-29 0 6.4748e-16 2.88135e-16
7.34 4.44593e-80 4.4276e-29 0 6.40046e-16 2.84335e-16 4.44768e-80 4.42934e-29 0 6.45164e-16 2.85887e-16
7.36 1.89207e-80 3.59786e-29 0 6.37466e-16 2.83376e-16 1.89281e-80 3.59928e-29 0 6.42872e-16 2.8547e-16
7.38 8.04254e-81 2.92527e-29 0 6.34815e-16 2.81572e-16 8.03668e-81 2.92314e-29 0 6.4032e-16 2.84138e-16
7.4 0 2.37403e-29 0 6.3138e-16 2.80998e-16 0 2.3727e-29 0 6.3785e-16 2.82442e-16
7.42 0 1.92683e-29 0 6.39718e-16 2.80258e-16 0 1.92484e-29 0 6.35396e-16 2.81506e-16
7.44 0 1.56175e-29 0 6.25638e-16 2.79805e-16 0 1.56064e-29 0 6.31426e-16 2.80259e-16
7.46 0 1.26571e-29 0 6.25114e-16 2.77665e-16 0 1.26465e-29 0 6.30249e-16 2.79178e-16
7.48 0 1.02429e-29 0 6.2298e-16 2.77286e-16 0 1.02422e-29 0 6.28162e-16 2.78271e-16
7.5 0 8.2918e-30 0 6.17516e-16 2.75523e-16 0 8.29046e-30 0 6.23802e-16 2.77057e-16
7.52 0 6.7011e-30 0 6.17684e-16 2.73567e-16 0 6.70688e-30 0 6.2383e-16 2.75758e-16
7.54 0 5.41722e-30 0 6.16197e-16 2.73677e-16 0 5.42276e-30 0 6.22695e-16 2.74707e-16
7.56 0 4.38064e-30 0 6.13174e-16 2.72121e-16 0 4.38206e-30 0 6.16753e-16 2.73218e-16
7.58 0 3.53818e-30 0 6.1511e-16 2.70319e-16 0 3.53911e-30 0 6.15781e-16 2.72633e-16
7.6 0 2.85339e-30 0 6.104e-16 2.69768e-16 0 2.85672e-30 0 6.13021e-16 2.71182e-16
7.62 0 2.30195e-30 0 6.07141e-16 2.69289e-16 0 2.30462e-30 0 6.11192e-16 2.69845e-16
7.64 0 1.85578e-30 0 6.02356e-16 2.66986e-16 0 1.85819e-30 0 6.07903e-16 2.69104e-16
7.66 0 1.49577e-30 0 6.01021e-16 2.65719e-16 0 1.4974e-30 0 6.06264e-16 2.68339e-16
7.68 0 1.20478e-30 0 6.00308e-16 2.65153e-16 0 1.20599e-30 0 6.04739e-16 2.67375e-16
7.7 0 9.6977e-31 0 5.97348e-16 2.64657e-16 0 9.70754e-31 0 6.01028e-16 2.65917e-16
7.72 0 7.80175e-31 0 5.95235e-16 2.63801e-16 0 7.80965e-31 0 5.98669e-16 2.64681e-16
7.74 0 6.27707e-31 0 5.94007e-16 2.60717e-16 0 6.27932e-31 0 5.97599e-16 2.63595e-16
7.76 0 5.04431e-31 0 5.8892e-16 2.61255e-16 0 5.04604e-31 0 5.95044e-16 2.62684e-16
7.78 0 4.05135e-31 0 5.86166e-16 2.60468e-16 0 4.05273e-31 0 5.94161e-16 2.60891e-16
7.8 0 3.25061e-31 0 5.88578e-16 2.57698e-16 0 3.25314e-31 0 5.89858e-16 2.60563e-16
7.82 0 2.60783e-31 0 5.83185e-16 2.57302e-16 0 2.60985e-31 0 5.87371e-16 2.59439e-16
7.84 0 2.09097e-31 0 5.82589e-16 2.56566e-16 0 2.0926e-31 0 5.85491e-16 2.58564e-16
7.86 0 1.67543e-31 0 5.80424e-16 2.55644e-16 0 1.67693e-31 0 5.84536e-16 2.5705e-16
7.88 0 1.34188e-31 0 5.77911e-16 2.55064e-16 0 1.34308e-31 0 5.82576e-16 2.56354e-16
7.9 0 1.0746e-31 0 5.76536e-16 2.53393e-16 0 1.07509e-31 0 5.79472e-16 2.55222e-16
7.92 0 8.59705e-32 0 5.73144e-16 2.52502e-16 0 8.60099e-32 0 5.77965e-16 2.54509e-16
7.94 0 6.87256e-32 0 5.72944e-16 2.5221e-16 0 6.87716e-32 0 5.75764e-16 2.535e-16
7.96 0 5.48998e-32 0 5.70264e-16 2.5056e-16 0 5.49576e-32 0 5.75021e-16 2.52351e-16
7.98 0 4.38695e-32 0 5.6806e-16 2.50109e-16 0 4.38939e-32 0 5.72386e-16 2.50981e-16
8 0 3.50004e-32 0 5.64087e-16 2.48739e-16 0 3.5038e-32 0 5.69711e-16 2.49905e-16
8.02 0 2.78944e-32 0 5.65914e-16 2.46249e-16 0 2.79532e-32 0 5.69199e-16 2.4922e-16
8.04 0 2.22487e-32 0 5.60621e-16 2.44939e-16 0 2.22886e-32 0 5.66083e-16 2.48207e-16
8.06 0 1.77302e-32 0 5.5976e-16 2.44779e-16 0 1.7762e-32 0 5.63643e-16 2.47691e-16
8.08 0 1.41213e-32 0 5.56985e-16 2.44237e-16 0 1.41468e-32 0 5.61924e-16 2.45787e-16
8.1 0 1.12408e-32 0 5.54307e-16 2.43773e-16 0 1.12611e-32 0 5.5894e-16 2.45419e-16
8.12 0 8.94296e-33 0 5.53803e-16 2.42678e-16 0 8.9591e-33 0 5.56636e-16 2.44805e-16
8.14 0 7.11083e-33 0 5.5267e-16 2.41973e-16 0 7.12368e-33 0 5.55202e-16 2.43568e-16
8.16 0 5.65092e-33 0 5.51164e-16 2.40535e-16 0 5.66113e-33 0 5.53115e-16 2.42302e-16
8.18 0 4.48819e-33 0 5.46149e-16 2.39805e-16 0 4.49634e-33 0 5.51611e-16 2.41752e-16
8.2 0 3.56237e-33 0 5.44166e-16 2.39723e-16 0 3.56922e-33 0 5.47206e-16 2.40972e-16
8.22 0 2.832e-33 0 5.44363e-16 2.38414e-16 0 2.83169e-33 0 5.47034e-16 2.39871e-16
8.24 0 2.24026e-33 0 5.41357e-16 2.36661e-16 0 2.24531e-33 0 5.43773e-16 2.3909e-16
8.26 0 1.77688e-33 0 5.40226e-16 2.36221e-16 0 1.77936e-33 0 5.42335e-16 2.38014e-16
8.28 0 1.40735e-33 0 5.38685e-16 2.3548e-16 0 1.40932e-33 0 5.41961e-16 2.37167e-16
8.3 0 1.11343e-33 0 5.36515e-16 2.34467e-16 0 1.11561e-33 0 5.39256e-16 2.36361e-16
8.32 0 8.80889e-34 0 5.35923e-16 2.33358e-16 0 8.82621e-34 0 5.37838e-16 2.35135e-16
8.34 0 6.96576e-34 0 5.34313e-16 2.32544e-16 0 6.97901e-34 0 5.34977e-16 2.34504e-16
8.36 0 5.50282e-34 0 5.31331e-16 2.31856e-16 0 5.51533e-34 0 5.33467e-16 2.33221e-16
8.38 0 4.34631e-34 0 5.28457e-16 2.30483e-16 0 4.35619e-34 0 5.31359e-16 2.32797e-16
8.4 0 3.43057e-34 0 5.28854e-16 2.30066e-16 0 3.43874e-34 0 5.29256e-16 2.31502e-16
8.42 0 2.70752e-34 0 5.26136e-16 2.28987e-16 0 2.71301e-34 0 5.29073e-16 2.31052e-16
8.44 0 2.13529e-34 0 5.21592e-16 2.28113e-16 0 2.13924e-34 0 5.26056e-16 2.30316e-16
8.46 0 1.68278e-34 0 5.19323e-16 2.27603e-16 0 1.68588e-34 0 5.24025e-16 2.29307e-16
8.48 0 1.32588e-34 0 5.19496e-16 2.26462e-16 0 1.32786e-34 0 5.2249e-16 2.28256e-16
8.5 0 1.04298e-34 0 5.19446e-16 2.25528e-16 0 1.04528e-34 0 5.20733e-16 2.27567e-16
8.52 0 8.2056e-35 0 5.13482e-16 2.24569e-16 0 8.22382e-35 0 5.19103e-16 2.26989e-16
8.54 0 6.45304e-35 0 5.117e-16 2.23665e-16 0 6.46654e-35 0 5.15747e-16 2.26001e-16
8.56 0 5.07089e-35 0 5.11353e-16 2.23132e-16 0 5.08192e-35 0 5.15295e-16 2.25017e-16
8.58 0 3.98223e-35 0 5.1506e-16 2.22371e-16 0 3.99155e-35 0 5.14531e-16 2.24154e-16
8.6 0 3.12798e-35 0 5.06993e-16 2.2137e-16 0 3.13338e-35 0 5.11952e-16 2.23194e-16
8.62 0 2.45183e-35 0 5.06176e-16 2.20862e-16 0 2.45835e-35 0 5.09795e-16 2.22586e-16
8.64 0 1.92294e-35 0 5.05974e-16 2.19283e-16 0 1.92766e-35 0 5.08079e-16 2.21557e-16
8.66 0 1.50756e-35 0 5.01098e-16 2.193e-16 0 1.51069e-35 0 5.0532e-16 2.20715e-16
8.68 0 1.18081e-35 0 5.00459e-16 2.18077e-16 0 1.18325e-35 0 5.05638e-16 2.19722e-16
8.7 0 9.24974e-36 0 5.01363e-16 2.172e-16 0 9.26273e-36 0 5.02674e-16 2.19245e-16
8.72 0 7.23685e-36 0 4.97215e-16 2.16654e-16 0 7.24699e-36 0 5.00633e-16 2.18054e-16
8.74 0 5.653e-36 0 4.94874e-16 2.14865e-16 0 5.66675e-36 0 4.99851e-16 2.17428e-16
8.76 0 4.4169e-36 0 4.94504e-16 2.14498e-16 0 4.42862e-36 0 4.99203e-16 2.16476e-16
8.78 0 3.45363e-36 0 4.95284e-16 2.14163e-16 0 3.45908e-36 0 4.96325e-16 2.16283e-16
8.8 0 2.69585e-36 0 4.90578e-16 2.13758e-16 0 2.70029e-36 0 4.96036e-16 2.15401e-16
8.82 0 2.1032e-36 0 4.87385e-16 2.12743e-16 0 2.10677e-36 0 4.92154e-16 2.14215e-16
8.84 0 1.64051e-36 0 5.0012e-16 2.12124e-16 0 1.64279e-36 0 4.92717e-16 2.13787e-16
8.86 0 1.27892e-36 0 4.85257e-16 2.10584e-16 0 1.28028e-36 0 4.91291e-16 2.1292e-16
8.88 0 9.95962e-37 0 4.85192e-16 2.10513e-16 0 9.9721e-37 0 4.88641e-16 2.12181e-16
8.9 0 7.75542e-37 0 4.81797e-16 2.10019e-16 0 7.76293e-37 0 4.86902e-16 2.10914e-16
8.92 0 6.03224e-37 0 4.82701e-16 2.09421e-16 0 6.03979e-37 0 4.84182e-16 2.10488e-16
8.94 0 4.69013e-37 0 4.78529e-16 2.08436e-16 0 4.69652e-37 0 4.84059e-16 2.10009e-16
8.96 0 3.645e-37 0 4.77868e-16 2.07207e-16 0 3.64996e-37 0 4.81934e-16 2.08998e-16
8.98 0 2.8362e-37 0 4.76767e-16 2.06723e-16 0 2.83503e-37 0 4.81231e-16 2.08291e-16
9 0 2.19866e-37 0 4.72727e-16 2.05833e-16 0 2.20082e-37 0 4.79203e-16 2.07801e-16
9.02 0 1.70615e-37 0 4.76144e-16 2.04435e-16 0 1.70754e-37 0 4.77693e-16 2.07255e-16
9.04 0 1.3221e-37 0 4.70074e-16 2.04537e-16 0 1.32408e-37 0 4.74872e-16 2.06065e-16
9.06 0 1.02463e-37 0 4.68987e-16 2.05098e-16 0 1.02616e-37 0 4.72863e-16 2.0558e-16
9.08 0 7.93572e-38 0 4.65092e-16 2.02835e-16 0 7.94826e-38 0 4.7389e-16 2.04363e-16
9.1 0 6.14332e-38 0 4.66925e-16 2.02168e-16 0 6.15302e-38 0 4.71936e-16 2.03775e-16
9.12 0 4.75578e-38 0 4.62752e-16 2.01901e-16 0 4.76061e-38 0 4.68715e-16 2.03451e-16
9.14 0 3.67807e-38 0 4.63302e-16 2.01258e-16 0 3.68124e-38 0 4.68363e-16 2.02588e-16
9.16 0 2.84257e-38 0 4.61427e-16 2.00107e-16 0 2.84501e-38 0 4.65909e-16 2.0192e-16
9.18 0 2.19487e-38 0 4.63474e-16 1.99947e-16 0 2.19751e-38 0 4.66437e-16 2.01132e-16
9.2 0 1.69554e-38 0 4.58335e-16 1.98518e-16 0 1.69643e-38 0 4.63573e-16 2.00388e-16
9.22 0 1.3102e-38 0 4.56794e-16 1.97878e-16 0 1.30887e-38 0 4.62436e-16 1.99755e-16
9.24 0 1.00914e-38 0 4.54889e-16 1.97221e-16 0 1.00929e-38 0 4.61098e-16 1.9917e-16
9.26 0 7.76379e-39 0 4.56137e-16 1.96721e-16 0 7.77849e-39 0 4.5835e-16 1.9854e-16
9.28 0 5.99127e-39 0 4.51693e-16 1.96166e-16 0 5.99143e-39 0 4.58855e-16 1.97519e-16
9.3 0 4.61059e-39 0 4.52534e-16 1.95468e-16 0 4.61237e-39 0 4.56164e-16 1.97092e-16
9.32 0 3.54603e-39 0 4.5202e-16 1.94577e-16 0 3.54875e-39 0 4.54131e-16 1.9612e-16
9.34 0 2.72679e-39 0 4.48666e-16 1.93979e-16 0 2.72887e-39 0 4.54419e-16 1.9561e-16
9.36 0 2.09769e-39 0 4.4812e-16 1.93082e-16 0 2.09725e-39 0 4.51721e-16 1.95183e-16
9.38 0 1.61036e-39 0 4.39129e-16 1.92686e-16 0 1.61092e-39 0 4.50386e-16 1.94507e-16
9.4 0 1.23716e-39 0 4.44773e-16 1.91856e-16 0 1.23667e-39 0 4.49046e-16 1.93877e-16
9.42 0 9.49209e-40 0 4.44145e-16 1.90739e-16 0 9.48844e-40 0 4.47157e-16 1.92975e-16
9.44 0 7.27879e-40 0 4.41837e-16 1.9213e-16 0 7.27599e-40 0 4.46852e-16 1.92299e-16
9.46 0 5.57594e-40 0 4.40008e-16 1.90257e-16 0 5.5763e-40 0 4.44104e-16 1.91368e-16
9.48 0 4.27003e-40 0 4.37096e-16 1.89676e-16 0 4.27129e-40 0 4.44058e-16 1.90815e-16
9.5 0 3.26748e-40 0 4.34733e-16 1.88577e-16 0 3.26986e-40 0 4.42627e-16 1.90598e-16
9.52 0 2.49921e-40 0 4.35811e-16 1.88475e-16 0 2.50182e-40 0 4.40412e-16 1.89636e-16
9.54 0 1.91145e-40 0 4.35325e-16 1.878e-16 0 1.91312e-40 0 4.3939e-16 1.89141e-16
9.56 0 1.46179e-40 0 4.34032e-16 1.86819e-16 0 1.46213e-40 0 4.38242e-16 1.88267e-16
9.58 0 1.11662e-40 0 4.31996e-16 1.86245e-16 0 1.11683e-40 0 4.36995e-16 1.87968e-16
9.6 0 8.52875e-41 0 4.30701e-16 1.85451e-16 0 8.52597e-41 0 4.34867e-16 1.87524e-16
9.62 0 6.50209e-41 0 4.27464e-16 1.85096e-16 0 6.50518e-41 0 4.33781e-16 1.86899e-16
9.64 0 4.9568e-41 0 4.28548e-16 1.84377e-16 0 4.96059e-41 0 4.32753e-16 1.85932e-16
9.66 0 3.77744e-41 0 4.25997e-16 1.84057e-16 0 3.78063e-41 0 4.31657e-16 1.8518e-16
9.68 0 2.87828e-41 0 4.26258e-16 1.83279e-16 0 2.87974e-41 0 4.30026e-16 1.84782e-16
9.7 0 2.19309e-41 0 4.2587e-16 1.82504e-16 0 2.1923e-41 0 4.28148e-16 1.84247e-16
9.72 0 1.6651e-41 0 4.23826e-16 1.81886e-16 0 1.66803e-41 0 4.27342e-16 1.83332e-16
9.74 0 1.26738e-41 0 4.23667e-16 1.81102e-16 0 1.26843e-41 0 4.25654e-16 1.83312e-16
9.76 0 9.63423e-42 0 4.21752e-16 1.80664e-16 0 9.64016e-42 0 4.23752e-16 1.82676e-16
9.78 0 7.31419e-42 0 4.19704e-16 1.80608e-16 0 7.32253e-42 0 4.22569e-16 1.81841e-16
9.8 0 5.56022e-42 0 4.23946e-16 1.79918e-16 0 5.55899e-42 0 4.21363e-16 1.81014e-16
9.82 0 4.2127e-42 0 4.16238e-16 1.79258e-16 0 4.21782e-42 0 4.20811e-16 1.80843e-16
9.84 0 3.1964e-42 0 4.12469e-16 1.78437e-16 0 3.19844e-42 0 4.17864e-16 1.80097e-16
9.86 0 2.42355e-42 0 4.13443e-16 1.77565e-16 0 2.42407e-42 0 4.1782e-16 1.79564e-16
9.88 0 1.83529e-42 0 4.11819e-16 1.77933e-16 0 1.83616e-42 0 4.1681e-16 1.78612e-16
9.9 0 1.38951e-42 0 4.09816e-16 1.76522e-16 0 1.39006e-42 0 4.14388e-16 1.78531e-16
9.92 0 1.05134e-42 0 4.10802e-16 1.76116e-16 0 1.05175e-42 0 4.14195e-16 1.77527e-16
9.94 0 7.9497e-43 0 4.10121e-16 1.74157e-16 0 7.95335e-43 0 4.12563e-16 1.77033e-16
9.96 0 6.00836e-43 0 4.06567e-16 1.74541e-16 0 6.01098e-43 0 4.12069e-16 1.76578e-16
9.98 0 4.53806e-43 0 4.07171e-16 1.74482e-16 0 4.54045e-43 0 4.11052e-16 1.75845e-16
10 0 3.42709e-43 0 4.03679e-16 1.74894e-16 0 3.42775e-43 0 4.08626e-16 1.75272e-16


==> anc/Top/LargerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.7127 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 4 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 2.1477e-11 4.72703e-15 -4.72426e-15 4.81768e-14 4.10808e-14 2.1506e-11 4.7334e-15 -4.73062e-15 4.80887e-14 4.11135e-14
0.04 2.13854e-11 1.88523e-14 -1.88081e-14 4.79752e-14 4.07516e-14 2.14027e-11 1.88676e-14 -1.88234e-14 4.78393e-14 4.08118e-14
0.06 2.12177e-11 4.21779e-14 -4.19557e-14 4.73992e-14 4.02822e-14 2.12322e-11 4.22066e-14 -4.19843e-14 4.73406e-14 4.02955e-14
0.08 2.0988e-11 7.44005e-14 -7.37048e-14 4.66777e-14 3.96135e-14 2.09965e-11 7.44305e-14 -7.37346e-14 4.67571e-14 3.95548e-14
0.1 2.0683e-11 1.15017e-13 -1.13341e-13 4.59563e-14 3.85841e-14 2.06988e-11 1.15105e-13 -1.13427e-13 4.59956e-14 3.86667e-14
0.12 2.0323e-11 1.63535e-13 -1.60111e-13 4.51783e-14 3.75704e-14 2.03426e-11 1.63693e-13 -1.60266e-13 4.49863e-14 3.7599e-14
0.14 1.99181e-11 2.19414e-13 -2.13182e-13 4.39118e-14 3.63911e-14 1.99322e-11 2.19569e-13 -2.13333e-13 4.39965e-14 3.64361e-14
0.16 1.94534e-11 2.81764e-13 -2.71349e-13 4.30715e-14 3.51451e-14 1.94723e-11 2.82038e-13 -2.71613e-13 4.28957e-14 3.5202e-14
0.18 1.89031e-11 3.49149e-13 -3.32883e-13 4.1574e-14 3.37665e-14 1.89679e-11 3.50346e-13 -3.34024e-13 4.16256e-14 3.3825e-14
0.2 1.83718e-11 4.22496e-13 -3.98309e-13 4.02529e-14 3.23856e-14 1.84241e-11 4.237e-13 -3.99443e-13 4.03167e-14 3.24091e-14
0.22 1.7833e-11 5.00909e-13 -4.66388e-13 3.88027e-14 3.10218e-14 1.78462e-11 5.01281e-13 -4.66734e-13 3.90552e-14 3.09586e-14
0.24 1.7218e-11 5.81536e-13 -5.34108e-13 3.77023e-14 2.95305e-14 1.72395e-11 5.82259e-13 -5.34772e-13 3.77224e-14 2.95924e-14
0.26 1.65948e-11 6.65236e-13 -6.01951e-13 3.6216e-14 2.81597e-14 1.6609e-11 6.65806e-13 -6.02467e-13 3.6264e-14 2.81779e-14
0.28 1.59436e-11 7.50336e-13 -6.68097e-13 3.48748e-14 2.67691e-14 1.59599e-11 7.51106e-13 -6.68782e-13 3.48491e-14 2.68181e-14
0.3 1.52652e-11 8.35627e-13 -7.31232e-13 3.35839e-14 2.54641e-14 1.5297e-11 8.37364e-13 -7.32752e-13 3.35719e-14 2.54507e-14
0.32 1.45857e-11 9.21354e-13 -7.9138e-13 3.21663e-14 2.42143e-14 1.46247e-11 9.23818e-13 -7.93497e-13 3.21077e-14 2.41513e-14
0.34 1.39245e-11 1.00808e-12 -8.48832e-13 3.0585e-14 2.29862e-14 1.39474e-11 1.00974e-12 -8.5023e-13 3.06936e-14 2.29546e-14
0.36 1.32442e-11 1.09238e-12 -9.00571e-13 2.93627e-14 2.17644e-14 1.32692e-11 1.09445e-12 -9.02271e-13 2.94567e-14 2.1804e-14
0.38 1.25727e-11 1.17535e-12 -9.47476e-13 2.82288e-14 2.07129e-14 1.25936e-11 1.1773e-12 -9.49046e-13 2.82489e-14 2.06758e-14
0.4 1.18944e-11 1.25459e-12 -9.87637e-13 2.69154e-14 1.96841e-14 1.1924e-11 1.25771e-12 -9.90093e-13 2.69084e-14 1.968e-14
0.42 1.12547e-11 1.3341e-12 -1.02426e-12 2.58254e-14 1.86199e-14 1.12636e-11 1.33515e-12 -1.02506e-12 2.5716e-14 1.86958e-14
0.44 1.06101e-11 1.40849e-12 -1.05323e-12 2.4682e-14 1.77702e-14 1.0615e-11 1.40914e-12 -1.05372e-12 2.46582e-14 1.78223e-14
0.46 9.96242e-12 1.47654e-12 -1.07395e-12 2.3965e-14 1.69591e-14 9.98072e-12 1.47925e-12 -1.07592e-12 2.35781e-14 1.6972e-14
0.48 9.34923e-12 1.54286e-12 -1.09005e-12 2.25412e-14 1.61685e-14 9.36286e-12 1.54511e-12 -1.09164e-12 2.24559e-14 1.61742e-14
0.5 8.75998e-12 1.60582e-12 -1.10053e-12 2.15023e-14 1.54541e-14 8.76328e-12 1.60643e-12 -1.10095e-12 2.14882e-14 1.54488e-14
0.52 8.16326e-12 1.6588e-12 -1.10125e-12 2.05072e-14 1.47908e-14 8.18354e-12 1.66292e-12 -1.10398e-12 2.05325e-14 1.47903e-14
0.54 7.60943e-12 1.71092e-12 -1.09874e-12 1.96345e-14 1.41851e-14 7.62495e-12 1.7144e-12 -1.10098e-12 1.9654e-14 1.41875e-14
0.56 7.07565e-12 1.75751e-12 -1.09024e-12 1.88641e-14 1.35393e-14 7.08854e-12 1.76071e-12 -1.09223e-12 1.88254e-14 1.3649e-14
0.58 6.56756e-12 1.79968e-12 -1.07685e-12 1.81018e-14 1.3053e-14 6.57512e-12 1.80175e-12 -1.07809e-12 1.79994e-14 1.30942e-14
0.6 6.07491e-12 1.83433e-12 -1.05716e-12 1.71227e-14 1.26251e-14 6.08529e-12 1.83746e-12 -1.05896e-12 1.72576e-14 1.26327e-14
0.62 5.60933e-12 1.86449e-12 -1.03343e-12 1.64986e-14 1.21615e-14 5.6194e-12 1.86783e-12 -1.03529e-12 1.64682e-14 1.21835e-14
0.64 5.16612e-12 1.88868e-12 -1.00529e-12 1.55424e-14 1.17542e-14 5.17764e-12 1.89289e-12 -1.00754e-12 1.58051e-14 1.18079e-14
0.66 4.75483e-12 1.91063e-12 -9.75136e-13 1.50047e-14 1.13724e-14 4.76001e-12 1.91271e-12 -9.76198e-13 1.51726e-14 1.14131e-14
0.68 4.36186e-12 1.92539e-12 -9.408e-13 1.45263e-14 1.10044e-14 4.36636e-12 1.92738e-12 -9.41772e-13 1.45362e-14 1.10731e-14
0.7 3.99114e-12 1.9345e-12 -9.0357e-13 1.40267e-14 1.07444e-14 3.99638e-12 1.93704e-12 -9.04756e-13 1.39983e-14 1.07842e-14
0.72 3.64737e-12 1.94065e-12 -8.65105e-13 1.33684e-14 1.047e-14 3.64964e-12 1.94186e-12 -8.65644e-13 1.33813e-14 1.04703e-14
0.74 3.32437e-12 1.94129e-12 -8.24611e-13 1.29107e-14 1.02137e-14 3.3256e-12 1.942e-12 -8.24916e-13 1.28816e-14 1.01923e-14
0.76 3.01688e-12 1.93338e-12 -7.81289e-13 1.24113e-14 9.93815e-15 3.02361e-12 1.93769e-12 -7.83032e-13 1.23554e-14 9.95404e-15
0.78 2.74173e-12 1.92829e-12 -7.40099e-13 1.1937e-14 9.69876e-15 2.74294e-12 1.92914e-12 -7.40428e-13 1.19305e-14 9.7154e-15
0.8 2.4831e-12 1.91681e-12 -6.97592e-13 1.15217e-14 9.47523e-15 2.48282e-12 1.91659e-12 -6.97511e-13 1.15589e-14 9.49969e-15
0.82 2.24122e-12 1.89931e-12 -6.54322e-13 1.10454e-14 9.3043e-15 2.24237e-12 1.90029e-12 -6.54658e-13 1.10935e-14 9.28648e-15
0.84 2.01744e-12 1.87743e-12 -6.11216e-13 1.06695e-14 9.06413e-15 2.02071e-12 1.88048e-12 -6.12209e-13 1.07082e-14 9.10076e-15
0.86 1.81636e-12 1.85686e-12 -5.7029e-13 1.02028e-14 8.89634e-15 1.81692e-12 1.85744e-12 -5.70468e-13 1.03784e-14 8.92104e-15
0.88 1.62963e-12 1.83094e-12 -5.29565e-13 9.88709e-15 8.7762e-15 1.63006e-12 1.83142e-12 -5.29705e-13 1.00198e-14 8.7573e-15
0.9 1.45703e-12 1.80006e-12 -4.89436e-13 9.66003e-15 8.55514e-15 1.45915e-12 1.80269e-12 -4.90151e-13 9.71552e-15 8.58772e-15
0.92 1.30293e-12 1.77104e-12 -4.51884e-13 9.44703e-15 8.42968e-15 1.30327e-12 1.7715e-12 -4.52e-13 9.34745e-15 8.43568e-15
0.94 1.15977e-12 1.73562e-12 -4.14817e-13 9.22337e-15 8.30223e-15 1.16144e-12 1.73812e-12 -4.15413e-13 9.11097e-15 8.28697e-15
0.96 1.03159e-12 1.70089e-12 -3.80093e-13 8.84904e-15 8.12106e-15 1.03274e-12 1.70279e-12 -3.80516e-13 8.80483e-15 8.14481e-15
0.98 9.14948e-13 1.66338e-12 -3.46909e-13 8.51985e-15 8.015e-15 9.16254e-13 1.66576e-12 -3.47404e-13 8.61819e-15 8.01349e-15
1 8.09047e-13 1.62315e-12 -3.15343e-13 8.32369e-15 7.87532e-15 8.11093e-13 1.62726e-12 -3.1614e-13 8.32536e-15 7.9046e-15
1.02 7.15058e-13 1.58455e-12 -2.86228e-13 8.16247e-15 7.75708e-15 7.16398e-13 1.58752e-12 -2.86765e-13 8.08148e-15 7.77045e-15
1.04 6.30116e-13 1.54374e-12 -2.58785e-13 7.88034e-15 7.65687e-15 6.31344e-13 1.54675e-12 -2.5929e-13 7.85745e-15 7.64887e-15
1.06 5.54181e-13 1.50255e-12 -2.33303e-13 7.62152e-15 7.53664e-15 5.55144e-13 1.50516e-12 -2.33708e-13 7.68304e-15 7.53184e-15
1.08 4.87268e-13 1.4636e-12 -2.10087e-13 7.40479e-15 7.43276e-15 4.87049e-13 1.46294e-12 -2.09992e-13 7.48216e-15 7.43132e-15
1.1 4.2551e-13 1.41747e-12 -1.87729e-13 7.32444e-15 7.34087e-15 4.26349e-13 1.42027e-12 -1.88099e-13 7.33666e-15 7.32423e-15
1.12 3.7221e-13 1.37669e-12 -1.67896e-13 7.15158e-15 7.21897e-15 3.72378e-13 1.37731e-12 -1.67972e-13 7.13709e-15 7.22465e-15
1.14 3.24403e-13 1.3338e-12 -1.49493e-13 6.93723e-15 7.11106e-15 3.24509e-13 1.33423e-12 -1.49542e-13 6.94859e-15 7.14636e-15
1.16 2.82042e-13 1.29063e-12 -1.32677e-13 6.85828e-15 7.02019e-15 2.82159e-13 1.29117e-12 -1.32732e-13 6.82599e-15 7.04475e-15
1.18 2.44637e-13 1.24751e-12 -1.17389e-13 6.60297e-15 6.94122e-15 2.44785e-13 1.24826e-12 -1.1746e-13 6.66558e-15 6.9457e-15
1.2 2.11767e-13 1.20495e-12 -1.03579e-13 6.4751e-15 6.85465e-15 2.11884e-13 1.20562e-12 -1.03636e-13 6.50882e-15 6.84799e-15
1.22 1.82904e-13 1.16279e-12 -9.11252e-14 6.38734e-15 6.7328e-15 1.82993e-13 1.16335e-12 -9.11696e-14 6.35855e-15 6.75347e-15
1.24 1.57557e-13 1.12065e-12 -7.99026e-14 6.26837e-15 6.65329e-15 1.57685e-13 1.12157e-12 -7.9968e-14 6.283e-15 6.66257e-15
1.26 1.35468e-13 1.07952e-12 -6.98855e-14 6.10399e-15 6.58648e-15 1.35572e-13 1.08035e-12 -6.99389e-14 6.17063e-15 6.57328e-15
1.28 1.16238e-13 1.03925e-12 -6.09602e-14 5.94699e-15 6.48796e-15 1.16297e-13 1.03977e-12 -6.0991e-14 6.01867e-15 6.49324e-15
1.3 9.94912e-14 9.99438e-13 -5.30106e-14 5.84478e-15 6.40087e-15 9.95376e-14 9.99903e-13 -5.30353e-14 5.94894e-15 6.41947e-15
1.32 8.49459e-14 9.60184e-13 -4.59561e-14 5.80824e-15 6.33421e-15 8.50011e-14 9.60808e-13 -4.5986e-14 5.82471e-15 6.33398e-15
1.34 7.2297e-14 9.20919e-13 -3.96911e-14 5.67745e-15 6.25122e-15 7.24238e-14 9.22534e-13 -3.97607e-14 5.71243e-15 6.26151e-15
1.36 6.14626e-14 8.83608e-13 -3.42227e-14 5.67902e-15 6.18258e-15 6.15681e-14 8.85125e-13 -3.42814e-14 5.6478e-15 6.1727e-15
1.38 5.21189e-14 8.46954e-13 -2.94167e-14 5.55736e-15 6.11508e-15 5.22213e-14 8.48618e-13 -2.94745e-14 5.52308e-15 6.10809e-15
1.4 4.40666e-14 8.10709e-13 -2.51986e-14 5.42327e-15 6.04189e-15 4.41934e-14 8.13042e-13 -2.52711e-14 5.47736e-15 6.03028e-15
1.42 3.73157e-14 7.78436e-13 -2.16076e-14 5.37205e-15 5.93698e-15 3.73149e-14 7.7842e-13 -2.16072e-14 5.38047e-15 5.94842e-15
1.44 3.14337e-14 7.44721e-13 -1.84224e-14 5.26531e-15 5.88215e-15 3.14358e-14 7.44771e-13 -1.84236e-14 5.2958e-15 5.88029e-15
1.46 2.64255e-14 7.12173e-13 -1.56676e-14 5.2541e-15 5.80097e-15 2.6423e-14 7.12106e-13 -1.56661e-14 5.2573e-15 5.81429e-15
1.48 2.21534e-14 6.80255e-13 -1.32816e-14 5.1821e-15 5.74175e-15 2.21592e-14 6.80434e-13 -1.32851e-14 5.11717e-15 5.74041e-15
1.5 1.85125e-14 6.48747e-13 -1.12179e-14 5.16795e-15 5.66779e-15 1.85414e-14 6.49759e-13 -1.12354e-14 5.06914e-15 5.66524e-15
1.52 1.54609e-14 6.19354e-13 -9.46519e-15 5.00399e-15 5.61022e-15 1.5479e-14 6.20081e-13 -9.47631e-15 5.03239e-15 5.60888e-15
1.54 1.28763e-14 5.90622e-13 -7.96077e-15 4.93803e-15 5.53886e-15 1.28932e-14 5.91396e-13 -7.9712e-15 4.94355e-15 5.54399e-15
1.56 1.07062e-14 5.63242e-13 -6.68183e-15 4.89817e-15 5.46981e-15 1.07149e-14 5.63699e-13 -6.68724e-15 4.89565e-15 5.47261e-15
1.58 8.87439e-15 5.36372e-13 -5.58885e-15 4.80055e-15 5.40021e-15 8.88443e-15 5.36979e-13 -5.59518e-15 4.8419e-15 5.41197e-15
1.6 7.35172e-15 5.11349e-13 -4.67019e-15 4.70114e-15 5.33744e-15 7.34995e-15 5.11225e-13 -4.66907e-15 4.7546e-15 5.34192e-15
1.62 6.06199e-15 4.86049e-13 -3.88298e-15 4.73313e-15 5.28237e-15 6.06668e-15 4.86425e-13 -3.88598e-15 4.70334e-15 5.28026e-15
1.64 4.98647e-15 4.61673e-13 -3.21954e-15 4.61662e-15 5.2238e-15 4.99608e-15 4.62563e-13 -3.22575e-15 4.66487e-15 5.2163e-15
1.66 4.10209e-15 4.39303e-13 -2.66876e-15 4.61989e-15 5.16259e-15 4.10506e-15 4.39621e-13 -2.67069e-15 4.62331e-15 5.15776e-15
1.68 3.36182e-15 4.17155e-13 -2.20313e-15 4.60905e-15 5.09766e-15 3.36527e-15 4.17583e-13 -2.20539e-15 4.56356e-15 5.09528e-15
1.7 2.75063e-15 3.96154e-13 -1.81519e-15 4.51752e-15 5.036e-15 2.75253e-15 3.96427e-13 -1.81644e-15 4.53039e-15 5.03603e-15
1.72 2.24422e-15 3.75797e-13 -1.49089e-15 4.46583e-15 4.95952e-15 2.24623e-15 3.76135e-13 -1.49222e-15 4.45949e-15 4.98463e-15
1.74 1.82725e-15 3.56366e-13 -1.22163e-15 4.41551e-15 4.90094e-15 1.82889e-15 3.56685e-13 -1.22273e-15 4.42067e-15 4.92363e-15
1.76 1.485e-15 3.37898e-13 -9.98868e-16 4.41034e-15 4.85925e-15 1.48569e-15 3.38055e-13 -9.99334e-16 4.42228e-15 4.86397e-15
1.78 1.20384e-15 3.20141e-13 -8.1446e-16 4.35843e-15 4.79097e-15 1.20415e-15 3.20224e-13 -8.14671e-16 4.33454e-15 4.80591e-15
1.8 9.73461e-16 3.03083e-13 -6.62254e-16 4.26874e-15 4.76271e-15 9.73738e-16 3.03169e-13 -6.62442e-16 4.31121e-15 4.7536e-15
1.82 7.84981e-16 2.86634e-13 -5.36858e-16 4.2707e-15 4.68957e-15 7.85618e-16 2.86867e-13 -5.37294e-16 4.26886e-15 4.70857e-15
1.84 6.31902e-16 2.71082e-13 -4.34348e-16 4.22379e-15 4.64739e-15 6.32397e-16 2.71295e-13 -4.34689e-16 4.22461e-15 4.64669e-15
1.86 5.07586e-16 2.56273e-13 -3.50577e-16 4.18113e-15 4.59311e-15 5.07898e-16 2.5643e-13 -3.50792e-16 4.19473e-15 4.59986e-15
1.88 4.0672e-16 2.42096e-13 -2.82199e-16 4.16744e-15 4.52367e-15 4.06978e-16 2.4225e-13 -2.82378e-16 4.16348e-15 4.53931e-15
1.9 3.25217e-16 2.28626e-13 -2.26634e-16 4.21018e-15 4.48499e-15 3.25367e-16 2.28732e-13 -2.26739e-16 4.11329e-15 4.48335e-15
1.92 2.59321e-16 2.1568e-13 -1.81464e-16 4.03881e-15 4.43108e-15 2.59528e-16 2.15852e-13 -1.81608e-16 4.07887e-15 4.44155e-15
1.94 2.06375e-16 2.03428e-13 -1.44985e-16 4.02131e-15 4.38493e-15 2.06538e-16 2.03589e-13 -1.45099e-16 4.05061e-15 4.39296e-15
1.96 1.63686e-16 1.91561e-13 -1.15426e-16 3.98619e-15 4.33319e-15 1.63993e-16 1.9192e-13 -1.15643e-16 4.02199e-15 4.3384e-15
1.98 1.29959e-16 1.80887e-13 -9.19702e-17 3.98236e-15 4.28214e-15 1.29914e-16 1.80824e-13 -9.19383e-17 3.98189e-15 4.28853e-15
2 1.02417e-16 1.69839e-13 -7.27245e-17 3.92173e-15 4.25368e-15 1.02682e-16 1.70278e-13 -7.29128e-17 3.94401e-15 4.25e-15
2.02 8.07895e-17 1.599e-13 -5.75521e-17 3.95379e-15 4.20152e-15 8.09724e-17 1.60262e-13 -5.76823e-17 3.92415e-15 4.20322e-15
2.04 6.35783e-17 1.50451e-13 -4.54296e-17 3.85576e-15 4.15385e-15 6.37069e-17 1.50755e-13 -4.55215e-17 3.89584e-15 4.15228e-15
2.06 4.99206e-17 1.41488e-13 -3.57738e-17 3.8492e-15 4.08774e-15 5.00083e-17 1.41737e-13 -3.58367e-17 3.84865e-15 4.11325e-15
2.08 3.90824e-17 1.32904e-13 -2.80839e-17 3.78916e-15 4.05231e-15 3.91655e-17 1.33187e-13 -2.81436e-17 3.82124e-15 4.06113e-15
2.1 3.05305e-17 1.24788e-13 -2.19957e-17 3.78727e-15 4e-15 3.06034e-17 1.25086e-13 -2.20482e-17 3.80052e-15 4.02572e-15
2.12 2.38131e-17 1.17192e-13 -1.71984e-17 3.76129e-15 3.96615e-15 2.38584e-17 1.17415e-13 -1.72311e-17 3.76084e-15 3.97522e-15
2.14 1.85307e-17 1.09997e-13 -1.34145e-17 3.706e-15 3.93415e-15 1.85575e-17 1.10156e-13 -1.34339e-17 3.74253e-15 3.94157e-15
2.16 1.43941e-17 1.0324e-13 -1.04429e-17 3.70032e-15 3.89059e-15 1.44012e-17 1.03291e-13 -1.04481e-17 3.71388e-15 3.89224e-15
2.18 1.11405e-17 9.67166e-14 -8.09925e-18 3.66963e-15 3.84064e-15 1.11503e-17 9.68019e-14 -8.10639e-18 3.67829e-15 3.85683e-15
2.2 8.6055e-18 9.05886e-14 -6.26861e-18 3.64961e-15 3.80728e-15 8.61344e-18 9.06722e-14 -6.27439e-18 3.66467e-15 3.80939e-15
2.22 6.63522e-18 8.48431e-14 -4.84235e-18 3.61852e-15 3.76934e-15 6.63852e-18 8.48852e-14 -4.84476e-18 3.62353e-15 3.77397e-15
2.24 5.09429e-18 7.92633e-14 -3.72431e-18 3.59954e-15 3.72641e-15 5.1047e-18 7.94252e-14 -3.73192e-18 3.59682e-15 3.73169e-15
2.26 3.91067e-18 7.41704e-14 -2.86372e-18 3.56181e-15 3.69054e-15 3.91627e-18 7.42768e-14 -2.86782e-18 3.55963e-15 3.68853e-15
2.28 2.99542e-18 6.93735e-14 -2.19692e-18 3.56414e-15 3.64926e-15 2.99764e-18 6.94249e-14 -2.19854e-18 3.55519e-15 3.65583e-15
2.3 2.28739e-18 6.4803e-14 -1.68009e-18 3.52439e-15 3.61585e-15 2.28923e-18 6.48552e-14 -1.68144e-18 3.51633e-15 3.61712e-15
2.32 1.7419e-18 6.04733e-14 -1.2812e-18 3.47373e-15 3.56704e-15 1.74423e-18 6.0554e-14 -1.28291e-18 3.50556e-15 3.58098e-15
2.34 1.32443e-18 5.64437e-14 -9.75405e-19 3.48512e-15 3.54345e-15 1.32593e-18 5.65077e-14 -9.76511e-19 3.46221e-15 3.54298e-15
2.36 1.00403e-18 5.26197e-14 -7.40349e-19 3.42898e-15 3.50275e-15 1.00563e-18 5.27035e-14 -7.41528e-19 3.45137e-15 3.50821e-15
2.38 7.60414e-19 4.90939e-14 -5.61355e-19 3.40546e-15 3.46442e-15 7.6096e-19 4.91291e-14 -5.61758e-19 3.43006e-15 3.46608e-15
2.4 5.74234e-19 4.57517e-14 -4.2437e-19 3.3827e-15 3.43355e-15 5.74497e-19 4.57726e-14 -4.24564e-19 3.40268e-15 3.43572e-15
2.42 4.32209e-19 4.25713e-14 -3.19735e-19 3.34964e-15 3.39633e-15 4.32728e-19 4.26225e-14 -3.20119e-19 3.39216e-15 3.40024e-15
2.44 3.24653e-19 3.96016e-14 -2.40397e-19 3.3805e-15 3.3633e-15 3.25197e-19 3.96679e-14 -2.40799e-19 3.34402e-15 3.36856e-15
2.46 2.43388e-19 3.68321e-14 -1.80383e-19 3.32956e-15 3.33782e-15 2.43825e-19 3.68983e-14 -1.80707e-19 3.31965e-15 3.33643e-15
2.48 1.82027e-19 3.42342e-14 -1.35019e-19 3.33402e-15 3.31424e-15 1.82395e-19 3.43036e-14 -1.35292e-19 3.31149e-15 3.29477e-15
2.5 1.36218e-19 3.1895e-14 -1.01119e-19 3.29992e-15 3.263e-15 1.36129e-19 3.18742e-14 -1.01053e-19 3.28999e-15 3.26692e-15
2.52 1.01154e-19 2.95393e-14 -7.51454e-20 3.26036e-15 3.23386e-15 1.01365e-19 2.96009e-14 -7.53022e-20 3.26669e-15 3.23586e-15
2.54 7.52508e-20 2.74548e-14 -5.59405e-20 3.2446e-15 3.19873e-15 7.53062e-20 2.7475e-14 -5.59817e-20 3.24733e-15 3.20295e-15
2.56 5.57333e-20 2.54494e-14 -4.1458e-20 3.22616e-15 3.16827e-15 5.58178e-20 2.5488e-14 -4.15209e-20 3.22402e-15 3.17793e-15
2.58 4.12209e-20 2.35994e-14 -3.06811e-20 3.19054e-15 3.1529e-15 4.12778e-20 2.3632e-14 -3.07235e-20 3.18577e-15 3.14555e-15
2.6 3.03908e-20 2.18529e-14 -2.26328e-20 3.17611e-15 3.11394e-15 3.04553e-20 2.18993e-14 -2.26808e-20 3.17045e-15 3.11187e-15
2.62 2.23648e-20 2.02339e-14 -1.66643e-20 3.15073e-15 3.07579e-15 2.24186e-20 2.02827e-14 -1.67045e-20 3.14303e-15 3.07699e-15
2.64 1.64338e-20 1.87399e-14 -1.2251e-20 3.12379e-15 3.04981e-15 1.64648e-20 1.87753e-14 -1.22742e-20 3.14224e-15 3.0467e-15
2.66 1.20407e-20 1.73364e-14 -8.98015e-21 3.0979e-15 3.02027e-15 1.20644e-20 1.73705e-14 -8.99782e-21 3.10357e-15 3.02206e-15
2.68 8.81246e-21 1.60489e-14 -6.57525e-21 3.09365e-15 2.99257e-15 8.81974e-21 1.60622e-14 -6.58068e-21 3.08598e-15 2.99471e-15
2.7 6.42342e-21 1.48225e-14 -4.7946e-21 3.07358e-15 2.95933e-15 6.4329e-21 1.48444e-14 -4.80167e-21 3.06954e-15 2.96632e-15
2.72 4.6748e-21 1.36927e-14 -3.49066e-21 3.04263e-15 2.93927e-15 4.68121e-21 1.37115e-14 -3.49545e-21 3.04984e-15 2.93878e-15
2.74 3.39528e-21 1.26455e-14 -2.53611e-21 3.03033e-15 2.90448e-15 3.39868e-21 1.26582e-14 -2.53865e-21 3.0321e-15 2.90754e-15
2.76 2.45957e-21 1.16686e-14 -1.83776e-21 3.00836e-15 2.88039e-15 2.46186e-21 1.16795e-14 -1.83947e-21 3.00264e-15 2.88186e-15
2.78 1.77722e-21 1.07588e-14 -1.3283e-21 2.97344e-15 2.84927e-15 1.77916e-21 1.07706e-14 -1.32976e-21 2.98455e-15 2.85462e-15
2.8 1.28166e-21 9.918e-15 -9.58184e-22 2.95155e-15 2.83056e-15 1.28283e-21 9.92706e-15 -9.59059e-22 2.96098e-15 2.83345e-15
2.82 9.22107e-22 9.13745e-15 -6.89552e-22 2.94532e-15 2.7948e-15 9.22833e-22 9.14465e-15 -6.90095e-22 2.94209e-15 2.80369e-15
2.84 6.61651e-22 8.41064e-15 -4.94898e-22 2.92285e-15 2.77197e-15 6.62334e-22 8.41933e-15 -4.9541e-22 2.93231e-15 2.77483e-15
2.86 4.73736e-22 7.73851e-15 -3.5442e-22 2.90318e-15 2.75218e-15 4.74276e-22 7.74734e-15 -3.54824e-22 2.90803e-15 2.75367e-15
2.88 3.38294e-22 7.11379e-15 -2.53141e-22 2.88366e-15 2.72333e-15 3.38832e-22 7.12511e-15 -2.53544e-22 2.87807e-15 2.72831e-15
2.9 2.41125e-22 6.5388e-15 -1.80464e-22 2.86186e-15 2.69721e-15 2.41512e-22 6.5493e-15 -1.80754e-22 2.86333e-15 2.70295e-15
2.92 1.71492e-22 6.0078e-15 -1.28372e-22 2.83314e-15 2.67862e-15 1.71748e-22 6.01676e-15 -1.28563e-22 2.84774e-15 2.67624e-15
2.94 1.21817e-22 5.52277e-15 -9.12014e-23 2.82043e-15 2.64517e-15 1.21856e-22 5.52452e-15 -9.12302e-23 2.83434e-15 2.65688e-15
2.96 8.61017e-23 5.06062e-15 -6.44716e-23 2.80711e-15 2.61936e-15 8.62577e-23 5.06979e-15 -6.45885e-23 2.80865e-15 2.63328e-15
2.98 6.08936e-23 4.64805e-15 -4.56024e-23 2.78264e-15 2.60208e-15 6.09186e-23 4.64996e-15 -4.56211e-23 2.78271e-15 2.6116e-15
3 4.29059e-23 4.26077e-15 -3.21357e-23 2.79829e-15 2.58191e-15 4.29242e-23 4.26258e-15 -3.21493e-23 2.78269e-15 2.58452e-15
3.02 3.01695e-23 3.90458e-15 -2.25989e-23 2.77427e-15 2.55839e-15 3.01754e-23 3.90535e-15 -2.26034e-23 2.7682e-15 2.56235e-15
3.04 2.11521e-23 3.57405e-15 -1.5846e-23 2.74407e-15 2.53432e-15 2.11643e-23 3.5761e-15 -1.58551e-23 2.74318e-15 2.54112e-15
3.06 1.4802e-23 3.27109e-15 -1.10899e-23 2.72783e-15 2.5064e-15 1.48099e-23 3.27284e-15 -1.10959e-23 2.7239e-15 2.51814e-15
3.08 1.03266e-23 2.98989e-15 -7.73754e-24 2.71617e-15 2.4922e-15 1.03395e-23 2.99365e-15 -7.74727e-24 2.71006e-15 2.49468e-15
3.1 7.19213e-24 2.73307e-15 -5.3894e-24 2.67506e-15 2.46493e-15 7.20193e-24 2.7368e-15 -5.39675e-24 2.68782e-15 2.4752e-15
3.12 4.99894e-24 2.49764e-15 -3.74623e-24 2.64627e-15 2.44659e-15 5.0049e-24 2.50062e-15 -3.75069e-24 2.66758e-15 2.45469e-15
3.14 3.46327e-24 2.27908e-15 -2.59557e-24 2.63857e-15 2.42778e-15 3.47009e-24 2.28357e-15 -2.60068e-24 2.65617e-15 2.43235e-15
3.16 2.39434e-24 2.07896e-15 -1.79457e-24 2.62801e-15 2.40785e-15 2.40041e-24 2.08423e-15 -1.79912e-24 2.63112e-15 2.41321e-15
3.18 1.65211e-24 1.89605e-15 -1.23834e-24 2.60074e-15 2.38571e-15 1.65664e-24 1.90125e-15 -1.24173e-24 2.6257e-15 2.39019e-15
3.2 1.14043e-24 1.73299e-15 -8.54855e-25 2.60838e-15 2.36587e-15 1.1407e-24 1.73339e-15 -8.55053e-25 2.6057e-15 2.37395e-15
3.22 7.83536e-25 1.5793e-15 -5.87359e-25 2.57226e-15 2.3404e-15 7.83628e-25 1.57949e-15 -5.87428e-25 2.59253e-15 2.35374e-15
3.24 5.372e-25 1.43875e-15 -4.02717e-25 2.55571e-15 2.32581e-15 5.37092e-25 1.43846e-15 -4.02636e-25 2.56506e-15 2.32799e-15
3.26 3.67352e-25 1.30961e-15 -2.75401e-25 2.53834e-15 2.30313e-15 3.67271e-25 1.30931e-15 -2.75339e-25 2.55678e-15 2.30722e-15
3.28 2.50655e-25 1.19153e-15 -1.87921e-25 2.52869e-15 2.29003e-15 2.50566e-25 1.19111e-15 -1.87854e-25 2.54198e-15 2.28792e-15
3.3 1.70608e-25 1.08334e-15 -1.27913e-25 2.51779e-15 2.26826e-15 1.70552e-25 1.08299e-15 -1.2787e-25 2.52579e-15 2.27296e-15
3.32 1.15859e-25 9.84463e-16 -8.68676e-26 2.4943e-15 2.246e-15 1.15821e-25 9.8414e-16 -8.68391e-26 2.49732e-15 2.25228e-15
3.34 7.8517e-26 8.9433e-16 -5.88712e-26 2.46928e-15 2.23321e-15 7.84727e-26 8.93826e-16 -5.88381e-26 2.48864e-15 2.23229e-15
3.36 5.3068e-26 8.11703e-16 -3.97909e-26 2.45953e-15 2.21348e-15 5.30454e-26 8.11356e-16 -3.97739e-26 2.46675e-15 2.21679e-15
3.38 3.57781e-26 7.36165e-16 -2.68274e-26 2.44031e-15 2.18647e-15 3.57745e-26 7.36093e-16 -2.68247e-26 2.45512e-15 2.19658e-15
3.4 2.40682e-26 6.67362e-16 -1.80474e-26 2.45363e-15 2.17254e-15 2.40713e-26 6.67446e-16 -1.80497e-26 2.43594e-15 2.18046e-15
3.42 1.61564e-26 6.04761e-16 -1.2115e-26 2.41318e-15 2.15618e-15 1.61593e-26 6.0487e-16 -1.21172e-26 2.42209e-15 2.16036e-15
3.44 1.08208e-26 5.47758e-16 -8.11424e-27 2.3971e-15 2.14288e-15 1.08229e-26 5.47861e-16 -8.11577e-27 2.41127e-15 2.1453e-15
3.46 7.22861e-27 4.95718e-16 -5.42062e-27 2.39495e-15 2.12085e-15 7.23204e-27 4.95953e-16 -5.4232e-27 2.3933e-15 2.12693e-15
3.48 4.82085e-27 4.48662e-16 -3.61513e-27 2.38208e-15 2.10557e-15 4.82145e-27 4.48718e-16 -3.61558e-27 2.37523e-15 2.11228e-15
3.5 3.20654e-27 4.05708e-16 -2.40461e-27 2.38694e-15 2.0918e-15 3.20695e-27 4.05759e-16 -2.40491e-27 2.36411e-15 2.09215e-15
3.52 2.12691e-27 3.66496e-16 -1.595e-27 2.3534e-15 2.07484e-15 2.12816e-27 3.66712e-16 -1.59594e-27 2.35725e-15 2.07805e-15
3.54 1.40818e-27 3.31047e-16 -1.05603e-27 2.33057e-15 2.05736e-15 1.40901e-27 3.3124e-16 -1.05665e-27 2.33675e-15 2.05958e-15
3.56 9.31039e-28 2.99138e-16 -6.98215e-28 2.30659e-15 2.04269e-15 9.30722e-28 2.99036e-16 -6.97977e-28 2.31933e-15 2.04488e-15
3.58 6.11683e-28 2.69072e-16 -4.58724e-28 2.29063e-15 2.01747e-15 6.13373e-28 2.69815e-16 -4.59991e-28 2.30974e-15 2.02889e-15
3.6 4.02395e-28 2.42771e-16 -3.01774e-28 2.29122e-15 2.00618e-15 4.03298e-28 2.43316e-16 -3.02451e-28 2.29318e-15 2.01359e-15
3.62 2.63812e-28 2.18678e-16 -1.97846e-28 2.39597e-15 1.99481e-15 2.64561e-28 2.19299e-16 -1.98408e-28 2.28297e-15 1.99869e-15
3.64 1.72707e-28 1.97039e-16 -1.29522e-28 2.25951e-15 1.97823e-15 1.7315e-28 1.97545e-16 -1.29855e-28 2.26495e-15 1.98165e-15
3.66 1.12984e-28 1.77728e-16 -8.47336e-29 2.24959e-15 1.96365e-15 1.13062e-28 1.7785e-16 -8.4792e-29 2.24552e-15 1.96791e-15
3.68 7.35319e-29 1.59762e-16 -5.51462e-29 2.23655e-15 1.94902e-15 7.36561e-29 1.60032e-16 -5.52394e-29 2.2378e-15 1.951e-15
3.7 4.77923e-29 1.43674e-16 -3.58427e-29 2.21271e-15 1.93354e-15 4.78738e-29 1.43919e-16 -3.59038e-29 2.22728e-15 1.93548e-15
3.72 3.09828e-29 1.29101e-16 -2.32362e-29 2.21288e-15 1.9137e-15 3.10444e-29 1.29358e-16 -2.32824e-29 2.21327e-15 1.92473e-15
3.74 2.00563e-29 1.16042e-16 -1.50417e-29 2.19234e-15 1.90561e-15 2.00848e-29 1.16206e-16 -1.50631e-29 2.2034e-15 1.90935e-15
3.76 1.29636e-29 1.04329e-16 -9.72237e-30 2.17456e-15 1.88857e-15 1.29642e-29 1.04334e-16 -9.72288e-30 2.18496e-15 1.89251e-15
3.78 8.34836e-30 9.36187e-17 -6.26109e-30 2.14498e-15 1.87467e-15 8.34881e-30 9.36237e-17 -6.26143e-30 2.17209e-15 1.87853e-15
3.8 5.36384e-30 8.39621e-17 -4.02278e-30 2.14939e-15 1.86057e-15 5.36413e-30 8.39665e-17 -4.02299e-30 2.15412e-15 1.86503e-15
3.82 3.43772e-30 7.52468e-17 -2.57823e-30 2.1346e-15 1.85533e-15 3.43851e-30 7.52641e-17 -2.57882e-30 2.13767e-15 1.85163e-15
3.84 2.19789e-30 6.73903e-17 -1.64838e-30 2.12687e-15 1.83084e-15 2.19907e-30 6.74265e-17 -1.64927e-30 2.13429e-15 1.83568e-15
3.86 1.40245e-30 6.03419e-17 -1.05182e-30 2.11209e-15 1.81563e-15 1.40315e-30 6.03719e-17 -1.05234e-30 2.12503e-15 1.8221e-15
3.88 8.93093e-31 5.40171e-17 -6.69809e-31 2.10464e-15 1.8088e-15 8.93235e-31 5.40257e-17 -6.69916e-31 2.10426e-15 1.81099e-15
3.9 5.67224e-31 4.83121e-17 -4.25412e-31 2.07935e-15 1.79109e-15 5.67316e-31 4.832e-17 -4.25481e-31 2.09622e-15 1.79427e-15
3.92 3.59426e-31 4.31861e-17 -2.69566e-31 2.06204e-15 1.78468e-15 3.59485e-31 4.31931e-17 -2.6961e-31 2.08533e-15 1.78194e-15
3.94 2.27246e-31 3.85858e-17 -1.70433e-31 2.06698e-15 1.76875e-15 2.27265e-31 3.8589e-17 -1.70447e-31 2.06869e-15 1.76941e-15
3.96 1.43333e-31 3.44539e-17 -1.07499e-31 2.04967e-15 1.74938e-15 1.43345e-31 3.44567e-17 -1.07508e-31 2.05478e-15 1.75708e-15
3.98 9.01549e-32 3.0733e-17 -6.76155e-32 2.0395e-15 1.73915e-15 9.02044e-32 3.07499e-17 -6.76527e-32 2.04821e-15 1.74535e-15
4 5.6621e-32 2.7421e-17 -4.24654e-32 2.03104e-15 1.72536e-15 5.66331e-32 2.74268e-17 -4.24745e-32 2.03675e-15 1.73199e-15
4.02 3.54687e-32 2.44458e-17 -2.66013e-32 2.0067e-15 1.71675e-15 3.54739e-32 2.44494e-17 -2.66052e-32 2.01964e-15 1.719e-15
4.04 2.21599e-32 2.17744e-17 -1.66198e-32 1.99686e-15 1.70169e-15 2.21689e-32 2.17832e-17 -1.66266e-32 2.00794e-15 1.71012e-15
4.06 1.38166e-32 1.93892e-17 -1.03624e-32 1.98826e-15 1.69166e-15 1.38222e-32 1.93971e-17 -1.03666e-32 1.992e-15 1.69482e-15
4.08 8.59528e-33 1.72571e-17 -6.44643e-33 1.97857e-15 1.68177e-15 8.59815e-33 1.72628e-17 -6.44858e-33 1.9898e-15 1.68411e-15
4.1 5.33441e-33 1.53499e-17 -4.00079e-33 1.97052e-15 1.66849e-15 5.33617e-33 1.5355e-17 -4.00211e-33 1.97176e-15 1.6731e-15
4.12 3.30238e-33 1.36434e-17 -2.47677e-33 1.95255e-15 1.66345e-15 3.30409e-33 1.36504e-17 -2.47805e-33 1.96264e-15 1.66149e-15
4.14 2.04007e-33 1.21222e-17 -1.53005e-33 1.93766e-15 1.64352e-15 2.04112e-33 1.21284e-17 -1.53084e-33 1.95298e-15 1.64829e-15
4.16 1.25736e-33 1.07646e-17 -9.43019e-34 1.93493e-15 1.63146e-15 1.25801e-33 1.07701e-17 -9.43502e-34 1.9372e-15 1.63867e-15
4.18 7.73162e-34 9.55383e-18 -5.7987e-34 1.92791e-15 1.62093e-15 7.73559e-34 9.55874e-18 -5.80168e-34 1.9339e-15 1.62464e-15
4.2 4.74819e-34 8.48337e-18 -3.56114e-34 1.90797e-15 1.60871e-15 4.7457e-34 8.47891e-18 -3.55926e-34 1.92412e-15 1.61653e-15
4.22 2.90624e-34 7.52089e-18 -2.17968e-34 1.90453e-15 1.59628e-15 2.90471e-34 7.51693e-18 -2.17853e-34 1.90436e-15 1.60399e-15
4.24 1.77383e-34 6.66055e-18 -1.33037e-34 1.88312e-15 1.58815e-15 1.77379e-34 6.66042e-18 -1.33034e-34 1.8945e-15 1.59387e-15
4.26 1.08131e-34 5.90169e-18 -8.10982e-35 1.8613e-15 1.57696e-15 1.08068e-34 5.89824e-18 -8.10509e-35 1.88276e-15 1.5818e-15
4.28 6.57257e-35 5.22338e-18 -4.92942e-35 1.86143e-15 1.56334e-15 6.56884e-35 5.22041e-18 -4.92662e-35 1.87542e-15 1.56995e-15
4.3 3.98077e-35 4.61464e-18 -2.98557e-35 1.85977e-15 1.55342e-15 3.9836e-35 4.61792e-18 -2.9877e-35 1.86487e-15 1.56135e-15
4.32 2.41014e-35 4.08257e-18 -1.80761e-35 1.83906e-15 1.54691e-15 2.41024e-35 4.08272e-18 -1.80767e-35 1.8507e-15 1.5487e-15
4.34 1.45475e-35 3.60713e-18 -1.09106e-35 1.85372e-15 1.53534e-15 1.45492e-35 3.60755e-18 -1.09119e-35 1.84135e-15 1.53797e-15
4.36 8.75877e-36 3.18467e-18 -6.56907e-36 1.82932e-15 1.52671e-15 8.76223e-36 3.18593e-18 -6.57167e-36 1.83792e-15 1.52843e-15
4.38 5.26388e-36 2.81151e-18 -3.94791e-36 1.81797e-15 1.51585e-15 5.26485e-36 2.81203e-18 -3.94864e-36 1.81795e-15 1.51698e-15
4.4 3.15574e-36 2.48034e-18 -2.3668e-36 1.80324e-15 1.50143e-15 3.15612e-36 2.48064e-18 -2.36709e-36 1.81022e-15 1.50599e-15
4.42 1.88718e-36 2.18657e-18 -1.41538e-36 1.79692e-15 1.49236e-15 1.88763e-36 2.1871e-18 -1.41572e-36 1.80489e-15 1.49768e-15
4.44 1.12555e-36 1.92584e-18 -8.4416e-37 1.77322e-15 1.48283e-15 1.12636e-36 1.92723e-18 -8.44769e-37 1.79017e-15 1.48609e-15
4.46 6.70069e-37 1.69608e-18 -5.02551e-37 1.77803e-15 1.48584e-15 6.70551e-37 1.6973e-18 -5.02913e-37 1.78473e-15 1.4781e-15
4.48 3.97966e-37 1.49282e-18 -2.98474e-37 1.7598e-15 1.46152e-15 3.98275e-37 1.49398e-18 -2.98706e-37 1.7731e-15 1.46697e-15
4.5 2.35875e-37 1.31353e-18 -1.76906e-37 1.75628e-15 1.45191e-15 2.3601e-37 1.31428e-18 -1.77007e-37 1.75886e-15 1.45682e-15
4.52 1.39448e-37 1.15488e-18 -1.04586e-37 1.7265e-15 1.44392e-15 1.39532e-37 1.15557e-18 -1.04649e-37 1.75223e-15 1.44677e-15
4.54 8.22466e-38 1.01477e-18 -6.1685e-38 1.73931e-15 1.43677e-15 8.23022e-38 1.01545e-18 -6.17266e-38 1.74004e-15 1.44001e-15
4.56 4.84009e-38 8.91239e-19 -3.63007e-38 1.72951e-15 1.42622e-15 4.84335e-38 8.91839e-19 -3.63251e-38 1.73209e-15 1.42949e-15
4.58 2.84152e-38 7.82252e-19 -2.13114e-38 1.71634e-15 1.42419e-15 2.84365e-38 7.82839e-19 -2.13274e-38 1.72751e-15 1.42332e-15
4.6 1.66447e-38 6.86265e-19 -1.24835e-38 1.70748e-15 1.40476e-15 1.66572e-38 6.86781e-19 -1.24929e-38 1.71677e-15 1.40909e-15
4.62 9.72555e-39 6.0161e-19 -7.29416e-39 1.70624e-15 1.39943e-15 9.7347e-39 6.02177e-19 -7.30103e-39 1.70263e-15 1.40073e-15
4.64 5.67512e-39 5.27625e-19 -4.25634e-39 1.68632e-15 1.38698e-15 5.67597e-39 5.27704e-19 -4.25697e-39 1.69596e-15 1.39365e-15
4.66 3.29961e-39 4.61877e-19 -2.47471e-39 1.6829e-15 1.37883e-15 3.30181e-39 4.62185e-19 -2.47636e-39 1.68996e-15 1.38722e-15
4.68 1.91638e-39 4.04598e-19 -1.43729e-39 1.67486e-15 1.37239e-15 1.91629e-39 4.04578e-19 -1.43722e-39 1.67562e-15 1.37461e-15
4.7 1.10895e-39 3.53747e-19 -8.31709e-40 1.66358e-15 1.36211e-15 1.10959e-39 3.53955e-19 -8.32196e-40 1.66037e-15 1.3669e-15
4.72 6.40793e-40 3.09391e-19 -4.80595e-40 1.65341e-15 1.35871e-15 6.41008e-40 3.09495e-19 -4.80756e-40 1.66458e-15 1.35523e-15
4.74 3.69379e-40 2.70416e-19 -2.77034e-40 1.64951e-15 1.34692e-15 3.69452e-40 2.7047e-19 -2.77089e-40 1.65376e-15 1.35164e-15
4.76 2.12404e-40 2.36189e-19 -1.59303e-40 1.63901e-15 1.33761e-15 2.12446e-40 2.36235e-19 -1.59335e-40 1.64098e-15 1.34248e-15
4.78 1.21767e-40 2.06027e-19 -9.13253e-41 1.62836e-15 1.33023e-15 1.21881e-40 2.06219e-19 -9.14104e-41 1.63346e-15 1.33006e-15
4.8 6.96965e-41 1.7975e-19 -5.22724e-41 1.61911e-15 1.32396e-15 6.97615e-41 1.79918e-19 -5.23211e-41 1.62631e-15 1.32578e-15
4.82 3.98005e-41 1.56739e-19 -2.98504e-41 1.61017e-15 1.31079e-15 3.98375e-41 1.56884e-19 -2.98781e-41 1.6172e-15 1.31583e-15
4.84 2.26758e-41 1.36597e-19 -1.70068e-41 1.61328e-15 1.30442e-15 2.26968e-41 1.36724e-19 -1.70226e-41 1.61204e-15 1.30862e-15
4.86 1.28893e-41 1.18978e-19 -9.66699e-42 1.59286e-15 1.29693e-15 1.29013e-41 1.19088e-19 -9.67594e-42 1.59848e-15 1.30247e-15
4.88 7.30964e-42 1.03575e-19 -5.48223e-42 1.59534e-15 1.28738e-15 7.31635e-42 1.0367e-19 -5.48726e-42 1.58931e-15 1.29081e-15
4.9 4.13597e-42 9.01198e-20 -3.10198e-42 1.58668e-15 1.28096e-15 4.13955e-42 9.01978e-20 -3.10466e-42 1.58378e-15 1.28075e-15
4.92 2.33469e-42 7.83652e-20 -1.75102e-42 1.56474e-15 1.26932e-15 2.33672e-42 7.84331e-20 -1.75254e-42 1.57439e-15 1.27748e-15
4.94 1.31486e-42 6.81061e-20 -9.86143e-43 1.56095e-15 1.2665e-15 1.316e-42 6.81652e-20 -9.86998e-43 1.56499e-15 1.26916e-15
4.96 7.38686e-43 5.91488e-20 -5.54014e-43 1.5477e-15 1.25597e-15 7.39433e-43 5.92086e-20 -5.54575e-43 1.56019e-15 1.26158e-15
4.98 4.14094e-43 5.13486e-20 -3.10571e-43 1.53763e-15 1.25917e-15 4.14513e-43 5.14005e-20 -3.10885e-43 1.54928e-15 1.25314e-15
5 2.31658e-43 4.4564e-20 -1.73744e-43 1.53376e-15 1.23902e-15 2.31832e-43 4.45974e-20 -1.73874e-43 1.53727e-15 1.24665e-15
5.02 1.29264e-43 3.86444e-20 -9.69481e-44 1.52186e-15 1.23444e-15 1.29361e-43 3.86733e-20 -9.70206e-44 1.5371e-15 1.24076e-15
5.04 7.19933e-44 3.35071e-20 -5.39949e-44 1.51872e-15 1.22531e-15 7.20158e-44 3.35175e-20 -5.40118e-44 1.52853e-15 1.23081e-15
5.06 3.99678e-44 2.90105e-20 -2.99758e-44 1.51078e-15 1.22376e-15 3.99989e-44 2.9033e-20 -2.99991e-44 1.52028e-15 1.22408e-15
5.08 2.21499e-44 2.51178e-20 -1.66124e-44 1.50539e-15 1.21407e-15 2.21648e-44 2.51346e-20 -1.66236e-44 1.50964e-15 1.21548e-15
5.1 1.22457e-44 2.17331e-20 -9.18426e-45 1.49919e-15 1.20546e-15 1.22539e-44 2.17476e-20 -9.1904e-45 1.50421e-15 1.2088e-15
5.12 6.7544e-45 1.8794e-20 -5.0658e-45 1.49035e-15 1.19519e-15 6.75894e-45 1.88066e-20 -5.06921e-45 1.49902e-15 1.20456e-15
5.14 3.71695e-45 1.62434e-20 -2.78771e-45 1.48231e-15 1.1937e-15 3.71946e-45 1.62544e-20 -2.78959e-45 1.48911e-15 1.19499e-15
5.16 2.04051e-45 1.40298e-20 -1.53038e-45 1.48141e-15 1.18778e-15 2.04209e-45 1.40407e-20 -1.53157e-45 1.4835e-15 1.18914e-15
5.18 1.11756e-45 1.21107e-20 -8.38168e-46 1.47138e-15 1.17862e-15 1.11858e-45 1.21217e-20 -8.38933e-46 1.47458e-15 1.18151e-15
5.2 6.11064e-46 1.04553e-20 -4.58298e-46 1.46348e-15 1.16955e-15 6.11296e-46 1.04593e-20 -4.58472e-46 1.46499e-15 1.17277e-15
5.22 3.33279e-46 9.0193e-21 0 1.44526e-15 1.16554e-15 3.33298e-46 9.01982e-21 0 1.45735e-15 1.16816e-15
5.24 1.81232e-46 7.77104e-21 0 1.44633e-15 1.15372e-15 1.81304e-46 7.77416e-21 0 1.45103e-15 1.16005e-15
5.26 9.84076e-47 6.69758e-21 0 1.43062e-15 1.15081e-15 9.83964e-47 6.69682e-21 0 1.43966e-15 1.15373e-15
5.28 5.32674e-47 5.76446e-21 0 1.4298e-15 1.14369e-15 5.32776e-47 5.76557e-21 0 1.43389e-15 1.1478e-15
5.3 2.87601e-47 4.95748e-21 0 1.41628e-15 1.13482e-15 2.8781e-47 4.96108e-21 0 1.42845e-15 1.14067e-15
5.32 1.55012e-47 4.26355e-21 0 1.41362e-15 1.13202e-15 1.55118e-47 4.26647e-21 0 1.42194e-15 1.1363e-15
5.34 8.33095e-48 3.66272e-21 0 1.40809e-15 1.13204e-15 8.34088e-48 3.66708e-21 0 1.41765e-15 1.12725e-15
5.36 4.46939e-48 3.14646e-21 0 1.39725e-15 1.11646e-15 4.47463e-48 3.15016e-21 0 1.40609e-15 1.12234e-15
5.38 2.39296e-48 2.70234e-21 0 1.40076e-15 1.11213e-15 2.39496e-48 2.7046e-21 0 1.4006e-15 1.11315e-15
5.4 1.27783e-48 2.31886e-21 0 1.39347e-15 1.10871e-15 1.27889e-48 2.32077e-21 0 1.39329e-15 1.10961e-15
5.42 6.80774e-49 1.98867e-21 0 1.37917e-15 1.1019e-15 6.81339e-49 1.99031e-21 0 1.38761e-15 1.10228e-15
5.44 3.61844e-49 1.70453e-21 0 1.37591e-15 1.09104e-15 3.6215e-49 1.70596e-21 0 1.37591e-15 1.09502e-15
5.46 1.91865e-49 1.46004e-21 0 1.35406e-15 1.08427e-15 1.92047e-49 1.46143e-21 0 1.36643e-15 1.09006e-15
5.48 1.01529e-49 1.25029e-21 0 1.36018e-15 1.07927e-15 1.01607e-49 1.25125e-21 0 1.36679e-15 1.08405e-15
5.5 5.35907e-50 1.06986e-21 0 1.36071e-15 1.073e-15 5.3633e-50 1.0707e-21 0 1.35785e-15 1.07854e-15
5.52 2.82229e-50 9.14997e-22 0 1.34393e-15 1.06708e-15 2.82446e-50 9.15703e-22 0 1.35623e-15 1.07275e-15
5.54 1.48234e-50 7.81831e-22 0 1.34099e-15 1.05762e-15 1.484e-50 7.82706e-22 0 1.34535e-15 1.06451e-15
5.56 7.76061e-51 6.67066e-22 0 1.33274e-15 1.05619e-15 7.77909e-51 6.68654e-22 0 1.33809e-15 1.05901e-15
5.58 4.06681e-51 5.7069e-22 0 1.33043e-15 1.05155e-15 4.06834e-51 5.70905e-22 0 1.33439e-15 1.05489e-15
5.6 2.11868e-51 4.8624e-22 0 1.32787e-15 1.04628e-15 2.12276e-51 4.87175e-22 0 1.32579e-15 1.04707e-15
5.62 1.1029e-51 4.14688e-22 0 1.3129e-15 1.03728e-15 1.10504e-51 4.15495e-22 0 1.32124e-15 1.04355e-15
5.64 5.73348e-52 3.53812e-22 0 1.30462e-15 1.03384e-15 5.73919e-52 3.54164e-22 0 1.31499e-15 1.03671e-15
5.66 2.97176e-52 3.01509e-22 0 1.29221e-15 1.02767e-15 2.97384e-52 3.01719e-22 0 1.30713e-15 1.03046e-15
5.68 1.53677e-52 2.56798e-22 0 1.30624e-15 1.02348e-15 1.53737e-52 2.56898e-22 0 1.30215e-15 1.02639e-15
5.7 7.92964e-53 2.18622e-22 0 1.28068e-15 1.01665e-15 7.92932e-53 2.18613e-22 0 1.29529e-15 1.01972e-15
5.72 4.07279e-53 1.85591e-22 0 1.27979e-15 1.01065e-15 4.08025e-53 1.85931e-22 0 1.29154e-15 1.01468e-15
5.74 2.09138e-53 1.57793e-22 0 1.2772e-15 1.00355e-15 2.09475e-53 1.58047e-22 0 1.28213e-15 1.01023e-15
5.76 1.07099e-53 1.34026e-22 0 1.26888e-15 9.96023e-16 1.07293e-53 1.3427e-22 0 1.27598e-15 1.00444e-15
5.78 5.47351e-54 1.13812e-22 0 1.26538e-15 9.91236e-16 5.48287e-54 1.14007e-22 0 1.27058e-15 9.98338e-16
5.8 2.7907e-54 9.6587e-23 0 1.26052e-15 9.91316e-16 2.79536e-54 9.67483e-23 0 1.26296e-15 9.93725e-16
5.82 1.41972e-54 8.19323e-23 0 1.25515e-15 9.82229e-16 1.42188e-54 8.20566e-23 0 1.25994e-15 9.88679e-16
5.84 7.20476e-55 6.94516e-23 0 1.24371e-15 9.7682e-16 7.21573e-55 6.95573e-23 0 1.25378e-15 9.83196e-16
5.86 3.65077e-55 5.88873e-23 0 1.25022e-15 9.81071e-16 3.65337e-55 5.89292e-23 0 1.2505e-15 9.77275e-16
5.88 1.84019e-55 4.97552e-23 0 1.23135e-15 9.6839e-16 1.84544e-55 4.98973e-23 0 1.24211e-15 9.74536e-16
5.9 9.27434e-56 4.21078e-23 0 1.23011e-15 9.63291e-16 9.30043e-56 4.22263e-23 0 1.23764e-15 9.6578e-16
5.92 4.67032e-56 3.56693e-23 0 1.22396e-15 9.58777e-16 4.67627e-56 3.57147e-23 0 1.23056e-15 9.62543e-16
5.94 2.34477e-56 3.01773e-23 0 1.21067e-15 9.54331e-16 2.3458e-56 3.01905e-23 0 1.22474e-15 9.57475e-16
5.96 1.17391e-56 2.55043e-23 0 1.21485e-15 9.45606e-16 1.17402e-56 2.55066e-23 0 1.22138e-15 9.52199e-16
5.98 5.85775e-57 2.15213e-23 0 1.20529e-15 9.40882e-16 5.86214e-57 2.15374e-23 0 1.21343e-15 9.48288e-16
6 2.91868e-57 1.81656e-23 0 1.20155e-15 9.39519e-16 2.92032e-57 1.81758e-23 0 1.2053e-15 9.42465e-16
6.02 1.45033e-57 1.53186e-23 0 1.19928e-15 9.32322e-16 1.45144e-57 1.53304e-23 0 1.20093e-15 9.38721e-16
6.04 7.18569e-58 1.29025e-23 0 1.19367e-15 9.29496e-16 7.1972e-58 1.29232e-23 0 1.19504e-15 9.31497e-16
6.06 3.5593e-58 1.0884e-23 0 1.18972e-15 9.22393e-16 3.56058e-58 1.0888e-23 0 1.19211e-15 9.26442e-16
6.08 1.75699e-58 9.16594e-24 0 1.17716e-15 9.19354e-16 1.75741e-58 9.16814e-24 0 1.18387e-15 9.23889e-16
6.1 8.64499e-59 7.7076e-24 0 1.16926e-15 9.12669e-16 8.65406e-59 7.71569e-24 0 1.17951e-15 9.18781e-16
6.12 4.24997e-59 6.48712e-24 0 1.1668e-15 9.03831e-16 4.25168e-59 6.48974e-24 0 1.17542e-15 9.14913e-16
6.14 2.08151e-59 5.44905e-24 0 1.15844e-15 9.05397e-16 2.08399e-59 5.45555e-24 0 1.1696e-15 9.10586e-16
6.16 1.01733e-59 4.57557e-24 0 1.15709e-15 8.99187e-16 1.01912e-59 4.58361e-24 0 1.16325e-15 9.05923e-16
6.18 4.96612e-60 3.84419e-24 0 1.14434e-15 8.94516e-16 4.97221e-60 3.8489e-24 0 1.15703e-15 9.00257e-16
6.2 2.41348e-60 3.22106e-24 0 1.14641e-15 8.92811e-16 2.42029e-60 3.23016e-24 0 1.1548e-15 8.94711e-16
6.22 1.17487e-60 2.7082e-24 0 1.13908e-15 8.88041e-16 1.17539e-60 2.70938e-24 0 1.15301e-15 8.90202e-16
6.24 5.69018e-61 2.26941e-24 0 1.13535e-15 8.82589e-16 5.69492e-61 2.2713e-24 0 1.14369e-15 8.85024e-16
6.26 2.75046e-61 1.90131e-24 0 1.12988e-15 8.79217e-16 2.75289e-61 1.90299e-24 0 1.13921e-15 8.82757e-16
6.28 1.32406e-61 1.58921e-24 0 1.12691e-15 8.73031e-16 1.32765e-61 1.59353e-24 0 1.13108e-15 8.79066e-16
6.3 6.38506e-62 1.333e-24 0 1.12157e-15 8.69342e-16 6.38814e-62 1.33364e-24 0 1.126e-15 8.72781e-16
6.32 3.06135e-62 1.11361e-24 0 1.11205e-15 8.63082e-16 3.06661e-62 1.11552e-24 0 1.12496e-15 8.70894e-16
6.34 1.46746e-62 9.31765e-25 0 1.11204e-15 8.62429e-16 1.46871e-62 9.3256e-25 0 1.11912e-15 8.63849e-16
6.36 7.00965e-63 7.78252e-25 0 1.10826e-15 8.55933e-16 7.01794e-63 7.79172e-25 0 1.11578e-15 8.61141e-16
6.38 3.34189e-63 6.49926e-25 0 1.10583e-15 8.51371e-16 3.34562e-63 6.50651e-25 0 1.11019e-15 8.57184e-16
6.4 1.58949e-63 5.42428e-25 0 1.09877e-15 8.48335e-16 1.59125e-63 5.43027e-25 0 1.10401e-15 8.50879e-16
6.42 7.54731e-64 4.52745e-25 0 1.08665e-15 8.39432e-16 7.55079e-64 4.52954e-25 0 1.09801e-15 8.48369e-16
6.44 3.57246e-64 3.77372e-25 0 1.09034e-15 8.37963e-16 3.57472e-64 3.77611e-25 0 1.09549e-15 8.44328e-16
6.46 1.68394e-64 3.13786e-25 0 1.09012e-15 8.3557e-16 1.68844e-64 3.14625e-25 0 1.08551e-15 8.40899e-16
6.48 7.93577e-65 2.61316e-25 0 1.06295e-15 8.30674e-16 7.95653e-65 2.62e-25 0 1.08186e-15 8.37145e-16
6.5 3.73098e-65 2.17488e-25 0 1.07143e-15 8.28575e-16 3.74072e-65 2.18056e-25 0 1.07809e-15 8.30222e-16
6.52 1.75228e-65 1.8114e-25 0 1.06462e-15 8.23411e-16 1.75462e-65 1.81381e-25 0 1.0757e-15 8.28822e-16
6.54 8.19925e-66 1.50573e-25 0 1.06169e-15 8.1848e-16 8.21112e-66 1.50791e-25 0 1.06738e-15 8.24019e-16
6.56 3.8292e-66 1.25144e-25 0 1.05971e-15 8.14281e-16 3.83369e-66 1.2529e-25 0 1.06553e-15 8.19596e-16
6.58 1.78365e-66 1.03921e-25 0 1.05834e-15 8.10168e-16 1.78577e-66 1.04044e-25 0 1.06046e-15 8.16857e-16
6.6 8.29494e-67 8.63102e-26 0 1.05088e-15 8.08778e-16 8.29905e-67 8.63529e-26 0 1.05654e-15 8.11816e-16
6.62 3.84063e-67 7.14943e-26 0 1.04181e-15 8.02763e-16 3.84791e-67 7.16299e-26 0 1.05366e-15 8.08041e-16
6.64 1.77779e-67 5.9311e-26 0 1.03916e-15 7.98021e-16 1.77998e-67 5.93841e-26 0 1.04643e-15 8.0377e-16
6.66 8.20474e-68 4.91437e-26 0 1.04027e-15 7.97479e-16 8.21488e-68 4.92044e-26 0 1.04119e-15 7.99416e-16
6.68 3.7769e-68 4.06866e-26 0 1.03654e-15 7.94678e-16 3.78251e-68 4.07471e-26 0 1.04131e-15 7.95121e-16
6.7 1.73344e-68 3.36436e-26 0 1.02881e-15 7.87763e-16 1.73762e-68 3.37247e-26 0 1.03432e-15 7.93499e-16
6.72 7.94248e-69 2.78223e-26 0 1.02243e-15 7.85185e-16 7.96381e-69 2.7897e-26 0 1.03034e-15 7.89342e-16
6.74 3.63843e-69 2.3044e-26 0 1.01965e-15 7.80201e-16 3.64152e-69 2.30635e-26 0 1.02442e-15 7.84969e-16
6.76 1.66051e-69 1.90483e-26 0 1.01536e-15 7.75212e-16 1.66126e-69 1.90569e-26 0 1.02244e-15 7.809e-16
6.78 7.55645e-70 1.57278e-26 0 1.01277e-15 7.71438e-16 7.56114e-70 1.57375e-26 0 1.01906e-15 7.79046e-16
6.8 3.43093e-70 1.29796e-26 0 1.00489e-15 7.69978e-16 3.43345e-70 1.29891e-26 0 1.01248e-15 7.74604e-16
6.82 1.55453e-70 1.07081e-26 0 1.00325e-15 7.67096e-16 1.55549e-70 1.07147e-26 0 1.00739e-15 7.70267e-16
6.84 7.02736e-71 8.82945e-27 0 1.00109e-15 7.6365e-16 7.03072e-71 8.83368e-27 0 1.00534e-15 7.69182e-16
6.86 3.16788e-71 7.27282e-27 0 9.90006e-16 7.5593e-16 3.17048e-71 7.2788e-27 0 1.00085e-15 7.64206e-16
6.88 1.42499e-71 5.9883e-27 0 9.88401e-16 7.55898e-16 1.42641e-71 5.99427e-27 0 9.97341e-16 7.61255e-16
6.9 6.39769e-72 4.92988e-27 0 9.8448e-16 7.52789e-16 6.40264e-72 4.93369e-27 0 9.91585e-16 7.57337e-16
6.92 2.86576e-72 4.05637e-27 0 9.82049e-16 7.49555e-16 2.86726e-72 4.05849e-27 0 9.88991e-16 7.53615e-16
6.94 1.2802e-72 3.33446e-27 0 9.75543e-16 7.46577e-16 1.28106e-72 3.3367e-27 0 9.82941e-16 7.51767e-16
6.96 5.7088e-73 2.74099e-27 0 9.72117e-16 7.42518e-16 5.71036e-73 2.74174e-27 0 9.79257e-16 7.4683e-16
6.98 2.53786e-73 2.25014e-27 0 9.70059e-16 7.35649e-16 2.53953e-73 2.25162e-27 0 9.75001e-16 7.42903e-16
7 1.12643e-73 1.84751e-27 0 9.64054e-16 7.36377e-16 1.12677e-73 1.84808e-27 0 9.68875e-16 7.39574e-16
7.02 4.98475e-74 1.51508e-27 0 9.5937e-16 7.3309e-16 4.98786e-74 1.51603e-27 0 9.66741e-16 7.36569e-16
7.04 2.20162e-74 1.24224e-27 0 9.58953e-16 7.27197e-16 2.20285e-74 1.24294e-27 0 9.62862e-16 7.32405e-16
7.06 9.69818e-75 1.01763e-27 0 9.58509e-16 7.26432e-16 9.70623e-75 1.01848e-27 0 9.5784e-16 7.31474e-16
7.08 4.26334e-75 8.33396e-28 0 9.48693e-16 7.22895e-16 4.26687e-75 8.34087e-28 0 9.54016e-16 7.26216e-16
7.1 1.86932e-75 6.81945e-28 0 9.45481e-16 7.18861e-16 1.87138e-75 6.827e-28 0 9.52357e-16 7.22606e-16
7.12 8.17953e-76 5.57859e-28 0 9.39522e-16 7.15816e-16 8.18861e-76 5.58478e-28 0 9.46776e-16 7.1979e-16
7.14 3.57251e-76 4.56313e-28 0 9.39262e-16 7.13296e-16 3.57479e-76 4.56605e-28 0 9.45288e-16 7.18131e-16
7.16 1.55711e-76 3.73137e-28 0 9.32444e-16 7.1184e-16 1.55699e-76 3.73107e-28 0 9.40191e-16 7.14036e-16
7.18 6.76103e-77 3.04497e-28 0 9.24078e-16 7.07551e-16 6.76573e-77 3.04709e-28 0 9.35784e-16 7.10134e-16
7.2 2.9318e-77 2.48594e-28 0 9.27535e-16 7.05308e-16 2.93317e-77 2.48711e-28 0 9.32291e-16 7.07802e-16
7.22 1.26783e-77 2.02754e-28 0 9.20187e-16 6.98605e-16 1.26868e-77 2.02891e-28 0 9.31174e-16 7.04683e-16
7.24 5.47173e-78 1.65329e-28 0 9.24652e-16 6.96684e-16 5.47475e-78 1.6542e-28 0 9.26592e-16 7.01947e-16
7.26 2.35448e-78 1.34648e-28 0 9.14629e-16 6.94188e-16 2.35705e-78 1.34794e-28 0 9.2041e-16 6.98456e-16
7.28 1.0115e-78 1.09677e-28 0 9.13569e-16 6.91246e-16 1.01243e-78 1.09778e-28 0 9.17599e-16 6.94237e-16
7.3 4.33289e-79 8.92348e-29 0 9.08016e-16 6.85737e-16 4.33868e-79 8.93541e-29 0 9.12582e-16 6.9186e-16
7.32 1.8534e-79 7.2627e-29 0 9.00166e-16 6.84651e-16 1.855e-79 7.26898e-29 0 9.09251e-16 6.89311e-16
7.34 7.90484e-80 5.90418e-29 0 9.00801e-16 6.81346e-16 7.91268e-80 5.91004e-29 0 9.07525e-16 6.85866e-16
7.36 3.36471e-80 4.79861e-29 0 8.95804e-16 6.79702e-16 3.36742e-80 4.80248e-29 0 9.02413e-16 6.82203e-16
7.38 1.42862e-80 3.89719e-29 0 8.9417e-16 6.76821e-16 1.42976e-80 3.9003e-29 0 9.00065e-16 6.79047e-16
7.4 0 3.16259e-29 0 8.90392e-16 6.72109e-16 0 3.16585e-29 0 8.97203e-16 6.7673e-16
7.42 0 2.5655e-29 0 8.85055e-16 6.70033e-16 0 2.56826e-29 0 8.92166e-16 6.73516e-16
7.44 0 2.08022e-29 0 8.8454e-16 6.67377e-16 0 2.08232e-29 0 8.89444e-16 6.7087e-16
7.46 0 1.68618e-29 0 8.82239e-16 6.65199e-16 0 1.68738e-29 0 8.87822e-16 6.69315e-16
7.48 0 1.36573e-29 0 8.76471e-16 6.6116e-16 0 1.36659e-29 0 8.82615e-16 6.64921e-16
7.5 0 1.10578e-29 0 8.72527e-16 6.59973e-16 0 1.10616e-29 0 8.78167e-16 6.61994e-16
7.52 0 8.94569e-30 0 8.77238e-16 6.56473e-16 0 8.94869e-30 0 8.76016e-16 6.59691e-16
7.54 0 7.23292e-30 0 8.69074e-16 6.49309e-16 0 7.23532e-30 0 8.7131e-16 6.56809e-16
7.56 0 5.84576e-30 0 8.6743e-16 6.51094e-16 0 5.84675e-30 0 8.67622e-16 6.53479e-16
7.58 0 4.72197e-30 0 8.69032e-16 6.49405e-16 0 4.72203e-30 0 8.64966e-16 6.51633e-16
7.6 0 3.81151e-30 0 8.56108e-16 6.46423e-16 0 3.81155e-30 0 8.60749e-16 6.4805e-16
7.62 0 3.07498e-30 0 8.5322e-16 6.4146e-16 0 3.07491e-30 0 8.57575e-16 6.46317e-16
7.64 0 2.4769e-30 0 8.52895e-16 6.39869e-16 0 2.47926e-30 0 8.56895e-16 6.44243e-16
7.66 0 1.99626e-30 0 8.49598e-16 6.36004e-16 0 1.99787e-30 0 8.51634e-16 6.40434e-16
7.68 0 1.60767e-30 0 8.39876e-16 6.32948e-16 0 1.60906e-30 0 8.47186e-16 6.37562e-16
7.7 0 1.29468e-30 0 8.41344e-16 6.28408e-16 0 1.2952e-30 0 8.44855e-16 6.35965e-16
7.72 0 1.04159e-30 0 8.36508e-16 6.28209e-16 0 1.04198e-30 0 8.41297e-16 6.33855e-16
7.74 0 8.37508e-31 0 8.32521e-16 6.23913e-16 0 8.37793e-31 0 8.41927e-16 6.3018e-16
7.76 0 6.73019e-31 0 8.3142e-16 6.24283e-16 0 6.73247e-31 0 8.33094e-16 6.27741e-16
7.78 0 5.40519e-31 0 8.21762e-16 6.2047e-16 0 5.40716e-31 0 8.3493e-16 6.25957e-16
7.8 0 4.33696e-31 0 8.25214e-16 6.20102e-16 0 4.34033e-31 0 8.29956e-16 6.22523e-16
7.82 0 3.47833e-31 0 8.19417e-16 6.16173e-16 0 3.48205e-31 0 8.24221e-16 6.18926e-16
7.84 0 2.78982e-31 0 8.18608e-16 6.16711e-16 0 2.79193e-31 0 8.23359e-16 6.17076e-16
7.86 0 2.23704e-31 0 8.2715e-16 6.10505e-16 0 2.23734e-31 0 8.22132e-16 6.14709e-16
7.88 0 1.7886e-31 0 8.08637e-16 6.09869e-16 0 1.79191e-31 0 8.16596e-16 6.1321e-16
7.9 0 1.43106e-31 0 8.10286e-16 6.06409e-16 0 1.43437e-31 0 8.14129e-16 6.10391e-16
7.92 0 1.14492e-31 0 8.03849e-16 6.02604e-16 0 1.14752e-31 0 8.09827e-16 6.08189e-16
7.94 0 9.15598e-32 0 8.02373e-16 5.99838e-16 0 9.17533e-32 0 8.08208e-16 6.04152e-16
7.96 0 7.31541e-32 0 8.00231e-16 5.99246e-16 0 7.33228e-32 0 8.06006e-16 6.02197e-16
7.98 0 5.84303e-32 0 8.02553e-16 5.95497e-16 0 5.85618e-32 0 8.02768e-16 5.9955e-16
8 0 4.66317e-32 0 7.89224e-16 5.93303e-16 0 4.67464e-32 0 7.98986e-16 5.97189e-16
8.02 0 3.72031e-32 0 7.90258e-16 5.91952e-16 0 3.72941e-32 0 7.95353e-16 5.94174e-16
8.04 0 2.96776e-32 0 7.93781e-16 5.88497e-16 0 2.97364e-32 0 7.92721e-16 5.92461e-16
8.06 0 2.36505e-32 0 7.79419e-16 5.8471e-16 0 2.36972e-32 0 7.8721e-16 5.8808e-16
8.08 0 1.88411e-32 0 7.82197e-16 5.83602e-16 0 1.88739e-32 0 7.85679e-16 5.87988e-16
8.1 0 1.49972e-32 0 7.76028e-16 5.8268e-16 0 1.5024e-32 0 7.83856e-16 5.85848e-16
8.12 0 1.19251e-32 0 7.76369e-16 5.7908e-16 0 1.19527e-32 0 7.80171e-16 5.82559e-16
8.14 0 9.48291e-33 0 7.68202e-16 5.78121e-16 0 9.50399e-33 0 7.77938e-16 5.80762e-16
8.16 0 7.53761e-33 0 7.72115e-16 5.74181e-16 0 7.55271e-33 0 7.76397e-16 5.78769e-16
8.18 0 5.98801e-33 0 7.67075e-16 5.72843e-16 0 5.99871e-33 0 7.73218e-16 5.77561e-16
8.2 0 4.76007e-33 0 7.65711e-16 5.70536e-16 0 4.7618e-33 0 7.71542e-16 5.73715e-16
8.22 0 3.77575e-33 0 7.62277e-16 5.6905e-16 0 3.77783e-33 0 7.67203e-16 5.72725e-16
8.24 0 2.9934e-33 0 7.58052e-16 5.65968e-16 0 2.99551e-33 0 7.64444e-16 5.69308e-16
8.26 0 2.37201e-33 0 7.55163e-16 5.63647e-16 0 2.37388e-33 0 7.60974e-16 5.67385e-16
8.28 0 1.87946e-33 0 7.51331e-16 5.59875e-16 0 1.88019e-33 0 7.58765e-16 5.65906e-16
8.3 0 1.48831e-33 0 7.53704e-16 5.58861e-16 0 1.48835e-33 0 7.57444e-16 5.63659e-16
8.32 0 1.17748e-33 0 7.47109e-16 5.5672e-16 0 1.17751e-33 0 7.51444e-16 5.61192e-16
8.34 0 9.30826e-34 0 7.45768e-16 5.55373e-16 0 9.31075e-34 0 7.51456e-16 5.57015e-16
8.36 0 7.35604e-34 0 7.41772e-16 5.52272e-16 0 7.35802e-34 0 7.48565e-16 5.57568e-16
8.38 0 5.81089e-34 0 7.39477e-16 5.50485e-16 0 5.81159e-34 0 7.4622e-16 5.54851e-16
8.4 0 4.58742e-34 0 7.37281e-16 5.48812e-16 0 4.58762e-34 0 7.43569e-16 5.51837e-16
8.42 0 3.6197e-34 0 7.34616e-16 5.43263e-16 0 3.61941e-34 0 7.40255e-16 5.50936e-16
8.44 0 2.85415e-34 0 7.33663e-16 5.40379e-16 0 2.85394e-34 0 7.37044e-16 5.4829e-16
8.46 0 2.24935e-34 0 7.29163e-16 5.43174e-16 0 2.24911e-34 0 7.35187e-16 5.46738e-16
8.48 0 1.77034e-34 0 7.26632e-16 5.40132e-16 0 1.77147e-34 0 7.31974e-16 5.44827e-16
8.5 0 1.39374e-34 0 7.21438e-16 5.39355e-16 0 1.39449e-34 0 7.30749e-16 5.41555e-16
8.52 0 1.09638e-34 0 7.22679e-16 5.35922e-16 0 1.09712e-34 0 7.27474e-16 5.39895e-16
8.54 0 8.6165e-35 0 7.2154e-16 5.33596e-16 0 8.62686e-35 0 7.23619e-16 5.37817e-16
8.56 0 6.77177e-35 0 7.1627e-16 5.30851e-16 0 6.77966e-35 0 7.2335e-16 5.36092e-16
8.58 0 5.32233e-35 0 7.13114e-16 5.30656e-16 0 5.32501e-35 0 7.20753e-16 5.33721e-16
8.6 0 4.17774e-35 0 7.15621e-16 5.27335e-16 0 4.18015e-35 0 7.20149e-16 5.31148e-16
8.62 0 3.27908e-35 0 7.07477e-16 5.25016e-16 0 3.27959e-35 0 7.16685e-16 5.30057e-16
8.64 0 2.56503e-35 0 7.06966e-16 5.24169e-16 0 2.57162e-35 0 7.14944e-16 5.27279e-16
8.66 0 2.00964e-35 0 7.00124e-16 5.18898e-16 0 2.01535e-35 0 7.08872e-16 5.26097e-16
8.68 0 1.57488e-35 0 7.01778e-16 5.17674e-16 0 1.57853e-35 0 7.08824e-16 5.2471e-16
8.7 0 1.23237e-35 0 6.98728e-16 5.18772e-16 0 1.2357e-35 0 7.05794e-16 5.2217e-16
8.72 0 9.64185e-36 0 6.97513e-16 5.1537e-16 0 9.66785e-36 0 7.04199e-16 5.19173e-16
8.74 0 7.54128e-36 0 6.96719e-16 5.1439e-16 0 7.55972e-36 0 7.01409e-16 5.17666e-16
8.76 0 5.8951e-36 0 6.91613e-16 5.11803e-16 0 5.90798e-36 0 6.98673e-16 5.15102e-16
8.78 0 4.60173e-36 0 6.90535e-16 5.09612e-16 0 4.61456e-36 0 6.97684e-16 5.13487e-16
8.8 0 3.59189e-36 0 6.82245e-16 5.07316e-16 0 3.60229e-36 0 6.93459e-16 5.12734e-16
8.82 0 2.80408e-36 0 6.85349e-16 5.049e-16 0 2.81051e-36 0 6.91633e-16 5.1002e-16
8.84 0 2.18838e-36 0 6.82722e-16 5.04991e-16 0 2.19154e-36 0 6.89962e-16 5.0875e-16
8.86 0 1.70519e-36 0 6.84978e-16 5.02882e-16 0 1.70794e-36 0 6.86406e-16 5.06586e-16
8.88 0 1.32739e-36 0 6.78116e-16 4.99578e-16 0 1.33031e-36 0 6.83854e-16 5.04245e-16
8.9 0 1.03349e-36 0 6.75912e-16 4.99689e-16 0 1.0356e-36 0 6.79576e-16 5.03927e-16
8.92 0 8.04531e-37 0 6.70908e-16 4.9665e-16 0 8.05723e-37 0 6.78093e-16 5.00975e-16
8.94 0 6.25603e-37 0 6.68577e-16 4.9563e-16 0 6.26526e-37 0 6.77209e-16 5.00248e-16
8.96 0 4.86729e-37 0 6.66221e-16 4.92274e-16 0 4.86911e-37 0 6.74011e-16 4.97574e-16
8.98 0 3.77674e-37 0 6.67351e-16 4.90255e-16 0 3.78198e-37 0 6.72726e-16 4.95679e-16
9 0 2.9325e-37 0 6.62868e-16 4.9058e-16 0 2.93593e-37 0 6.70091e-16 4.93425e-16
9.02 0 2.27608e-37 0 6.65326e-16 4.89729e-16 0 2.27787e-37 0 6.66703e-16 4.92006e-16
9.04 0 1.76504e-37 0 6.54616e-16 4.86146e-16 0 1.76633e-37 0 6.64957e-16 4.90337e-16
9.06 0 1.3681e-37 0 6.60472e-16 4.83739e-16 0 1.3689e-37 0 6.65106e-16 4.88013e-16
9.08 0 1.05989e-37 0 6.533e-16 4.8383e-16 0 1.0603e-37 0 6.63219e-16 4.85553e-16
9.1 0 8.19551e-38 0 6.53708e-16 4.81608e-16 0 8.20814e-38 0 6.59842e-16 4.85336e-16
9.12 0 6.3409e-38 0 6.5352e-16 4.77505e-16 0 6.35064e-38 0 6.55216e-16 4.81715e-16
9.14 0 4.90396e-38 0 6.5009e-16 4.80462e-16 0 4.91076e-38 0 6.5456e-16 4.82086e-16
9.16 0 3.79013e-38 0 6.46501e-16 4.75318e-16 0 3.79522e-38 0 6.50874e-16 4.80718e-16
9.18 0 2.92753e-38 0 6.46451e-16 4.74737e-16 0 2.93145e-38 0 6.50029e-16 4.78064e-16
9.2 0 2.26006e-38 0 6.43063e-16 4.73609e-16 0 2.26301e-38 0 6.47763e-16 4.76758e-16
9.22 0 1.74388e-38 0 6.39913e-16 4.71069e-16 0 1.74602e-38 0 6.45186e-16 4.73606e-16
9.24 0 1.34473e-38 0 6.3947e-16 4.69649e-16 0 1.34638e-38 0 6.45863e-16 4.72811e-16
9.26 0 1.03608e-38 0 6.37484e-16 4.67218e-16 0 1.03764e-38 0 6.42545e-16 4.72079e-16
9.28 0 7.97888e-39 0 6.34318e-16 4.6401e-16 0 7.99245e-39 0 6.37505e-16 4.69362e-16
9.3 0 6.14065e-39 0 6.30016e-16 4.64369e-16 0 6.1528e-39 0 6.35821e-16 4.69159e-16
9.32 0 4.72622e-39 0 6.30251e-16 4.64143e-16 0 4.73394e-39 0 6.37105e-16 4.66001e-16
9.34 0 3.63211e-39 0 6.2512e-16 4.61734e-16 0 3.64024e-39 0 6.32571e-16 4.64834e-16
9.36 0 2.79405e-39 0 6.24538e-16 4.59685e-16 0 2.79767e-39 0 6.3043e-16 4.64023e-16
9.38 0 2.14609e-39 0 6.25546e-16 4.58206e-16 0 2.14892e-39 0 6.29039e-16 4.61747e-16
9.4 0 1.64921e-39 0 6.24112e-16 4.56995e-16 0 1.64968e-39 0 6.28739e-16 4.61424e-16
9.42 0 1.26534e-39 0 6.18677e-16 4.54166e-16 0 1.26572e-39 0 6.25755e-16 4.58281e-16
9.44 0 9.70014e-40 0 6.16186e-16 4.54647e-16 0 9.70589e-40 0 6.22297e-16 4.57403e-16
9.46 0 7.43194e-40 0 6.11644e-16 4.52295e-16 0 7.43856e-40 0 6.21504e-16 4.54853e-16
9.48 0 5.68838e-40 0 6.12647e-16 4.50086e-16 0 5.69772e-40 0 6.17181e-16 4.54353e-16
9.5 0 4.36401e-40 0 6.12212e-16 4.49342e-16 0 4.36184e-40 0 6.17523e-16 4.5144e-16
9.52 0 3.3352e-40 0 6.14753e-16 4.46649e-16 0 3.33731e-40 0 6.14586e-16 4.50763e-16
9.54 0 2.55144e-40 0 6.10271e-16 4.44923e-16 0 2.55201e-40 0 6.12407e-16 4.49109e-16
9.56 0 1.95037e-40 0 6.07376e-16 4.43362e-16 0 1.9504e-40 0 6.1153e-16 4.4831e-16
9.58 0 1.48947e-40 0 6.03996e-16 4.42706e-16 0 1.48979e-40 0 6.09264e-16 4.46013e-16
9.6 0 1.13636e-40 0 6.02204e-16 4.41199e-16 0 1.13732e-40 0 6.07224e-16 4.44554e-16
9.62 0 8.67023e-41 0 6.01413e-16 4.40141e-16 0 8.67754e-41 0 6.04632e-16 4.43e-16
9.64 0 6.61245e-41 0 6.00181e-16 4.37685e-16 0 6.61712e-41 0 6.04067e-16 4.41558e-16
9.66 0 5.03811e-41 0 5.97564e-16 4.366e-16 0 5.04313e-41 0 6.03671e-16 4.40183e-16
9.68 0 3.83784e-41 0 5.94173e-16 4.3548e-16 0 3.84139e-41 0 6.01335e-16 4.38251e-16
9.7 0 2.92194e-41 0 5.89516e-16 4.33282e-16 0 2.92438e-41 0 5.98112e-16 4.37157e-16
9.72 0 2.22302e-41 0 5.93068e-16 4.31247e-16 0 2.22504e-41 0 5.96548e-16 4.35256e-16
9.74 0 1.69012e-41 0 5.84451e-16 4.30172e-16 0 1.69199e-41 0 5.94101e-16 4.33767e-16
9.76 0 1.2845e-41 0 5.87138e-16 4.29899e-16 0 1.28593e-41 0 5.94947e-16 4.3261e-16
9.78 0 9.75779e-42 0 5.84713e-16 4.28942e-16 0 9.76771e-42 0 5.91193e-16 4.30766e-16
9.8 0 7.40773e-42 0 5.84445e-16 4.24939e-16 0 7.41527e-42 0 5.88936e-16 4.30429e-16
9.82 0 5.6205e-42 0 5.82024e-16 4.24677e-16 0 5.62624e-42 0 5.86906e-16 4.2766e-16
9.84 0 4.26264e-42 0 5.94015e-16 4.23772e-16 0 4.26646e-42 0 5.8473e-16 4.27827e-16
9.86 0 3.23236e-42 0 5.75684e-16 4.22691e-16 0 3.23351e-42 0 5.83455e-16 4.25277e-16
9.88 0 2.44732e-42 0 5.76866e-16 4.22025e-16 0 2.44928e-42 0 5.81735e-16 4.23782e-16
9.9 0 1.85228e-42 0 5.74102e-16 4.20134e-16 0 1.85422e-42 0 5.79192e-16 4.21641e-16
9.92 0 1.40148e-42 0 5.7214e-16 4.1807e-16 0 1.40294e-42 0 5.77622e-16 4.21556e-16
9.94 0 1.06123e-42 0 5.69914e-16 4.17192e-16 0 1.06091e-42 0 5.76127e-16 4.20267e-16
9.96 0 8.02057e-43 0 5.67476e-16 4.15885e-16 0 8.0181e-43 0 5.73936e-16 4.19065e-16
9.98 0 6.05281e-43 0 5.64383e-16 4.14408e-16 0 6.05653e-43 0 5.74313e-16 4.18116e-16
10 0 4.56792e-43 0 5.63466e-16 4.13551e-16 0 4.57229e-43 0 5.7129e-16 4.15485e-16


==> anc/Top/LargerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.40979 Rh 1.25499 Qsp 4102.5 mass 0.22 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.20808e-11 2.13485e-15 -2.134e-15 2.02206e-14 2.09189e-14 1.20971e-11 2.13772e-15 -2.13688e-15 2.02662e-14 2.09211e-14
0.04 1.20293e-11 8.50972e-15 -8.4962e-15 2.01211e-14 2.07157e-14 1.2039e-11 8.51662e-15 -8.50308e-15 2.0118e-14 2.0776e-14
0.06 1.1935e-11 1.9022e-14 -1.8954e-14 1.98933e-14 2.04715e-14 1.19431e-11 1.90349e-14 -1.89669e-14 1.98895e-14 2.04858e-14
0.08 1.18058e-11 3.35129e-14 -3.33003e-14 1.95785e-14 2.01028e-14 1.18105e-11 3.35264e-14 -3.33138e-14 1.95682e-14 2.01305e-14
0.1 1.16342e-11 5.17264e-14 -5.12146e-14 1.9224e-14 1.96354e-14 1.16431e-11 5.17657e-14 -5.12536e-14 1.91755e-14 1.96528e-14
0.12 1.14317e-11 7.34035e-14 -7.23597e-14 1.87192e-14 1.9111e-14 1.14427e-11 7.34744e-14 -7.24296e-14 1.87474e-14 1.91243e-14
0.14 1.1204e-11 9.82593e-14 -9.63619e-14 1.82311e-14 1.8517e-14 1.12119e-11 9.83288e-14 -9.64301e-14 1.82271e-14 1.85408e-14
0.16 1.09425e-11 1.25846e-13 -1.2268e-13 1.76463e-14 1.78805e-14 1.09532e-11 1.25968e-13 -1.228e-13 1.76818e-14 1.78875e-14
0.18 1.0633e-11 1.55471e-13 -1.50537e-13 1.7071e-14 1.71982e-14 1.06695e-11 1.56005e-13 -1.51053e-13 1.70955e-14 1.71973e-14
0.2 1.03341e-11 1.87494e-13 -1.80172e-13 1.6412e-14 1.64812e-14 1.03636e-11 1.88028e-13 -1.80685e-13 1.64648e-14 1.64843e-14
0.22 1.0031e-11 2.21455e-13 -2.11029e-13 1.58316e-14 1.57771e-14 1.00385e-11 2.2162e-13 -2.11186e-13 1.57951e-14 1.57708e-14
0.24 9.68515e-12 2.56036e-13 -2.41748e-13 1.51553e-14 1.50517e-14 9.69719e-12 2.56355e-13 -2.42049e-13 1.51575e-14 1.50482e-14
0.26 9.33458e-12 2.91562e-13 -2.72551e-13 1.45464e-14 1.4252e-14 9.34257e-12 2.91812e-13 -2.72784e-13 1.44964e-14 1.4343e-14
0.28 8.96826e-12 3.27244e-13 -3.02614e-13 1.38331e-14 1.36504e-14 8.97745e-12 3.27579e-13 -3.02924e-13 1.38671e-14 1.36396e-14
0.3 8.58669e-12 3.62506e-13 -3.31344e-13 1.32826e-14 1.29545e-14 8.60454e-12 3.63259e-13 -3.32033e-13 1.32522e-14 1.29624e-14
0.32 8.20445e-12 3.97411e-13 -3.58753e-13 1.26123e-14 1.23229e-14 8.22639e-12 3.98474e-13 -3.59713e-13 1.26009e-14 1.22978e-14
0.34 7.83253e-12 4.32155e-13 -3.84973e-13 1.19984e-14 1.16986e-14 7.84543e-12 4.32867e-13 -3.85607e-13 1.19956e-14 1.16877e-14
0.36 7.44984e-12 4.65231e-13 -4.08635e-13 1.13826e-14 1.1096e-14 7.4639e-12 4.66109e-13 -4.09407e-13 1.14146e-14 1.11015e-14
0.38 7.07217e-12 4.97077e-13 -4.30137e-13 1.08628e-14 1.05235e-14 7.08388e-12 4.979e-13 -4.30849e-13 1.0854e-14 1.054e-14
0.4 6.69062e-12 5.26659e-13 -4.48608e-13 1.02808e-14 1.00124e-14 6.70726e-12 5.27969e-13 -4.49724e-13 1.03255e-14 1.00132e-14
0.42 6.33079e-12 5.55639e-13 -4.65502e-13 9.76539e-15 9.48246e-15 6.33577e-12 5.56076e-13 -4.65868e-13 9.82004e-15 9.5171e-15
0.44 5.96819e-12 5.81748e-13 -4.78948e-13 9.31048e-15 9.04449e-15 5.97094e-12 5.82017e-13 -4.79169e-13 9.32541e-15 9.06758e-15
0.46 5.60386e-12 6.04506e-13 -4.88666e-13 8.82949e-15 8.58867e-15 5.61416e-12 6.05617e-13 -4.89564e-13 8.91335e-15 8.6319e-15
0.48 5.25894e-12 6.25822e-13 -4.96308e-13 8.46304e-15 8.21535e-15 5.26661e-12 6.26735e-13 -4.97032e-13 8.47656e-15 8.24223e-15
0.5 4.92749e-12 6.45021e-13 -5.01408e-13 8.0314e-15 7.86795e-15 4.92935e-12 6.45264e-13 -5.01597e-13 8.06954e-15 7.86396e-15
0.52 4.59183e-12 6.59489e-13 -5.02075e-13 7.61926e-15 7.52671e-15 4.60324e-12 6.61127e-13 -5.03322e-13 7.69135e-15 7.52836e-15
0.54 4.28031e-12 6.72906e-13 -5.01282e-13 7.34721e-15 7.20026e-15 4.28903e-12 6.74277e-13 -5.02304e-13 7.33859e-15 7.21825e-15
0.56 3.98006e-12 6.83453e-13 -4.97767e-13 7.00799e-15 6.90437e-15 3.9873e-12 6.84697e-13 -4.98673e-13 7.01437e-15 6.93768e-15
0.58 3.69425e-12 6.91601e-13 -4.92018e-13 6.66702e-15 6.67266e-15 3.69851e-12 6.92397e-13 -4.92585e-13 6.66456e-15 6.66114e-15
0.6 3.41714e-12 6.96223e-13 -4.83391e-13 6.40239e-15 6.40281e-15 3.42297e-12 6.97412e-13 -4.84217e-13 6.40945e-15 6.41748e-15
0.62 3.15525e-12 6.98547e-13 -4.72917e-13 6.13814e-15 6.18866e-15 3.16091e-12 6.998e-13 -4.73765e-13 6.13868e-15 6.1987e-15
0.64 2.90594e-12 6.98086e-13 -4.60414e-13 5.86437e-15 5.97587e-15 2.91242e-12 6.99642e-13 -4.6144e-13 5.90899e-15 5.99204e-15
0.66 2.67459e-12 6.96278e-13 -4.46973e-13 5.64792e-15 5.79339e-15 2.67751e-12 6.97036e-13 -4.47459e-13 5.66292e-15 5.79676e-15
0.68 2.45354e-12 6.91385e-13 -4.31601e-13 5.42796e-15 5.58746e-15 2.45608e-12 6.92099e-13 -4.32047e-13 5.44009e-15 5.62922e-15
0.7 2.24502e-12 6.84061e-13 -4.14882e-13 5.21478e-15 5.4521e-15 2.24796e-12 6.84958e-13 -4.15426e-13 5.24267e-15 5.46676e-15
0.72 2.05165e-12 6.75336e-13 -3.97573e-13 5.04109e-15 5.30599e-15 2.05292e-12 6.75757e-13 -3.97821e-13 5.02896e-15 5.30979e-15
0.74 1.86996e-12 6.64401e-13 -3.79307e-13 4.86673e-15 5.1655e-15 1.87065e-12 6.64647e-13 -3.79447e-13 4.86583e-15 5.16601e-15
0.76 1.69699e-12 6.50334e-13 -3.59712e-13 4.71538e-15 5.03501e-15 1.70078e-12 6.51785e-13 -3.60514e-13 4.70145e-15 5.04934e-15
0.78 1.54222e-12 6.37054e-13 -3.41069e-13 4.53323e-15 4.91264e-15 1.54291e-12 6.37336e-13 -3.4122e-13 4.55191e-15 4.92897e-15
0.8 1.39675e-12 6.21539e-13 -3.21788e-13 4.42388e-15 4.81897e-15 1.39658e-12 6.21467e-13 -3.21751e-13 4.41952e-15 4.81482e-15
0.82 1.26069e-12 6.04035e-13 -3.02122e-13 4.26576e-15 4.71615e-15 1.26133e-12 6.04345e-13 -3.02277e-13 4.28446e-15 4.71389e-15
0.84 1.13481e-12 5.85186e-13 -2.82498e-13 4.15145e-15 4.61207e-15 1.13665e-12 5.86137e-13 -2.82957e-13 4.14395e-15 4.60211e-15
0.86 1.0217e-12 5.66831e-13 -2.63847e-13 4.03185e-15 4.52688e-15 1.02202e-12 5.67008e-13 -2.63929e-13 4.05227e-15 4.51198e-15
0.88 9.16664e-13 5.46976e-13 -2.45255e-13 3.94349e-15 4.42365e-15 9.16906e-13 5.4712e-13 -2.4532e-13 3.93684e-15 4.42757e-15
0.9 8.19577e-13 5.2586e-13 -2.26903e-13 3.83053e-15 4.35265e-15 8.20775e-13 5.26628e-13 -2.27235e-13 3.8117e-15 4.34755e-15
0.92 7.32898e-13 5.05551e-13 -2.09713e-13 3.70666e-15 4.25359e-15 7.33087e-13 5.05682e-13 -2.09767e-13 3.73652e-15 4.27589e-15
0.94 6.52372e-13 4.83728e-13 -1.92714e-13 3.63665e-15 4.19657e-15 6.53309e-13 4.84423e-13 -1.92991e-13 3.65384e-15 4.19569e-15
0.96 5.80269e-13 4.62471e-13 -1.76771e-13 3.57635e-15 4.12254e-15 5.80916e-13 4.62987e-13 -1.76968e-13 3.58094e-15 4.13253e-15
0.98 5.14658e-13 4.40869e-13 -1.61512e-13 3.49014e-15 4.07555e-15 5.15393e-13 4.41498e-13 -1.61742e-13 3.49444e-15 4.06659e-15
1 4.55089e-13 4.19013e-13 -1.46975e-13 3.43872e-15 3.98339e-15 4.5624e-13 4.20073e-13 -1.47347e-13 3.41992e-15 3.99822e-15
1.02 4.0222e-13 3.98072e-13 -1.33552e-13 3.33039e-15 3.93015e-15 4.02974e-13 3.98818e-13 -1.33802e-13 3.35371e-15 3.93388e-15
1.04 3.5444e-13 3.77096e-13 -1.20881e-13 3.29054e-15 3.88044e-15 3.55131e-13 3.77831e-13 -1.21116e-13 3.27188e-15 3.87382e-15
1.06 3.11727e-13 3.56579e-13 -1.09099e-13 3.20409e-15 3.81069e-15 3.12269e-13 3.57198e-13 -1.09289e-13 3.21476e-15 3.81849e-15
1.08 2.74088e-13 3.37149e-13 -9.83527e-14 3.17167e-15 3.74833e-15 2.73965e-13 3.36997e-13 -9.83085e-14 3.15842e-15 3.76739e-15
1.1 2.39349e-13 3.16671e-13 -8.79849e-14 3.18397e-15 3.73043e-15 2.39821e-13 3.17296e-13 -8.81584e-14 3.12577e-15 3.71626e-15
1.12 2.09368e-13 2.98019e-13 -7.87789e-14 3.06522e-15 3.65369e-15 2.09462e-13 2.98153e-13 -7.88143e-14 3.05612e-15 3.65817e-15
1.14 1.82477e-13 2.79527e-13 -7.02237e-14 3.00698e-15 3.60425e-15 1.82536e-13 2.79618e-13 -7.02466e-14 3.01612e-15 3.61678e-15
1.16 1.58648e-13 2.61622e-13 -6.23957e-14 2.95541e-15 3.56949e-15 1.58714e-13 2.61731e-13 -6.24217e-14 2.97113e-15 3.56451e-15
1.18 1.37609e-13 2.44377e-13 -5.52693e-14 2.90406e-15 3.50308e-15 1.37692e-13 2.44524e-13 -5.53026e-14 2.92699e-15 3.51311e-15
1.2 1.19119e-13 2.27899e-13 -4.88232e-14 2.87338e-15 3.46287e-15 1.19185e-13 2.28024e-13 -4.88501e-14 2.87546e-15 3.4605e-15
1.22 1.02883e-13 2.12144e-13 -4.30024e-14 2.83954e-15 3.41902e-15 1.02933e-13 2.12248e-13 -4.30233e-14 2.83803e-15 3.42257e-15
1.24 8.86255e-14 1.97045e-13 -3.77498e-14 2.80241e-15 3.38455e-15 8.8698e-14 1.97206e-13 -3.77807e-14 2.80991e-15 3.38206e-15
1.26 7.6201e-14 1.82765e-13 -3.30553e-14 2.76535e-15 3.31888e-15 7.62592e-14 1.82905e-13 -3.30806e-14 2.76212e-15 3.32953e-15
1.28 6.53841e-14 1.69257e-13 -2.88669e-14 2.72625e-15 3.29688e-15 6.54171e-14 1.69343e-13 -2.88815e-14 2.72195e-15 3.29892e-15
1.3 5.59638e-14 1.56443e-13 -2.51314e-14 2.69497e-15 3.24886e-15 5.59899e-14 1.56516e-13 -2.51431e-14 2.69065e-15 3.25007e-15
1.32 4.77821e-14 1.4432e-13 -2.1812e-14 2.65677e-15 3.223e-15 4.78131e-14 1.44414e-13 -2.18262e-14 2.6665e-15 3.20945e-15
1.34 4.06671e-14 1.32791e-13 -1.88601e-14 2.63316e-15 3.16818e-15 4.07384e-14 1.33024e-13 -1.88932e-14 2.61982e-15 3.17033e-15
1.36 3.45727e-14 1.22119e-13 -1.62802e-14 2.57923e-15 3.123e-15 3.46321e-14 1.22328e-13 -1.63082e-14 2.59893e-15 3.13669e-15
1.38 2.93169e-14 1.12089e-13 -1.40099e-14 2.56368e-15 3.05196e-15 2.93745e-14 1.12309e-13 -1.40374e-14 2.5632e-15 3.0918e-15
1.4 2.47874e-14 1.02648e-13 -1.20146e-14 2.5423e-15 3.05596e-15 2.48588e-14 1.02944e-13 -1.20492e-14 2.53749e-15 3.05393e-15
1.42 2.09901e-14 9.42102e-14 -1.03141e-14 2.49658e-15 3.01867e-15 2.09897e-14 9.42084e-14 -1.03139e-14 2.50364e-15 3.02544e-15
1.44 1.76815e-14 8.60727e-14 -8.80356e-15 2.47098e-15 2.98362e-15 1.76826e-14 8.60784e-14 -8.80415e-15 2.4863e-15 2.98691e-15
1.46 1.48643e-14 7.85348e-14 -7.49548e-15 2.45426e-15 2.96169e-15 1.48629e-14 7.85275e-14 -7.49478e-15 2.45473e-15 2.94874e-15
1.48 1.24613e-14 7.15096e-14 -6.36105e-15 2.40534e-15 2.90292e-15 1.24646e-14 7.15285e-14 -6.36272e-15 2.42857e-15 2.90878e-15
1.5 1.04133e-14 6.49526e-14 -5.37858e-15 2.38148e-15 2.86883e-15 1.04295e-14 6.5054e-14 -5.38698e-15 2.39897e-15 2.8747e-15
1.52 8.69674e-15 5.9007e-14 -4.54319e-15 2.3731e-15 2.83582e-15 8.70695e-15 5.90763e-14 -4.54853e-15 2.38231e-15 2.84122e-15
1.54 7.2429e-15 5.34977e-14 -3.82522e-15 2.3635e-15 2.80517e-15 7.2524e-15 5.35679e-14 -3.83024e-15 2.35848e-15 2.80245e-15
1.56 6.02225e-15 4.84621e-14 -3.21413e-15 2.32136e-15 2.77308e-15 6.02713e-15 4.85013e-14 -3.21673e-15 2.32698e-15 2.77715e-15
1.58 4.99185e-15 4.38002e-14 -2.69124e-15 2.29148e-15 2.71254e-15 4.99749e-15 4.38497e-14 -2.69429e-15 2.30287e-15 2.73851e-15
1.6 4.13534e-15 3.95964e-14 -2.25124e-15 2.28815e-15 2.70795e-15 4.13434e-15 3.95868e-14 -2.25069e-15 2.27881e-15 2.71049e-15
1.62 3.40987e-15 3.56595e-14 -1.87371e-15 2.24969e-15 2.67662e-15 3.41251e-15 3.5687e-14 -1.87516e-15 2.25904e-15 2.68191e-15
1.64 2.80489e-15 3.20639e-14 -1.55517e-15 2.21109e-15 2.63985e-15 2.81029e-15 3.21256e-14 -1.55817e-15 2.23293e-15 2.64836e-15
1.66 2.30742e-15 2.8858e-14 -1.29043e-15 2.21836e-15 2.63143e-15 2.3091e-15 2.88789e-14 -1.29136e-15 2.21722e-15 2.62266e-15
1.68 1.89103e-15 2.58973e-14 -1.06635e-15 2.15341e-15 2.58258e-15 1.89297e-15 2.59239e-14 -1.06745e-15 2.19317e-15 2.57994e-15
1.7 1.54723e-15 2.32229e-14 -8.7945e-16 2.15868e-15 2.55588e-15 1.5483e-15 2.32389e-14 -8.80056e-16 2.17331e-15 2.55009e-15
1.72 1.26237e-15 2.07847e-14 -7.2303e-16 2.15608e-15 2.52345e-15 1.26351e-15 2.08034e-14 -7.2368e-16 2.14947e-15 2.52823e-15
1.74 1.02783e-15 1.85809e-14 -5.9302e-16 2.12635e-15 2.49083e-15 1.02875e-15 1.85976e-14 -5.93551e-16 2.13578e-15 2.49843e-15
1.76 8.35314e-16 1.65953e-14 -4.85341e-16 2.12093e-15 2.46035e-15 8.35703e-16 1.66031e-14 -4.85567e-16 2.11059e-15 2.46992e-15
1.78 6.7716e-16 1.47986e-14 -3.96107e-16 2.08971e-15 2.44115e-15 6.77335e-16 1.48024e-14 -3.96209e-16 2.09041e-15 2.44143e-15
1.8 5.47572e-16 1.31756e-14 -3.22377e-16 2.06783e-15 2.41583e-15 5.47727e-16 1.31794e-14 -3.22468e-16 2.0741e-15 2.41289e-15
1.82 4.41552e-16 1.17091e-14 -2.6157e-16 2.04993e-15 2.38631e-15 4.4191e-16 1.17186e-14 -2.61782e-16 2.05096e-15 2.38548e-15
1.84 3.55445e-16 1.03978e-14 -2.11811e-16 2.04218e-15 2.3602e-15 3.55723e-16 1.04059e-14 -2.11977e-16 2.03439e-15 2.36084e-15
1.86 2.85517e-16 9.22243e-15 -1.71108e-16 2.01194e-15 2.32808e-15 2.85693e-16 9.22809e-15 -1.71213e-16 2.01532e-15 2.33187e-15
1.88 2.2878e-16 8.16764e-15 -1.37851e-16 1.98752e-15 2.30166e-15 2.28925e-16 8.17283e-15 -1.37938e-16 1.99672e-15 2.30462e-15
1.9 1.82934e-16 7.22542e-15 -1.108e-16 1.96912e-15 2.27829e-15 1.83019e-16 7.22877e-15 -1.10851e-16 1.9748e-15 2.27886e-15
1.92 1.45868e-16 6.38035e-15 -8.87883e-17 1.94522e-15 2.25623e-15 1.45984e-16 6.38544e-15 -8.88591e-17 1.9574e-15 2.25735e-15
1.94 1.16086e-16 5.62873e-15 -7.09959e-17 1.93677e-15 2.22332e-15 1.16178e-16 5.63318e-15 -7.10521e-17 1.9398e-15 2.22645e-15
1.96 9.20732e-17 4.95382e-15 -5.65656e-17 1.91587e-15 2.19146e-15 9.2246e-17 4.96312e-15 -5.66717e-17 1.92484e-15 2.20427e-15
1.98 7.3102e-17 4.36866e-15 -4.5105e-17 1.8984e-15 2.16509e-15 7.30766e-17 4.36714e-15 -4.50894e-17 1.90172e-15 2.17818e-15
2 5.76093e-17 3.82789e-15 -3.56928e-17 1.89101e-15 2.14877e-15 5.77585e-17 3.8378e-15 -3.57852e-17 1.88837e-15 2.15412e-15
2.02 4.54441e-17 3.3607e-15 -2.82666e-17 1.86906e-15 2.12459e-15 4.5547e-17 3.3683e-15 -2.83306e-17 1.86685e-15 2.13371e-15
2.04 3.57628e-17 2.94651e-15 -2.23284e-17 1.8358e-15 2.10436e-15 3.58351e-17 2.95247e-15 -2.23736e-17 1.85126e-15 2.1077e-15
2.06 2.80803e-17 2.58016e-15 -1.75947e-17 1.83452e-15 2.07798e-15 2.81297e-17 2.58469e-15 -1.76256e-17 1.83169e-15 2.08315e-15
2.08 2.19839e-17 2.25506e-15 -1.38218e-17 1.8232e-15 2.05162e-15 2.20306e-17 2.25985e-15 -1.38512e-17 1.81781e-15 2.0615e-15
2.1 1.71734e-17 1.96864e-15 -1.08325e-17 1.81118e-15 2.03276e-15 1.72144e-17 1.97334e-15 -1.08583e-17 1.80025e-15 2.0406e-15
2.12 1.33948e-17 1.7177e-15 -8.4752e-18 1.7842e-15 2.01645e-15 1.34204e-17 1.72097e-15 -8.49135e-18 1.78164e-15 2.02114e-15
2.14 1.04235e-17 1.49683e-15 -6.61459e-18 1.76419e-15 1.97205e-15 1.04386e-17 1.49899e-15 -6.62415e-18 1.76724e-15 1.99993e-15
2.16 8.09668e-18 1.30335e-15 -5.15241e-18 1.75419e-15 1.97387e-15 8.1007e-18 1.304e-15 -5.15497e-18 1.75055e-15 1.97116e-15
2.18 6.26651e-18 1.13195e-15 -3.99838e-18 1.73898e-15 1.94641e-15 6.27204e-18 1.13294e-15 -4.0019e-18 1.74026e-15 1.95594e-15
2.2 4.84059e-18 9.82189e-16 -3.09637e-18 1.72032e-15 1.93331e-15 4.84506e-18 9.83095e-16 -3.09923e-18 1.72378e-15 1.93405e-15
2.22 3.73231e-18 8.51574e-16 -2.39317e-18 1.69893e-15 1.91172e-15 3.73417e-18 8.51997e-16 -2.39436e-18 1.70269e-15 1.91424e-15
2.24 2.86554e-18 7.35954e-16 -1.84158e-18 1.68794e-15 1.8943e-15 2.87139e-18 7.37458e-16 -1.84534e-18 1.68917e-15 1.89369e-15
2.26 2.19975e-18 6.36605e-16 -1.41676e-18 1.66724e-15 1.87251e-15 2.2029e-18 6.37518e-16 -1.41879e-18 1.67493e-15 1.87683e-15
2.28 1.68493e-18 5.50028e-16 -1.08741e-18 1.65262e-15 1.85454e-15 1.68617e-18 5.50435e-16 -1.08821e-18 1.66284e-15 1.85815e-15
2.3 1.28666e-18 4.74271e-16 -8.31987e-19 1.64359e-15 1.84028e-15 1.28769e-18 4.74654e-16 -8.32658e-19 1.6459e-15 1.83543e-15
2.32 9.79821e-19 4.08251e-16 -6.34745e-19 1.62471e-15 1.81246e-15 9.81128e-19 4.08796e-16 -6.35592e-19 1.63156e-15 1.82065e-15
2.34 7.44989e-19 3.51239e-16 -4.83458e-19 1.62036e-15 1.79715e-15 7.45834e-19 3.51637e-16 -4.84006e-19 1.61916e-15 1.79899e-15
2.36 5.64769e-19 3.01613e-16 -3.67109e-19 1.60468e-15 1.77856e-15 5.65668e-19 3.02093e-16 -3.67694e-19 1.60585e-15 1.77919e-15
2.38 4.27733e-19 2.59021e-16 -2.78467e-19 1.58872e-15 1.75824e-15 4.2804e-19 2.59208e-16 -2.78667e-19 1.59414e-15 1.76456e-15
2.4 3.23007e-19 2.22032e-16 -2.10597e-19 1.57639e-15 1.73963e-15 3.23154e-19 2.22133e-16 -2.10693e-19 1.57676e-15 1.74463e-15
2.42 2.43117e-19 1.89897e-16 -1.58731e-19 1.55943e-15 1.72526e-15 2.4341e-19 1.90125e-16 -1.58922e-19 1.56886e-15 1.72466e-15
2.44 1.82617e-19 1.62255e-16 -1.19387e-19 1.5419e-15 1.70698e-15 1.82923e-19 1.62527e-16 -1.19587e-19 1.54993e-15 1.7112e-15
2.46 1.36906e-19 1.38513e-16 -8.96141e-20 1.53787e-15 1.69131e-15 1.37152e-19 1.38762e-16 -8.97751e-20 1.53704e-15 1.69369e-15
2.48 1.0239e-19 1.18086e-16 -6.70997e-20 1.52638e-15 1.67612e-15 1.02597e-19 1.18325e-16 -6.72356e-20 1.52621e-15 1.67707e-15
2.5 7.66224e-20 1.00838e-16 -5.02688e-20 1.5078e-15 1.66338e-15 7.65726e-20 1.00773e-16 -5.02361e-20 1.51017e-15 1.66069e-15
2.52 5.68993e-20 8.55391e-17 -3.73681e-20 1.50219e-15 1.63803e-15 5.7018e-20 8.57176e-17 -3.74461e-20 1.49546e-15 1.64178e-15
2.54 4.23286e-20 7.27676e-17 -2.78261e-20 1.49585e-15 1.62625e-15 4.23597e-20 7.28211e-17 -2.78466e-20 1.48403e-15 1.62794e-15
2.56 3.135e-20 6.16946e-17 -2.0628e-20 1.47831e-15 1.60667e-15 3.13975e-20 6.17882e-17 -2.06593e-20 1.47302e-15 1.60892e-15
2.58 2.31868e-20 5.22895e-17 -1.52699e-20 1.45994e-15 1.59515e-15 2.32188e-20 5.23617e-17 -1.5291e-20 1.46212e-15 1.59591e-15
2.6 1.70948e-20 4.42245e-17 -1.12672e-20 1.44722e-15 1.57884e-15 1.71311e-20 4.43183e-17 -1.12911e-20 1.44408e-15 1.58108e-15
2.62 1.25802e-20 3.73739e-17 -8.29796e-21 1.42663e-15 1.56127e-15 1.26105e-20 3.74639e-17 -8.31794e-21 1.4329e-15 1.56597e-15
2.64 9.24401e-21 3.15707e-17 -6.10179e-21 1.41983e-15 1.55406e-15 9.26146e-21 3.16303e-17 -6.11331e-21 1.42532e-15 1.54854e-15
2.66 6.7729e-21 2.66196e-17 -4.47369e-21 1.40842e-15 1.53408e-15 6.78623e-21 2.6672e-17 -4.48249e-21 1.41116e-15 1.53608e-15
2.68 4.95701e-21 2.24444e-17 -3.27632e-21 1.39885e-15 1.52316e-15 4.9611e-21 2.24629e-17 -3.27903e-21 1.39875e-15 1.52344e-15
2.7 3.61317e-21 1.88668e-17 -2.38954e-21 1.38923e-15 1.50526e-15 3.6185e-21 1.88947e-17 -2.39306e-21 1.38699e-15 1.50578e-15
2.72 2.62957e-21 1.58517e-17 -1.74001e-21 1.37114e-15 1.48924e-15 2.63318e-21 1.58735e-17 -1.7424e-21 1.37369e-15 1.49405e-15
2.74 1.90984e-21 1.33055e-17 -1.26442e-21 1.36545e-15 1.47456e-15 1.91176e-21 1.33188e-17 -1.26569e-21 1.36367e-15 1.47855e-15
2.76 1.38351e-21 1.1151e-17 -9.16406e-22 1.35225e-15 1.45901e-15 1.3848e-21 1.11614e-17 -9.1726e-22 1.35396e-15 1.46457e-15
2.78 9.99684e-22 9.33164e-18 -6.62473e-22 1.34176e-15 1.44887e-15 1.00078e-21 9.34187e-18 -6.632e-22 1.34403e-15 1.45221e-15
2.8 7.20934e-22 7.80211e-18 -4.77955e-22 1.3269e-15 1.43273e-15 7.21593e-22 7.80924e-18 -4.78392e-22 1.3312e-15 1.43844e-15
2.82 5.18685e-22 6.51481e-18 -3.44009e-22 1.31745e-15 1.42107e-15 5.19094e-22 6.51994e-18 -3.4428e-22 1.32031e-15 1.42413e-15
2.84 3.72178e-22 5.43113e-18 -2.46933e-22 1.30517e-15 1.4094e-15 3.72563e-22 5.43674e-18 -2.47188e-22 1.30838e-15 1.41096e-15
2.86 2.66476e-22 4.52272e-18 -1.76864e-22 1.29572e-15 1.39835e-15 2.6678e-22 4.52787e-18 -1.77065e-22 1.30124e-15 1.40013e-15
2.88 1.9029e-22 3.76027e-18 -1.26339e-22 1.28833e-15 1.38295e-15 1.90593e-22 3.76626e-18 -1.2654e-22 1.29145e-15 1.38555e-15
2.9 1.35633e-22 3.12384e-18 -9.00777e-23 1.27651e-15 1.37119e-15 1.3585e-22 3.12886e-18 -9.02224e-23 1.27774e-15 1.37359e-15
2.92 9.64645e-23 2.59223e-18 -6.40832e-23 1.26394e-15 1.35793e-15 9.66083e-23 2.5961e-18 -6.41787e-23 1.26913e-15 1.36162e-15
2.94 6.85221e-23 2.1507e-18 -4.55325e-23 1.25261e-15 1.34677e-15 6.85437e-23 2.15138e-18 -4.55469e-23 1.25877e-15 1.34875e-15
2.96 4.84322e-23 1.7774e-18 -3.21908e-23 1.24458e-15 1.34046e-15 4.852e-23 1.78062e-18 -3.22492e-23 1.24873e-15 1.33615e-15
2.98 3.42526e-23 1.47132e-18 -2.27715e-23 1.23843e-15 1.32014e-15 3.42667e-23 1.47193e-18 -2.27808e-23 1.23817e-15 1.32416e-15
3 2.41346e-23 1.21472e-18 -1.60483e-23 1.22619e-15 1.31313e-15 2.41448e-23 1.21524e-18 -1.60551e-23 1.23076e-15 1.31386e-15
3.02 1.69703e-23 1.00187e-18 -1.12867e-23 1.21455e-15 1.29904e-15 1.69737e-23 1.00207e-18 -1.12889e-23 1.2191e-15 1.30199e-15
3.04 1.18981e-23 8.24785e-19 -7.91464e-24 1.20471e-15 1.2897e-15 1.19049e-23 8.25259e-19 -7.91919e-24 1.20836e-15 1.29247e-15
3.06 8.32613e-24 6.7844e-19 -5.53952e-24 1.19694e-15 1.27651e-15 8.33058e-24 6.78803e-19 -5.54249e-24 1.20136e-15 1.27901e-15
3.08 5.80869e-24 5.56943e-19 -3.86524e-24 1.18536e-15 1.26049e-15 5.81599e-24 5.57644e-19 -3.8701e-24 1.19082e-15 1.26901e-15
3.1 4.04557e-24 4.56917e-19 -2.69241e-24 1.17689e-15 1.25067e-15 4.05108e-24 4.5754e-19 -2.69608e-24 1.18206e-15 1.25599e-15
3.12 2.81191e-24 3.74493e-19 -1.87164e-24 1.173e-15 1.24185e-15 2.81526e-24 3.74939e-19 -1.87387e-24 1.17364e-15 1.2466e-15
3.14 1.94809e-24 3.06265e-19 -1.29684e-24 1.15087e-15 1.2323e-15 1.95193e-24 3.06868e-19 -1.29939e-24 1.1615e-15 1.23561e-15
3.16 1.34682e-24 2.50209e-19 -8.96676e-25 1.14878e-15 1.22484e-15 1.35023e-24 2.50842e-19 -8.98947e-25 1.15463e-15 1.22544e-15
3.18 9.29311e-25 2.04231e-19 -6.18778e-25 1.14153e-15 1.21216e-15 9.3186e-25 2.04791e-19 -6.20475e-25 1.14453e-15 1.21446e-15
3.2 6.41493e-25 1.66947e-19 -4.27178e-25 1.13271e-15 1.20056e-15 6.41641e-25 1.66985e-19 -4.27277e-25 1.1376e-15 1.20391e-15
3.22 4.40739e-25 1.35973e-19 -2.93521e-25 1.12358e-15 1.19245e-15 4.40791e-25 1.35989e-19 -2.93555e-25 1.12501e-15 1.19545e-15
3.24 3.02175e-25 1.10631e-19 -2.01258e-25 1.11519e-15 1.18391e-15 3.02114e-25 1.10609e-19 -2.01217e-25 1.11729e-15 1.18347e-15
3.26 2.06636e-25 8.98736e-20 -1.37637e-25 1.10973e-15 1.17302e-15 2.0659e-25 8.98535e-20 -1.37606e-25 1.10969e-15 1.17291e-15
3.28 1.40993e-25 7.29277e-20 -9.39201e-26 1.09735e-15 1.16234e-15 1.40943e-25 7.29019e-20 -9.38868e-26 1.10228e-15 1.1637e-15
3.3 9.5967e-26 5.90941e-20 -6.39309e-26 1.08913e-15 1.1538e-15 9.59353e-26 5.90746e-20 -6.39098e-26 1.09317e-15 1.15484e-15
3.32 6.51708e-26 4.7826e-20 -4.34179e-26 1.08687e-15 1.14331e-15 6.51494e-26 4.78103e-20 -4.34037e-26 1.08541e-15 1.14508e-15
3.34 4.41658e-26 3.86674e-20 -2.94257e-26 1.0811e-15 1.13604e-15 4.41409e-26 3.86456e-20 -2.94091e-26 1.07777e-15 1.13558e-15
3.36 2.98508e-26 3.12122e-20 -1.98893e-26 1.06717e-15 1.1233e-15 2.9838e-26 3.11988e-20 -1.98808e-26 1.06714e-15 1.12585e-15
3.38 2.01252e-26 2.5158e-20 -1.34098e-26 1.05463e-15 1.1158e-15 2.01232e-26 2.51556e-20 -1.34085e-26 1.05936e-15 1.11729e-15
3.4 1.35384e-26 2.02551e-20 -9.02133e-27 1.04948e-15 1.10968e-15 1.35401e-26 2.02576e-20 -9.02247e-27 1.05131e-15 1.10804e-15
3.42 9.08796e-27 1.62901e-20 -6.05603e-27 1.04455e-15 1.09418e-15 9.08959e-27 1.6293e-20 -6.05711e-27 1.04486e-15 1.09921e-15
3.44 6.08672e-27 1.30855e-20 -4.05621e-27 1.03763e-15 1.08755e-15 6.08786e-27 1.3088e-20 -4.05698e-27 1.0406e-15 1.0896e-15
3.46 4.06609e-27 1.04953e-20 -2.70975e-27 1.02615e-15 1.07944e-15 4.06802e-27 1.05003e-20 -2.71104e-27 1.02849e-15 1.0819e-15
3.48 2.71173e-27 8.4127e-21 -1.80723e-27 1.02055e-15 1.07105e-15 2.71206e-27 8.41375e-21 -1.80745e-27 1.02296e-15 1.07251e-15
3.5 1.80368e-27 6.73257e-21 -1.20209e-27 1.01408e-15 1.06408e-15 1.80391e-27 6.73341e-21 -1.20225e-27 1.0129e-15 1.06482e-15
3.52 1.19638e-27 5.37878e-21 -7.97373e-28 1.00374e-15 1.05508e-15 1.19709e-27 5.38194e-21 -7.97841e-28 1.00928e-15 1.05601e-15
3.54 7.92104e-28 4.29385e-21 -5.27938e-28 9.98034e-16 1.04697e-15 7.92566e-28 4.29636e-21 -5.28246e-28 9.99812e-16 1.04829e-15
3.56 5.23709e-28 3.42663e-21 -3.49061e-28 9.92229e-16 1.0373e-15 5.23531e-28 3.42547e-21 -3.48942e-28 9.9176e-16 1.03938e-15
3.58 3.44072e-28 2.72019e-21 -2.29334e-28 9.9129e-16 1.02975e-15 3.45022e-28 2.7277e-21 -2.29968e-28 9.84577e-16 1.03112e-15
3.6 2.26347e-28 2.16451e-21 -1.5087e-28 9.86324e-16 1.02152e-15 2.26855e-28 2.16937e-21 -1.51209e-28 9.79088e-16 1.02309e-15
3.62 1.48394e-28 1.71828e-21 -9.89126e-29 9.70232e-16 1.01571e-15 1.48816e-28 1.72316e-21 -9.91936e-29 9.70374e-16 1.01601e-15
3.64 9.71477e-29 1.36353e-21 -6.47551e-29 9.61482e-16 1.00752e-15 9.7397e-29 1.36703e-21 -6.49213e-29 9.65732e-16 1.00755e-15
3.66 6.35537e-29 1.0824e-21 -4.23632e-29 9.66603e-16 9.97418e-16 6.35975e-29 1.08314e-21 -4.23924e-29 9.57062e-16 1.00098e-15
3.68 4.13617e-29 8.55693e-22 -2.7571e-29 9.54468e-16 9.89538e-16 4.14316e-29 8.57139e-22 -2.76175e-29 9.5077e-16 9.90696e-16
3.7 2.68832e-29 6.76294e-22 -1.79201e-29 9.43033e-16 9.86645e-16 2.6929e-29 6.77447e-22 -1.79506e-29 9.43359e-16 9.83749e-16
3.72 1.74278e-29 5.33695e-22 -1.16173e-29 9.42463e-16 9.76765e-16 1.74625e-29 5.34757e-22 -1.16404e-29 9.37003e-16 9.78136e-16
3.74 1.12817e-29 4.20998e-22 -7.52042e-30 9.33635e-16 9.68479e-16 1.12977e-29 4.21595e-22 -7.53108e-30 9.33436e-16 9.69987e-16
3.76 7.29201e-30 3.31947e-22 -4.86092e-30 9.28361e-16 9.60851e-16 7.29239e-30 3.31965e-22 -4.86118e-30 9.24679e-16 9.62476e-16
3.78 4.69595e-30 2.61049e-22 -3.13039e-30 9.18878e-16 9.52942e-16 4.69621e-30 2.61063e-22 -3.13056e-30 9.18614e-16 9.54501e-16
3.8 3.01716e-30 2.05038e-22 -2.0113e-30 9.09304e-16 9.49226e-16 3.01732e-30 2.05048e-22 -2.01141e-30 9.12771e-16 9.48087e-16
3.82 1.93372e-30 1.60814e-22 -1.28906e-30 9.03769e-16 9.42593e-16 1.93416e-30 1.60851e-22 -1.28936e-30 9.05641e-16 9.41554e-16
3.84 1.23631e-30 1.25956e-22 -8.24161e-31 8.97787e-16 9.36635e-16 1.23698e-30 1.26023e-22 -8.24603e-31 9.00361e-16 9.33855e-16
3.86 7.88879e-31 9.85639e-23 -5.25892e-31 8.94331e-16 9.26221e-16 7.89271e-31 9.86129e-23 -5.26154e-31 8.93098e-16 9.26144e-16
3.88 5.02365e-31 7.70557e-23 -3.34894e-31 8.8421e-16 9.16336e-16 5.02445e-31 7.7068e-23 -3.34948e-31 8.86088e-16 9.20476e-16
3.9 3.19063e-31 6.01452e-23 -2.127e-31 8.82027e-16 9.11689e-16 3.19115e-31 6.01549e-23 -2.12734e-31 8.80316e-16 9.13221e-16
3.92 2.02177e-31 4.68873e-23 -1.3478e-31 8.73852e-16 9.04945e-16 2.0221e-31 4.68949e-23 -1.34802e-31 8.75763e-16 9.07932e-16
3.94 1.27826e-31 3.65091e-23 -8.52145e-32 8.68119e-16 8.98512e-16 1.27837e-31 3.65122e-23 -8.52215e-32 8.69132e-16 8.99116e-16
3.96 8.06249e-32 2.83904e-23 -5.37483e-32 8.58438e-16 8.91394e-16 8.06314e-32 2.83927e-23 -5.37526e-32 8.61165e-16 8.935e-16
3.98 5.07121e-32 2.20391e-23 -3.38071e-32 8.5519e-16 8.92026e-16 5.074e-32 2.20512e-23 -3.38257e-32 8.57204e-16 8.86773e-16
4 3.18493e-32 1.7101e-23 -2.12323e-32 8.48721e-16 8.77916e-16 3.18561e-32 1.71047e-23 -2.12369e-32 8.52784e-16 8.79604e-16
4.02 1.99511e-32 1.32492e-23 -1.33005e-32 8.44715e-16 8.71363e-16 1.99541e-32 1.32512e-23 -1.33024e-32 8.45176e-16 8.74032e-16
4.04 1.2465e-32 1.02488e-23 -8.3098e-33 8.38334e-16 8.66041e-16 1.247e-32 1.0253e-23 -8.31318e-33 8.39876e-16 8.67478e-16
4.06 7.77181e-33 7.92003e-24 -5.18111e-33 8.32586e-16 8.59308e-16 7.77498e-33 7.92326e-24 -5.18322e-33 8.32345e-16 8.61172e-16
4.08 4.83484e-33 6.1132e-24 -3.22318e-33 8.27219e-16 8.53043e-16 4.83646e-33 6.11524e-24 -3.22425e-33 8.2929e-16 8.5588e-16
4.1 3.0006e-33 4.71234e-24 -2.00037e-33 8.19975e-16 8.47868e-16 3.0016e-33 4.7139e-24 -2.00104e-33 8.24024e-16 8.49045e-16
4.12 1.85759e-33 3.62727e-24 -1.23838e-33 8.18239e-16 8.41464e-16 1.85855e-33 3.62915e-24 -1.23902e-33 8.18011e-16 8.43949e-16
4.14 1.14754e-33 2.78909e-24 -7.65019e-34 8.0708e-16 8.35198e-16 1.14813e-33 2.79052e-24 -7.65412e-34 8.14863e-16 8.38774e-16
4.16 7.07266e-34 2.1419e-24 -4.71506e-34 8.03693e-16 8.29703e-16 7.07629e-34 2.143e-24 -4.71748e-34 8.08461e-16 8.32204e-16
4.18 4.34903e-34 1.64283e-24 -2.89933e-34 8.02996e-16 8.23368e-16 4.35127e-34 1.64367e-24 -2.90082e-34 8.02729e-16 8.26111e-16
4.2 2.67086e-34 1.25978e-24 -1.78056e-34 7.91577e-16 8.17143e-16 2.66945e-34 1.25912e-24 -1.77962e-34 7.97832e-16 8.20799e-16
4.22 1.63476e-34 9.63833e-25 -1.08983e-34 7.93295e-16 8.12736e-16 1.6339e-34 9.63326e-25 -1.08926e-34 7.93069e-16 8.13799e-16
4.24 9.97777e-35 7.36115e-25 -6.6518e-35 7.83344e-16 8.07436e-16 9.97756e-35 7.361e-25 -6.65166e-35 7.89209e-16 8.10478e-16
4.26 6.08238e-35 5.62096e-25 -4.05489e-35 7.79175e-16 8.06207e-16 6.07882e-35 5.61768e-25 -4.05253e-35 7.84034e-16 8.04024e-16
4.28 3.69707e-35 4.2843e-25 -2.4647e-35 7.76338e-16 7.94881e-16 3.69497e-35 4.28187e-25 -2.4633e-35 7.78559e-16 7.98582e-16
4.3 2.23918e-35 3.2573e-25 -1.49278e-35 7.72908e-16 7.96581e-16 2.24078e-35 3.25961e-25 -1.49384e-35 7.74031e-16 7.93948e-16
4.32 1.35571e-35 2.47822e-25 -9.038e-36 7.66062e-16 7.8498e-16 1.35576e-35 2.47831e-25 -9.03834e-36 7.67727e-16 7.86559e-16
4.34 8.18297e-36 1.8817e-25 -5.4553e-36 7.57323e-16 7.80427e-16 8.18392e-36 1.88192e-25 -5.45593e-36 7.64775e-16 7.81057e-16
4.36 4.92681e-36 1.4267e-25 -3.28453e-36 7.52265e-16 7.73061e-16 4.92876e-36 1.42726e-25 -3.28583e-36 7.56827e-16 7.76969e-16
4.38 2.96093e-36 1.08089e-25 -1.97395e-36 7.50527e-16 7.69656e-16 2.96148e-36 1.08109e-25 -1.97431e-36 7.53084e-16 7.70998e-16
4.4 1.7751e-36 8.17757e-26 -1.1834e-36 7.47042e-16 7.66188e-16 1.77532e-36 8.17857e-26 -1.18354e-36 7.48741e-16 7.66454e-16
4.42 1.06154e-36 6.17793e-26 -7.07689e-37 7.41659e-16 7.59228e-16 1.06179e-36 6.17943e-26 -7.0786e-37 7.43285e-16 7.61922e-16
4.44 6.3312e-37 4.65975e-26 -4.22079e-37 7.36878e-16 7.52901e-16 6.33577e-37 4.66311e-26 -4.22384e-37 7.39393e-16 7.57043e-16
4.46 3.76914e-37 3.51194e-26 -2.51275e-37 7.32927e-16 7.47968e-16 3.77185e-37 3.51447e-26 -2.51456e-37 7.36415e-16 7.5069e-16
4.48 2.23856e-37 2.64339e-26 -1.49237e-37 7.25086e-16 7.45795e-16 2.2403e-37 2.64545e-26 -1.49353e-37 7.29691e-16 7.47144e-16
4.5 1.3268e-37 1.98768e-26 -8.8453e-38 7.22847e-16 7.39498e-16 1.32756e-37 1.98882e-26 -8.85036e-38 7.25324e-16 7.41578e-16
4.52 7.84397e-38 1.49241e-26 -5.22931e-38 7.15878e-16 7.37655e-16 7.84866e-38 1.4933e-26 -5.23243e-38 7.19337e-16 7.36574e-16
4.54 4.62637e-38 1.11908e-26 -3.08425e-38 7.15892e-16 7.29046e-16 4.6295e-38 1.11984e-26 -3.08633e-38 7.155e-16 7.32222e-16
4.56 2.72255e-38 8.38162e-27 -1.81503e-38 7.10317e-16 7.24459e-16 2.72438e-38 8.38726e-27 -1.81625e-38 7.11626e-16 7.26058e-16
4.58 1.59835e-38 6.26924e-27 -1.06557e-38 7.08026e-16 7.24984e-16 1.59955e-38 6.27394e-27 -1.06637e-38 7.08873e-16 7.22958e-16
4.6 9.36263e-39 4.68372e-27 -6.24175e-39 7.01206e-16 7.15879e-16 9.36966e-39 4.68724e-27 -6.24644e-39 7.02907e-16 7.17001e-16
4.62 5.47062e-39 3.49414e-27 -3.64708e-39 6.96126e-16 7.11594e-16 5.47577e-39 3.49743e-27 -3.65051e-39 7.00586e-16 7.13309e-16
4.64 3.19226e-39 2.60599e-27 -2.12817e-39 6.92174e-16 7.07781e-16 3.19273e-39 2.60638e-27 -2.12849e-39 6.96341e-16 7.09911e-16
4.66 1.85603e-39 1.93862e-27 -1.23735e-39 6.88961e-16 7.01598e-16 1.85727e-39 1.93991e-27 -1.23818e-39 6.9041e-16 7.03429e-16
4.68 1.07797e-39 1.44213e-27 -7.18644e-40 6.85871e-16 6.96636e-16 1.07791e-39 1.44206e-27 -7.18607e-40 6.86428e-16 7.00542e-16
4.7 6.23782e-40 1.07e-27 -4.15854e-40 6.8052e-16 6.93602e-16 6.24147e-40 1.07063e-27 -4.16098e-40 6.82614e-16 6.94981e-16
4.72 3.60446e-40 7.93607e-28 -2.40297e-40 6.80351e-16 6.94896e-16 3.60567e-40 7.93874e-28 -2.40378e-40 6.77734e-16 6.90544e-16
4.74 2.07776e-40 5.87805e-28 -1.38517e-40 6.72676e-16 6.90704e-16 2.07817e-40 5.87922e-28 -1.38545e-40 6.73744e-16 6.87709e-16
4.76 1.19477e-40 4.34769e-28 -7.96516e-41 6.67054e-16 6.78264e-16 1.19501e-40 4.34854e-28 -7.96673e-41 6.71587e-16 6.8253e-16
4.78 6.84939e-41 3.20936e-28 -4.56626e-41 6.6329e-16 6.76485e-16 6.85578e-41 3.21235e-28 -4.57052e-41 6.67449e-16 6.77941e-16
4.8 3.92043e-41 2.36785e-28 -2.61362e-41 6.64794e-16 6.69658e-16 3.92408e-41 2.37006e-28 -2.61606e-41 6.64034e-16 6.7378e-16
4.82 2.23878e-41 1.74481e-28 -1.49252e-41 6.55879e-16 6.66629e-16 2.24086e-41 1.74643e-28 -1.49391e-41 6.58178e-16 6.6968e-16
4.84 1.27551e-41 1.28409e-28 -8.50342e-42 6.51201e-16 6.63165e-16 1.27669e-41 1.28528e-28 -8.5113e-42 6.552e-16 6.64604e-16
4.86 7.25025e-42 9.4384e-29 -4.8335e-42 6.49319e-16 6.5983e-16 7.25695e-42 9.44714e-29 -4.83797e-42 6.51865e-16 6.62093e-16
4.88 4.11167e-42 6.92883e-29 -2.74111e-42 6.43273e-16 6.55314e-16 4.11545e-42 6.9352e-29 -2.74363e-42 6.47242e-16 6.57418e-16
4.9 2.32648e-42 5.08039e-29 -1.55099e-42 6.42006e-16 6.51787e-16 2.3285e-42 5.08479e-29 -1.55233e-42 6.43324e-16 6.53e-16
4.92 1.31327e-42 3.7202e-29 -8.7551e-43 6.38746e-16 6.48216e-16 1.3144e-42 3.72343e-29 -8.76269e-43 6.40832e-16 6.49225e-16
4.94 7.39607e-43 2.72077e-29 -4.93072e-43 6.32532e-16 6.43912e-16 7.40248e-43 2.72313e-29 -4.93499e-43 6.36049e-16 6.44624e-16
4.96 4.15511e-43 1.98706e-29 -2.77007e-43 6.27921e-16 6.40267e-16 4.15931e-43 1.98907e-29 -2.77288e-43 6.33296e-16 6.41204e-16
4.98 2.32928e-43 1.4496e-29 -1.55285e-43 6.25653e-16 6.36253e-16 2.33164e-43 1.45106e-29 -1.55442e-43 6.29629e-16 6.3757e-16
5 1.30308e-43 1.05646e-29 -8.68719e-44 6.2429e-16 6.32329e-16 1.30405e-43 1.05725e-29 -8.69369e-44 6.26439e-16 6.34032e-16
5.02 7.27111e-44 7.6878e-30 -4.84741e-44 6.1919e-16 6.26049e-16 7.27654e-44 7.69355e-30 -4.85103e-44 6.22901e-16 6.30798e-16
5.04 4.04962e-44 5.58978e-30 -2.69975e-44 6.15704e-16 6.22591e-16 4.05089e-44 5.59152e-30 -2.70059e-44 6.18984e-16 6.26228e-16
5.06 2.24819e-44 4.05557e-30 -1.49879e-44 6.11074e-16 6.19117e-16 2.24994e-44 4.05872e-30 -1.49996e-44 6.15137e-16 6.21719e-16
5.08 1.24593e-44 2.94044e-30 -8.30621e-45 6.08932e-16 6.17991e-16 1.24677e-44 2.94241e-30 -8.31178e-45 6.13048e-16 6.18237e-16
5.1 6.88819e-45 2.12904e-30 -4.59213e-45 6.03718e-16 6.13723e-16 6.8928e-45 2.13046e-30 -4.5952e-45 6.10338e-16 6.1453e-16
5.12 3.79935e-45 1.5396e-30 -2.5329e-45 6.04483e-16 6.08926e-16 3.80191e-45 1.54063e-30 -2.5346e-45 6.05214e-16 6.1111e-16
5.14 2.09078e-45 1.11196e-30 -1.39386e-45 5.98139e-16 6.0565e-16 2.09219e-45 1.11271e-30 -1.3948e-45 6.01053e-16 6.08241e-16
5.16 1.14779e-45 8.02012e-31 -7.65192e-46 5.94124e-16 6.00803e-16 1.14868e-45 8.02632e-31 -7.65784e-46 5.98253e-16 6.04088e-16
5.18 6.28626e-46 5.77713e-31 -4.19084e-46 5.91108e-16 5.98708e-16 6.29199e-46 5.7824e-31 -4.19466e-46 5.94509e-16 6.02177e-16
5.2 3.43724e-46 4.15902e-31 -2.29149e-46 5.88531e-16 5.93463e-16 3.43854e-46 4.1606e-31 -2.29236e-46 5.89981e-16 5.97307e-16
5.22 1.87469e-46 2.98974e-31 0 5.85382e-16 5.90577e-16 1.8748e-46 2.98991e-31 0 5.87214e-16 5.94119e-16
5.24 1.01943e-46 2.14507e-31 0 5.83203e-16 5.8755e-16 1.01984e-46 2.14593e-31 0 5.83723e-16 5.90293e-16
5.26 5.53543e-47 1.53843e-31 0 5.78575e-16 5.89346e-16 5.5348e-47 1.53826e-31 0 5.81669e-16 5.87169e-16
5.28 2.99629e-47 1.10107e-31 0 5.73598e-16 5.81565e-16 2.99687e-47 1.10128e-31 0 5.79527e-16 5.8245e-16
5.3 1.61776e-47 7.86877e-32 0 5.73911e-16 5.78269e-16 1.61893e-47 7.87448e-32 0 5.75406e-16 5.80449e-16
5.32 8.7194e-48 5.61958e-32 0 5.70431e-16 5.73537e-16 8.72537e-48 5.62343e-32 0 5.71327e-16 5.76507e-16
5.34 4.68616e-48 4.00606e-32 0 5.66195e-16 5.74806e-16 4.69175e-48 4.01084e-32 0 5.68956e-16 5.73865e-16
5.36 2.51403e-48 2.85375e-32 0 5.63323e-16 5.67594e-16 2.51698e-48 2.8571e-32 0 5.66242e-16 5.70382e-16
5.38 1.34604e-48 2.03099e-32 0 5.60223e-16 5.63244e-16 1.34716e-48 2.03269e-32 0 5.63721e-16 5.66706e-16
5.4 7.18782e-49 1.44315e-32 0 5.5489e-16 5.62788e-16 7.19375e-49 1.44434e-32 0 5.59944e-16 5.63478e-16
5.42 3.82936e-49 1.02415e-32 0 5.55275e-16 5.55378e-16 3.83253e-49 1.025e-32 0 5.55884e-16 5.60495e-16
5.44 2.03537e-49 7.25888e-33 0 5.50569e-16 5.5348e-16 2.03709e-49 7.26501e-33 0 5.5332e-16 5.57242e-16
5.46 1.07924e-49 5.13795e-33 0 5.48403e-16 5.47833e-16 1.08027e-49 5.14283e-33 0 5.49184e-16 5.53358e-16
5.48 5.71098e-50 3.63319e-33 0 5.46723e-16 5.49963e-16 5.71538e-50 3.63599e-33 0 5.48126e-16 5.50199e-16
5.5 3.01447e-50 2.56541e-33 0 5.41157e-16 5.4634e-16 3.01686e-50 2.56743e-33 0 5.45484e-16 5.48162e-16
5.52 1.58754e-50 1.80924e-33 0 5.40164e-16 5.42233e-16 1.58876e-50 1.81063e-33 0 5.4255e-16 5.45131e-16
5.54 8.33819e-51 1.27389e-33 0 5.35187e-16 5.39759e-16 8.34752e-51 1.27531e-33 0 5.40186e-16 5.4244e-16
5.56 4.36534e-51 8.95004e-34 0 5.33317e-16 5.3879e-16 4.37574e-51 8.97135e-34 0 5.35209e-16 5.38239e-16
5.58 2.28758e-51 6.30073e-34 0 5.31717e-16 5.34502e-16 2.28844e-51 6.3031e-34 0 5.33051e-16 5.36331e-16
5.6 1.19176e-51 4.4144e-34 0 5.28074e-16 5.30714e-16 1.19405e-51 4.42289e-34 0 5.30722e-16 5.33084e-16
5.62 6.20379e-52 3.09363e-34 0 5.25446e-16 5.2695e-16 6.21585e-52 3.09965e-34 0 5.28581e-16 5.29458e-16
5.64 3.22508e-52 2.16741e-34 0 5.22064e-16 5.25505e-16 3.22829e-52 2.16957e-34 0 5.25265e-16 5.27957e-16
5.66 1.67162e-52 1.51561e-34 0 5.19625e-16 5.2224e-16 1.67279e-52 1.51667e-34 0 5.22208e-16 5.2306e-16
5.68 8.64435e-53 1.0585e-34 0 5.15911e-16 5.17762e-16 8.64773e-53 1.05892e-34 0 5.19798e-16 5.21113e-16
5.7 4.46042e-53 7.38425e-35 0 5.14123e-16 5.16977e-16 4.46024e-53 7.38395e-35 0 5.17001e-16 5.19029e-16
5.72 2.29094e-53 5.13305e-35 0 5.11031e-16 5.1453e-16 2.29514e-53 5.14246e-35 0 5.13497e-16 5.15121e-16
5.74 1.1764e-53 3.57115e-35 0 5.09653e-16 5.11456e-16 1.1783e-53 3.5769e-35 0 5.10817e-16 5.12503e-16
5.76 6.0243e-54 2.48033e-35 0 5.06337e-16 5.06602e-16 6.03525e-54 2.48484e-35 0 5.10805e-16 5.11796e-16
5.78 3.07885e-54 1.72109e-35 0 5.03795e-16 5.0576e-16 3.08411e-54 1.72403e-35 0 5.06694e-16 5.08633e-16
5.8 1.56977e-54 1.19267e-35 0 5.02016e-16 5.03529e-16 1.57239e-54 1.19467e-35 0 5.02357e-16 5.04324e-16
5.82 7.98593e-55 8.25553e-36 0 4.96644e-16 4.97948e-16 7.99805e-55 8.26805e-36 0 5.00933e-16 5.02616e-16
5.84 4.05268e-55 5.70629e-36 0 4.96806e-16 4.98908e-16 4.05885e-55 5.71497e-36 0 4.99163e-16 4.99348e-16
5.86 2.05356e-55 3.9425e-36 0 4.93381e-16 4.95687e-16 2.05502e-55 3.9453e-36 0 4.95816e-16 4.97732e-16
5.88 1.03511e-55 2.71246e-36 0 4.92008e-16 4.9299e-16 1.03806e-55 2.7202e-36 0 4.94883e-16 4.94226e-16
5.9 5.21681e-56 1.86791e-36 0 4.88026e-16 4.89837e-16 5.23149e-56 1.87317e-36 0 4.92135e-16 4.91422e-16
5.92 2.62706e-56 1.28663e-36 0 4.87301e-16 4.87159e-16 2.6304e-56 1.28827e-36 0 4.88813e-16 4.89367e-16
5.94 1.31893e-56 8.84509e-37 0 4.84849e-16 4.84781e-16 1.31951e-56 8.84899e-37 0 4.87119e-16 4.86396e-16
5.96 6.60327e-57 6.07007e-37 0 4.80497e-16 4.82718e-16 6.60388e-57 6.07063e-37 0 4.83379e-16 4.84911e-16
5.98 3.29498e-57 4.15626e-37 0 4.79748e-16 4.79799e-16 3.29746e-57 4.15938e-37 0 4.81163e-16 4.81387e-16
6 1.64176e-57 2.84468e-37 0 4.7676e-16 4.76959e-16 1.64268e-57 2.84629e-37 0 4.79259e-16 4.80518e-16
6.02 8.15808e-58 1.94379e-37 0 4.75285e-16 4.74085e-16 8.16437e-58 1.94529e-37 0 4.7655e-16 4.76657e-16
6.04 4.04195e-58 1.32571e-37 0 4.73886e-16 4.72992e-16 4.04842e-58 1.32783e-37 0 4.73724e-16 4.75339e-16
6.06 2.0021e-58 9.049e-38 0 4.70592e-16 4.68135e-16 2.00283e-58 9.05227e-38 0 4.71891e-16 4.71446e-16
6.08 9.88307e-59 6.16201e-38 0 4.67613e-16 4.6683e-16 9.88544e-59 6.16349e-38 0 4.69724e-16 4.69511e-16
6.1 4.86281e-59 4.18692e-38 0 4.62835e-16 4.6528e-16 4.86791e-59 4.19132e-38 0 4.66274e-16 4.65933e-16
6.12 2.39061e-59 2.84547e-38 0 4.62058e-16 4.62794e-16 2.39157e-59 2.84662e-38 0 4.65182e-16 4.64827e-16
6.14 1.17085e-59 1.92861e-38 0 4.59484e-16 4.59244e-16 1.17225e-59 1.93091e-38 0 4.63653e-16 4.61611e-16
6.16 5.7225e-60 1.30583e-38 0 4.57601e-16 4.57024e-16 5.73256e-60 1.30813e-38 0 4.61838e-16 4.59522e-16
6.18 2.79344e-60 8.84017e-39 0 4.5433e-16 4.55099e-16 2.79687e-60 8.85101e-39 0 4.58937e-16 4.57467e-16
6.2 1.35758e-60 5.96438e-39 0 4.54713e-16 4.52828e-16 1.36142e-60 5.98123e-39 0 4.55925e-16 4.56706e-16
6.22 6.60867e-61 4.03509e-39 0 4.51386e-16 4.52064e-16 6.61155e-61 4.03685e-39 0 4.54561e-16 4.53318e-16
6.24 3.20072e-61 2.71886e-39 0 4.50375e-16 4.49608e-16 3.20339e-61 2.72113e-39 0 4.52174e-16 4.50612e-16
6.26 1.54713e-61 1.83032e-39 0 4.48027e-16 4.46086e-16 1.5485e-61 1.83194e-39 0 4.50191e-16 4.4878e-16
6.28 7.44784e-62 1.22843e-39 0 4.45705e-16 4.43377e-16 7.46805e-62 1.23176e-39 0 4.47252e-16 4.46411e-16
6.3 3.5916e-62 8.26775e-40 0 4.42171e-16 4.40975e-16 3.59333e-62 8.27174e-40 0 4.44734e-16 4.44036e-16
6.32 1.72201e-62 5.53829e-40 0 4.39793e-16 4.40463e-16 1.72497e-62 5.54782e-40 0 4.4413e-16 4.42744e-16
6.34 8.25446e-63 3.71305e-40 0 4.38047e-16 4.38511e-16 8.26151e-63 3.71622e-40 0 4.42113e-16 4.3928e-16
6.36 3.94293e-63 2.48326e-40 0 4.41302e-16 4.35995e-16 3.94759e-63 2.4862e-40 0 4.38497e-16 4.37967e-16
6.38 1.87981e-63 1.65936e-40 0 4.34845e-16 4.30753e-16 1.88191e-63 1.66121e-40 0 4.37046e-16 4.35016e-16
6.4 8.94087e-64 1.10736e-40 0 4.32803e-16 4.31763e-16 8.95076e-64 1.10858e-40 0 4.35363e-16 4.33332e-16
6.42 4.24536e-64 7.38527e-41 0 4.30058e-16 4.2838e-16 4.24732e-64 7.38868e-41 0 4.3333e-16 4.30744e-16
6.44 2.00951e-64 4.91525e-41 0 4.28106e-16 4.28185e-16 2.01078e-64 4.91835e-41 0 4.2932e-16 4.29777e-16
6.46 9.47213e-65 3.26112e-41 0 4.26436e-16 4.25758e-16 9.49748e-65 3.26984e-41 0 4.29556e-16 4.2744e-16
6.48 4.46387e-65 2.16548e-41 0 4.25965e-16 4.20969e-16 4.47555e-65 2.17114e-41 0 4.26232e-16 4.2515e-16
6.5 2.09868e-65 1.43606e-41 0 4.21583e-16 4.20546e-16 2.10416e-65 1.43981e-41 0 4.25474e-16 4.23845e-16
6.52 9.85657e-66 9.52351e-42 0 4.208e-16 4.20969e-16 9.86971e-66 9.53621e-42 0 4.22199e-16 4.21152e-16
6.54 4.61208e-66 6.29902e-42 0 4.18183e-16 4.16366e-16 4.61875e-66 6.30814e-42 0 4.20972e-16 4.18013e-16
6.56 2.15393e-66 4.16267e-42 0 4.17854e-16 4.15701e-16 2.15645e-66 4.16755e-42 0 4.19057e-16 4.16503e-16
6.58 1.0033e-66 2.74662e-42 0 4.15624e-16 4.13459e-16 1.0045e-66 2.74989e-42 0 4.16464e-16 4.14838e-16
6.6 4.66591e-67 1.8113e-42 0 4.14064e-16 4.10728e-16 4.66821e-67 1.81219e-42 0 4.15406e-16 4.13039e-16
6.62 2.16035e-67 1.19049e-42 0 4.11819e-16 4.09399e-16 2.16445e-67 1.19274e-42 0 4.13308e-16 4.11996e-16
6.64 1.00001e-67 7.83087e-43 0 4.09476e-16 4.06565e-16 1.00124e-67 7.84052e-43 0 4.11658e-16 4.08777e-16
6.66 4.61517e-68 5.14116e-43 0 4.0707e-16 4.05209e-16 4.62087e-68 5.14751e-43 0 4.10525e-16 4.06722e-16
6.68 2.1245e-68 3.37022e-43 0 4.05142e-16 4.02623e-16 2.12766e-68 3.37523e-43 0 4.07642e-16 4.04842e-16
6.7 9.75059e-69 2.20506e-43 0 4.03519e-16 4.02251e-16 9.77409e-69 2.21037e-43 0 4.05568e-16 4.03937e-16
6.72 4.46764e-69 1.44183e-43 0 4.03177e-16 4.00615e-16 4.47964e-69 1.44571e-43 0 4.03562e-16 4.00695e-16
6.74 2.04662e-69 9.43587e-44 0 3.99013e-16 3.97787e-16 2.04835e-69 9.44388e-44 0 4.02495e-16 4.00247e-16
6.76 9.34036e-70 6.15854e-44 0 3.99711e-16 3.95669e-16 9.34459e-70 6.16133e-44 0 4.00296e-16 3.98206e-16
6.78 4.25051e-70 4.01221e-44 0 3.97091e-16 3.93721e-16 4.25314e-70 4.0147e-44 0 3.98743e-16 3.94922e-16
6.8 1.9299e-70 2.61076e-44 0 3.94888e-16 3.92838e-16 1.93132e-70 2.61268e-44 0 3.96669e-16 3.94002e-16
6.82 8.74421e-71 1.69709e-44 0 3.92409e-16 3.90386e-16 8.74966e-71 1.69814e-44 0 3.94986e-16 3.91964e-16
6.84 3.95289e-71 1.10181e-44 0 3.91931e-16 3.88191e-16 3.95478e-71 1.10234e-44 0 3.93644e-16 3.89864e-16
6.86 1.78193e-71 7.14094e-45 0 3.91725e-16 3.85726e-16 1.7834e-71 7.14681e-45 0 3.91931e-16 3.88299e-16
6.88 8.01558e-72 4.62306e-45 0 3.88909e-16 3.84824e-16 8.02357e-72 4.62767e-45 0 3.89945e-16 3.86626e-16
6.9 3.5987e-72 2.99042e-45 0 3.86699e-16 3.84467e-16 3.60148e-72 2.99273e-45 0 3.87624e-16 3.85186e-16
6.92 1.61199e-72 1.93197e-45 0 3.85395e-16 3.81671e-16 1.61283e-72 1.93298e-45 0 3.85601e-16 3.83146e-16
6.94 7.20112e-73 1.24609e-45 0 3.82879e-16 3.79288e-16 7.20594e-73 1.24693e-45 0 3.8421e-16 3.80696e-16
6.96 3.2112e-73 8.03137e-46 0 3.82058e-16 3.78726e-16 3.21208e-73 8.03356e-46 0 3.82588e-16 3.79824e-16
6.98 1.42755e-73 5.16589e-46 0 3.7618e-16 3.76759e-16 1.42848e-73 5.16929e-46 0 3.81605e-16 3.77911e-16
7 6.33614e-74 3.32103e-46 0 3.78659e-16 3.73274e-16 6.3381e-74 3.32206e-46 0 3.797e-16 3.75863e-16
7.02 2.80392e-74 2.13092e-46 0 3.77399e-16 3.72659e-16 2.80567e-74 2.13225e-46 0 3.78461e-16 3.7502e-16
7.04 1.23841e-74 1.36609e-46 0 3.74296e-16 3.7196e-16 1.2391e-74 1.36686e-46 0 3.76586e-16 3.73774e-16
7.06 5.45523e-75 8.74384e-47 0 3.72834e-16 3.70115e-16 5.45975e-75 8.7511e-47 0 3.74578e-16 3.71248e-16
7.08 2.39813e-75 5.59109e-47 0 3.70694e-16 3.67073e-16 2.40012e-75 5.59572e-47 0 3.72501e-16 3.69363e-16
7.1 1.05149e-75 0 0 3.65623e-16 3.64746e-16 1.05265e-75 0 0 3.71221e-16 3.6812e-16
7.12 4.60098e-76 0 0 3.67001e-16 3.6417e-16 4.60609e-76 0 0 3.70464e-16 3.66357e-16
7.14 2.00954e-76 0 0 3.66136e-16 3.62268e-16 2.01082e-76 0 0 3.69046e-16 3.647e-16
7.16 8.75876e-77 0 0 3.62797e-16 3.6168e-16 8.75807e-77 0 0 3.6633e-16 3.63607e-16
7.18 3.80308e-77 0 0 3.6164e-16 3.58974e-16 3.80572e-77 0 0 3.65373e-16 3.61686e-16
7.2 1.64914e-77 0 0 3.60888e-16 3.58869e-16 1.64991e-77 0 0 3.63851e-16 3.59781e-16
7.22 7.13155e-78 0 0 3.60571e-16 3.56685e-16 7.13635e-78 0 0 3.62388e-16 3.57749e-16
7.24 3.07785e-78 0 0 3.5781e-16 3.54861e-16 3.07954e-78 0 0 3.6062e-16 3.56273e-16
7.26 1.3244e-78 0 0 3.57277e-16 3.53171e-16 1.32584e-78 0 0 3.58913e-16 3.55208e-16
7.28 5.68971e-79 0 0 3.54891e-16 3.51802e-16 5.69493e-79 0 0 3.57416e-16 3.53647e-16
7.3 2.43725e-79 0 0 3.55355e-16 3.50367e-16 2.44051e-79 0 0 3.56305e-16 3.51831e-16
7.32 1.04254e-79 0 0 3.53764e-16 3.47927e-16 1.04344e-79 0 0 3.5469e-16 3.50557e-16
7.34 4.44647e-80 0 0 3.50474e-16 3.47884e-16 4.45088e-80 0 0 3.53916e-16 3.49103e-16
7.36 1.89265e-80 0 0 3.48062e-16 3.45921e-16 1.89417e-80 0 0 3.51384e-16 3.47316e-16
7.38 8.036e-81 0 0 3.48288e-16 3.42289e-16 8.04242e-81 0 0 3.50475e-16 3.46205e-16
7.4 0 0 0 3.44734e-16 3.42352e-16 0 0 0 3.48294e-16 3.44985e-16
7.42 0 0 0 3.46e-16 3.41379e-16 0 0 0 3.47918e-16 3.42562e-16
7.44 0 0 0 3.45152e-16 3.40438e-16 0 0 0 3.46098e-16 3.4226e-16
7.46 0 0 0 3.42962e-16 3.3845e-16 0 0 0 3.4466e-16 3.39889e-16
7.48 0 0 0 3.36754e-16 3.37183e-16 0 0 0 3.43226e-16 3.38524e-16
7.5 0 0 0 3.3987e-16 3.34631e-16 0 0 0 3.4142e-16 3.38334e-16
7.52 0 0 0 3.38443e-16 3.34035e-16 0 0 0 3.40107e-16 3.3561e-16
7.54 0 0 0 3.34166e-16 3.3274e-16 0 0 0 3.39032e-16 3.34315e-16
7.56 0 0 0 3.34414e-16 3.32455e-16 0 0 0 3.37261e-16 3.33032e-16
7.58 0 0 0 3.34228e-16 3.29223e-16 0 0 0 3.36904e-16 3.31197e-16
7.6 0 0 0 3.32431e-16 3.2832e-16 0 0 0 3.34154e-16 3.30557e-16
7.62 0 0 0 3.3222e-16 3.24522e-16 0 0 0 3.32836e-16 3.29246e-16
7.64 0 0 0 3.30446e-16 3.23598e-16 0 0 0 3.31532e-16 3.2728e-16
7.66 0 0 0 3.2845e-16 3.21423e-16 0 0 0 3.29953e-16 3.26581e-16
7.68 0 0 0 3.27226e-16 3.23631e-16 0 0 0 3.29506e-16 3.25013e-16
7.7 0 0 0 3.24674e-16 3.21549e-16 0 0 0 3.28097e-16 3.23555e-16
7.72 0 0 0 3.26377e-16 3.2036e-16 0 0 0 3.26156e-16 3.21702e-16
7.74 0 0 0 3.22739e-16 3.18381e-16 0 0 0 3.24912e-16 3.21157e-16
7.76 0 0 0 3.22852e-16 3.16769e-16 0 0 0 3.23622e-16 3.19597e-16
7.78 0 0 0 3.2068e-16 3.16028e-16 0 0 0 3.21792e-16 3.17775e-16
7.8 0 0 0 3.19129e-16 3.13673e-16 0 0 0 3.21309e-16 3.16474e-16
7.82 0 0 0 3.20944e-16 3.13587e-16 0 0 0 3.19863e-16 3.15144e-16
7.84 0 0 0 3.16698e-16 3.1238e-16 0 0 0 3.18458e-16 3.1378e-16
7.86 0 0 0 3.15675e-16 3.11051e-16 0 0 0 3.17142e-16 3.12501e-16
7.88 0 0 0 3.15049e-16 3.11295e-16 0 0 0 3.16232e-16 3.11832e-16
7.9 0 0 0 3.13805e-16 3.08382e-16 0 0 0 3.14505e-16 3.09896e-16
7.92 0 0 0 3.11009e-16 3.06353e-16 0 0 0 3.12835e-16 3.09029e-16
7.94 0 0 0 3.11398e-16 3.05757e-16 0 0 0 3.12555e-16 3.07466e-16
7.96 0 0 0 3.09707e-16 3.04164e-16 0 0 0 3.10442e-16 3.06449e-16
7.98 0 0 0 3.0699e-16 3.04033e-16 0 0 0 3.09685e-16 3.05414e-16
8 0 0 0 3.05819e-16 3.01987e-16 0 0 0 3.09347e-16 3.04492e-16
8.02 0 0 0 3.06264e-16 3.01152e-16 0 0 0 3.07658e-16 3.02529e-16
8.04 0 0 0 3.05349e-16 3.00605e-16 0 0 0 3.06041e-16 3.02049e-16
8.06 0 0 0 3.02106e-16 2.98309e-16 0 0 0 3.04896e-16 3.00137e-16
8.08 0 0 0 3.01668e-16 2.96227e-16 0 0 0 3.04451e-16 2.99094e-16
8.1 0 0 0 3.0128e-16 2.9577e-16 0 0 0 3.03459e-16 2.98435e-16
8.12 0 0 0 3.00232e-16 2.94145e-16 0 0 0 3.01615e-16 2.97297e-16
8.14 0 0 0 2.97929e-16 2.93602e-16 0 0 0 3.01117e-16 2.95184e-16
8.16 0 0 0 2.96586e-16 2.92146e-16 0 0 0 3.00025e-16 2.94435e-16
8.18 0 0 0 2.97265e-16 2.91422e-16 0 0 0 2.98589e-16 2.93316e-16
8.2 0 0 0 2.95622e-16 2.90724e-16 0 0 0 2.97614e-16 2.91995e-16
8.22 0 0 0 2.93734e-16 2.89854e-16 0 0 0 2.9631e-16 2.90738e-16
8.24 0 0 0 2.93772e-16 2.88058e-16 0 0 0 2.94623e-16 2.89646e-16
8.26 0 0 0 2.91792e-16 2.87234e-16 0 0 0 2.93898e-16 2.88439e-16
8.28 0 0 0 2.90339e-16 2.85904e-16 0 0 0 2.93319e-16 2.87441e-16
8.3 0 0 0 2.91068e-16 2.84651e-16 0 0 0 2.92156e-16 2.86037e-16
8.32 0 0 0 2.87369e-16 2.83589e-16 0 0 0 2.90461e-16 2.85483e-16
8.34 0 0 0 2.86985e-16 2.82223e-16 0 0 0 2.89476e-16 2.84314e-16
8.36 0 0 0 2.8874e-16 2.81981e-16 0 0 0 2.88316e-16 2.83384e-16
8.38 0 0 0 2.82959e-16 2.79683e-16 0 0 0 2.87489e-16 2.82295e-16
8.4 0 0 0 2.82684e-16 2.78762e-16 0 0 0 2.86815e-16 2.81169e-16
8.42 0 0 0 2.83379e-16 2.76022e-16 0 0 0 2.8566e-16 2.79976e-16
8.44 0 0 0 2.81669e-16 2.76761e-16 0 0 0 2.84173e-16 2.78602e-16
8.46 0 0 0 2.8084e-16 2.75978e-16 0 0 0 2.83312e-16 2.77414e-16
8.48 0 0 0 2.79872e-16 2.74989e-16 0 0 0 2.82307e-16 2.76756e-16
8.5 0 0 0 2.7875e-16 2.73538e-16 0 0 0 2.80713e-16 2.75643e-16
8.52 0 0 0 2.77825e-16 2.73409e-16 0 0 0 2.79532e-16 2.74155e-16
8.54 0 0 0 2.77028e-16 2.70339e-16 0 0 0 2.78264e-16 2.73596e-16
8.56 0 0 0 2.75733e-16 2.70007e-16 0 0 0 2.78206e-16 2.72574e-16
8.58 0 0 0 2.74781e-16 2.69101e-16 0 0 0 2.76657e-16 2.71822e-16
8.6 0 0 0 2.74813e-16 2.6863e-16 0 0 0 2.76531e-16 2.70412e-16
8.62 0 0 0 2.73493e-16 2.68538e-16 0 0 0 2.74904e-16 2.69949e-16
8.64 0 0 0 2.72254e-16 2.66429e-16 0 0 0 2.73748e-16 2.6803e-16
8.66 0 0 0 2.70731e-16 2.65954e-16 0 0 0 2.72663e-16 2.67131e-16
8.68 0 0 0 2.69765e-16 2.64417e-16 0 0 0 2.71862e-16 2.66486e-16
8.7 0 0 0 2.68247e-16 2.64296e-16 0 0 0 2.70591e-16 2.65283e-16
8.72 0 0 0 2.6711e-16 2.62856e-16 0 0 0 2.70232e-16 2.64833e-16
8.74 0 0 0 2.65885e-16 2.62097e-16 0 0 0 2.6886e-16 2.63673e-16
8.76 0 0 0 2.65851e-16 2.61682e-16 0 0 0 2.67818e-16 2.62944e-16
8.78 0 0 0 2.63996e-16 2.59657e-16 0 0 0 2.67036e-16 2.61177e-16
8.8 0 0 0 2.65394e-16 2.58833e-16 0 0 0 2.65395e-16 2.60801e-16
8.82 0 0 0 2.63023e-16 2.57651e-16 0 0 0 2.65166e-16 2.59474e-16
8.84 0 0 0 2.62246e-16 2.56176e-16 0 0 0 2.64587e-16 2.58847e-16
8.86 0 0 0 2.61998e-16 2.57227e-16 0 0 0 2.63163e-16 2.57652e-16
8.88 0 0 0 2.60644e-16 2.53942e-16 0 0 0 2.63272e-16 2.56988e-16
8.9 0 0 0 2.59131e-16 2.53547e-16 0 0 0 2.61287e-16 2.55534e-16
8.92 0 0 0 2.5779e-16 2.52141e-16 0 0 0 2.60222e-16 2.55191e-16
8.94 0 0 0 2.57203e-16 2.51186e-16 0 0 0 2.59663e-16 2.54468e-16
8.96 0 0 0 2.56916e-16 2.51342e-16 0 0 0 2.58772e-16 2.52922e-16
8.98 0 0 0 2.56409e-16 2.50073e-16 0 0 0 2.57414e-16 2.52766e-16
9 0 0 0 2.5535e-16 2.49305e-16 0 0 0 2.56604e-16 2.5161e-16
9.02 0 0 0 2.54142e-16 2.47996e-16 0 0 0 2.56182e-16 2.5016e-16
9.04 0 0 0 2.52833e-16 2.48054e-16 0 0 0 2.55026e-16 2.49874e-16
9.06 0 0 0 2.51716e-16 2.47494e-16 0 0 0 2.54245e-16 2.49091e-16
9.08 0 0 0 2.52056e-16 2.45395e-16 0 0 0 2.52344e-16 2.47891e-16
9.1 0 0 0 2.50852e-16 2.44584e-16 0 0 0 2.52166e-16 2.46898e-16
9.12 0 0 0 2.50226e-16 2.43984e-16 0 0 0 2.51909e-16 2.45758e-16
9.14 0 0 0 2.48761e-16 2.42793e-16 0 0 0 2.50231e-16 2.44765e-16
9.16 0 0 0 2.48009e-16 2.42577e-16 0 0 0 2.49611e-16 2.44149e-16
9.18 0 0 0 2.47397e-16 2.41309e-16 0 0 0 2.49244e-16 2.43058e-16
9.2 0 0 0 2.46717e-16 2.39577e-16 0 0 0 2.48436e-16 2.42428e-16
9.22 0 0 0 2.44673e-16 2.3939e-16 0 0 0 2.46956e-16 2.41703e-16
9.24 0 0 0 2.46323e-16 2.39257e-16 0 0 0 2.4615e-16 2.40939e-16
9.26 0 0 0 2.43404e-16 2.38135e-16 0 0 0 2.45734e-16 2.3982e-16
9.28 0 0 0 2.42719e-16 2.37513e-16 0 0 0 2.45061e-16 2.39239e-16
9.3 0 0 0 2.42592e-16 2.37322e-16 0 0 0 2.43756e-16 2.38466e-16
9.32 0 0 0 2.41036e-16 2.35719e-16 0 0 0 2.42563e-16 2.37458e-16
9.34 0 0 0 2.38032e-16 2.34943e-16 0 0 0 2.41529e-16 2.36689e-16
9.36 0 0 0 2.40223e-16 2.33818e-16 0 0 0 2.41373e-16 2.35778e-16
9.38 0 0 0 2.38951e-16 2.34053e-16 0 0 0 2.40014e-16 2.35068e-16
9.4 0 0 0 2.38027e-16 2.31693e-16 0 0 0 2.39366e-16 2.35213e-16
9.42 0 0 0 2.36948e-16 2.34627e-16 0 0 0 2.39698e-16 2.32814e-16
9.44 0 0 0 2.35654e-16 2.30274e-16 0 0 0 2.3764e-16 2.32734e-16
9.46 0 0 0 2.34992e-16 2.28336e-16 0 0 0 2.37152e-16 2.31483e-16
9.48 0 0 0 2.33345e-16 2.29049e-16 0 0 0 2.37008e-16 2.30583e-16
9.5 0 0 0 2.34345e-16 2.28366e-16 0 0 0 2.3546e-16 2.30191e-16
9.52 0 0 0 2.32014e-16 2.27831e-16 0 0 0 2.35118e-16 2.29453e-16
9.54 0 0 0 2.32252e-16 2.26615e-16 0 0 0 2.34233e-16 2.28321e-16
9.56 0 0 0 2.31642e-16 2.25367e-16 0 0 0 2.33516e-16 2.27334e-16
9.58 0 0 0 2.29137e-16 2.24715e-16 0 0 0 2.32258e-16 2.27009e-16
9.6 0 0 0 2.30165e-16 2.24997e-16 0 0 0 2.31881e-16 2.26248e-16
9.62 0 0 0 2.29232e-16 2.2356e-16 0 0 0 2.31091e-16 2.25158e-16
9.64 0 0 0 2.27899e-16 2.23011e-16 0 0 0 2.30701e-16 2.25057e-16
9.66 0 0 0 2.27488e-16 2.22371e-16 0 0 0 2.29153e-16 2.24254e-16
9.68 0 0 0 2.24784e-16 2.21124e-16 0 0 0 2.2876e-16 2.2349e-16
9.7 0 0 0 2.25088e-16 2.20313e-16 0 0 0 2.27838e-16 2.2243e-16
9.72 0 0 0 2.24636e-16 2.19271e-16 0 0 0 2.26942e-16 2.21654e-16
9.74 0 0 0 2.24413e-16 2.19612e-16 0 0 0 2.26233e-16 2.20891e-16
9.76 0 0 0 2.23207e-16 2.18431e-16 0 0 0 2.2622e-16 2.20502e-16
9.78 0 0 0 2.2113e-16 2.17764e-16 0 0 0 2.25129e-16 2.1969e-16
9.8 0 0 0 2.22248e-16 2.17002e-16 0 0 0 2.24369e-16 2.18813e-16
9.82 0 0 0 2.21613e-16 2.16158e-16 0 0 0 2.2348e-16 2.18378e-16
9.84 0 0 0 2.21253e-16 2.15739e-16 0 0 0 2.23166e-16 2.17325e-16
9.86 0 0 0 2.19285e-16 2.14433e-16 0 0 0 2.21648e-16 2.16674e-16
9.88 0 0 0 2.2001e-16 2.14465e-16 0 0 0 2.21156e-16 2.16071e-16
9.9 0 0 0 2.18931e-16 2.12851e-16 0 0 0 2.20785e-16 2.14902e-16
9.92 0 0 0 2.18093e-16 2.12456e-16 0 0 0 2.19866e-16 2.14453e-16
9.94 0 0 0 2.16735e-16 2.11427e-16 0 0 0 2.19462e-16 2.13953e-16
9.96 0 0 0 2.16894e-16 2.10425e-16 0 0 0 2.18604e-16 2.1357e-16
9.98 0 0 0 2.1509e-16 2.10063e-16 0 0 0 2.17564e-16 2.1259e-16
10 0 0 0 2.14569e-16 2.10237e-16 0 0 0 2.16512e-16 2.11383e-16


==> anc/Top/SmallerMassResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 1.81659 Rh 0.83666 Qsp 4102.5 mass 0.11 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.49352e-11 4.38293e-15 -4.38004e-15 8.07651e-14 5.60666e-14 1.49518e-11 4.3878e-15 -4.38491e-15 8.04571e-14 5.62032e-14
0.04 1.48125e-11 1.74106e-14 -1.73647e-14 7.94721e-14 5.48216e-14 1.48299e-11 1.7431e-14 -1.73851e-14 7.91232e-14 5.48515e-14
0.06 1.46199e-11 3.87498e-14 -3.85203e-14 7.71339e-14 5.26668e-14 1.46327e-11 3.87837e-14 -3.8554e-14 7.70872e-14 5.26803e-14
0.08 1.43563e-11 6.78556e-14 -6.71424e-14 7.42769e-14 4.98229e-14 1.43686e-11 6.79136e-14 -6.71998e-14 7.43572e-14 4.98651e-14
0.1 1.4026e-11 1.03997e-13 -1.02294e-13 7.12543e-14 4.68501e-14 1.40472e-11 1.04154e-13 -1.02448e-13 7.09626e-14 4.67368e-14
0.12 1.36669e-11 1.46632e-13 -1.43185e-13 6.73416e-14 4.33889e-14 1.36786e-11 1.46759e-13 -1.43308e-13 6.75136e-14 4.34869e-14
0.14 1.32426e-11 1.94504e-13 -1.88303e-13 6.38488e-14 3.99063e-14 1.32726e-11 1.94944e-13 -1.88729e-13 6.39519e-14 3.98608e-14
0.16 1.28245e-11 2.47668e-13 -2.37401e-13 5.97185e-14 3.65059e-14 1.28378e-11 2.47924e-13 -2.37646e-13 5.9825e-14 3.65022e-14
0.18 1.23746e-11 3.04753e-13 -2.88843e-13 5.61071e-14 3.32719e-14 1.23818e-11 3.0493e-13 -2.89011e-13 5.64287e-14 3.33112e-14
0.2 1.19033e-11 3.64988e-13 -3.41594e-13 5.29287e-14 3.03373e-14 1.19109e-11 3.65221e-13 -3.41812e-13 5.27954e-14 3.03699e-14
0.22 1.14265e-11 4.27944e-13 -3.94957e-13 4.89771e-14 2.77427e-14 1.14304e-11 4.28089e-13 -3.95091e-13 4.91368e-14 2.76039e-14
0.24 1.09274e-11 4.92095e-13 -4.47256e-13 4.58967e-14 2.50985e-14 1.09444e-11 4.92861e-13 -4.47952e-13 4.61905e-14 2.5126e-14
0.26 1.0453e-11 5.58704e-13 -4.99391e-13 4.31148e-14 2.28156e-14 1.04567e-11 5.58902e-13 -4.99568e-13 4.2754e-14 2.28516e-14
0.28 9.95814e-12 6.24867e-13 -5.48534e-13 3.99996e-14 2.07956e-14 9.96996e-12 6.25608e-13 -5.49185e-13 4.02191e-14 2.07953e-14
0.3 9.48141e-12 6.92024e-13 -5.95795e-13 3.76593e-14 1.89887e-14 9.48674e-12 6.92413e-13 -5.96129e-13 3.74247e-14 1.90289e-14
0.32 8.98728e-12 7.56949e-13 -6.38263e-13 3.48115e-14 1.7365e-14 9.00905e-12 7.58782e-13 -6.39809e-13 3.48279e-14 1.73752e-14
0.34 8.51511e-12 8.21948e-13 -6.77844e-13 3.27148e-14 1.6042e-14 8.53864e-12 8.24219e-13 -6.79717e-13 3.27727e-14 1.60204e-14
0.36 8.06574e-12 8.8702e-13 -7.14433e-13 3.05764e-14 1.48074e-14 8.077e-12 8.88259e-13 -7.15431e-13 3.06077e-14 1.48053e-14
0.38 7.62108e-12 9.49934e-13 -7.46191e-13 2.83846e-14 1.38017e-14 7.62545e-12 9.50478e-13 -7.46619e-13 2.8722e-14 1.36698e-14
0.4 7.17022e-12 1.00839e-12 -7.7143e-13 2.69927e-14 1.27866e-14 7.18511e-12 1.01049e-12 -7.73031e-13 2.69509e-14 1.27739e-14
0.42 6.74807e-12 1.06653e-12 -7.93461e-13 2.51501e-14 1.19664e-14 6.75695e-12 1.06793e-12 -7.94505e-13 2.54135e-14 1.19164e-14
0.44 6.34092e-12 1.12234e-12 -8.10841e-13 2.33656e-14 1.1251e-14 6.34182e-12 1.1225e-12 -8.10956e-13 2.38198e-14 1.11839e-14
0.46 5.93786e-12 1.1734e-12 -8.22023e-13 2.22461e-14 1.05613e-14 5.94044e-12 1.17391e-12 -8.2238e-13 2.22083e-14 1.05335e-14
0.48 5.54928e-12 1.22103e-12 -8.28226e-13 2.11793e-14 9.90933e-15 5.55341e-12 1.22194e-12 -8.28842e-13 2.10463e-14 9.95991e-15
0.5 5.17782e-12 1.26555e-12 -8.29928e-13 1.98891e-14 9.42937e-15 5.18122e-12 1.26638e-12 -8.30474e-13 1.97798e-14 9.45094e-15
0.52 4.81833e-12 1.30547e-12 -8.26449e-13 1.89467e-14 9.01707e-15 4.82426e-12 1.30707e-12 -8.27466e-13 1.86935e-14 9.00342e-15
0.54 4.48196e-12 1.34364e-12 -8.19908e-13 1.7669e-14 8.63697e-15 4.4828e-12 1.34389e-12 -8.20061e-13 1.77459e-14 8.61916e-15
0.56 4.15632e-12 1.37651e-12 -8.08407e-13 1.6762e-14 8.21479e-15 4.15703e-12 1.37675e-12 -8.08546e-13 1.67631e-14 8.28309e-15
0.58 3.8486e-12 1.40616e-12 -7.93565e-13 1.56537e-14 7.97046e-15 3.84705e-12 1.40559e-12 -7.93244e-13 1.588e-14 7.94028e-15
0.6 3.5513e-12 1.42976e-12 -7.74168e-13 1.48639e-14 7.61835e-15 3.55285e-12 1.43039e-12 -7.74506e-13 1.50911e-14 7.68842e-15
0.62 3.26735e-12 1.44805e-12 -7.51091e-13 1.42876e-14 7.38713e-15 3.27436e-12 1.45116e-12 -7.52703e-13 1.4273e-14 7.4082e-15
0.64 3.00968e-12 1.46708e-12 -7.27799e-13 1.38338e-14 7.16625e-15 3.01143e-12 1.46793e-12 -7.28222e-13 1.35683e-14 7.17413e-15
0.66 2.75956e-12 1.47849e-12 -7.00371e-13 1.27544e-14 6.91842e-15 2.76383e-12 1.48078e-12 -7.01453e-13 1.29426e-14 6.94842e-15
0.68 2.52816e-12 1.48796e-12 -6.71962e-13 1.24066e-14 6.76098e-15 2.53126e-12 1.48978e-12 -6.72786e-13 1.24106e-14 6.78286e-15
0.7 2.30942e-12 1.4925e-12 -6.41508e-13 1.16415e-14 6.61751e-15 2.31337e-12 1.49505e-12 -6.42605e-13 1.18135e-14 6.58603e-15
0.72 2.10863e-12 1.49591e-12 -6.10955e-13 1.12073e-14 6.42295e-15 2.10976e-12 1.49671e-12 -6.11283e-13 1.1266e-14 6.45017e-15
0.74 1.91949e-12 1.49453e-12 -5.79024e-13 1.07987e-14 6.22955e-15 1.91999e-12 1.49492e-12 -5.79173e-13 1.07612e-14 6.26332e-15
0.76 1.74199e-12 1.48848e-12 -5.46119e-13 1.05216e-14 6.12991e-15 1.74356e-12 1.48982e-12 -5.46612e-13 1.03378e-14 6.14004e-15
0.78 1.57884e-12 1.48055e-12 -5.13546e-13 9.80249e-15 5.9772e-15 1.57995e-12 1.4816e-12 -5.13909e-13 9.86674e-15 6.0141e-15
0.8 1.42648e-12 1.46821e-12 -4.80624e-13 9.45777e-15 5.86559e-15 1.42863e-12 1.47042e-12 -4.81349e-13 9.53622e-15 5.86135e-15
0.82 1.28663e-12 1.4538e-12 -4.4836e-13 9.08023e-15 5.74863e-15 1.28901e-12 1.45649e-12 -4.4919e-13 9.14709e-15 5.77498e-15
0.84 1.1581e-12 1.43697e-12 -4.16783e-13 8.81903e-15 5.64829e-15 1.16053e-12 1.43999e-12 -4.1766e-13 8.82952e-15 5.64614e-15
0.86 1.04133e-12 1.4194e-12 -3.86487e-13 8.57618e-15 5.54581e-15 1.0426e-12 1.42113e-12 -3.86958e-13 8.47583e-15 5.54624e-15
0.88 9.31867e-13 1.39598e-12 -3.56203e-13 8.27739e-15 5.43326e-15 9.3461e-13 1.40009e-12 -3.57252e-13 8.13924e-15 5.45387e-15
0.9 8.33956e-13 1.37373e-12 -3.27886e-13 7.25259e-15 5.3477e-15 8.35986e-13 1.37707e-12 -3.28684e-13 7.89336e-15 5.34718e-15
0.92 7.43773e-13 1.34799e-12 -3.00413e-13 7.63834e-15 5.26895e-15 7.46138e-13 1.35228e-12 -3.01368e-13 7.67165e-15 5.26269e-15
0.94 6.62365e-13 1.32166e-12 -2.7451e-13 7.29543e-15 5.16201e-15 6.64491e-13 1.3259e-12 -2.75391e-13 7.43265e-15 5.17822e-15
0.96 5.88456e-13 1.29367e-12 -2.49956e-13 7.29666e-15 5.06177e-15 5.90482e-13 1.29812e-12 -2.50816e-13 7.14034e-15 5.09066e-15
0.98 5.21903e-13 1.2651e-12 -2.26961e-13 7.00535e-15 5.02001e-15 5.23565e-13 1.26913e-12 -2.27684e-13 6.95945e-15 4.98167e-15
1 4.62057e-13 1.236e-12 -2.05501e-13 6.74561e-15 4.91143e-15 4.6321e-13 1.23909e-12 -2.06014e-13 6.75905e-15 4.9039e-15
1.02 4.0821e-13 1.20611e-12 -1.8549e-13 6.56173e-15 4.83053e-15 4.0891e-13 1.20818e-12 -1.85808e-13 6.60416e-15 4.84034e-15
1.04 3.59343e-13 1.17382e-12 -1.66665e-13 6.35309e-15 4.72456e-15 3.60178e-13 1.17655e-12 -1.67052e-13 6.41632e-15 4.74945e-15
1.06 3.15836e-13 1.14176e-12 -1.49378e-13 6.14581e-15 4.67441e-15 3.16554e-13 1.14436e-12 -1.49718e-13 6.24085e-15 4.67813e-15
1.08 2.7709e-13 1.10972e-12 -1.33522e-13 6.03338e-15 4.62655e-15 2.77597e-13 1.11175e-12 -1.33766e-13 6.08465e-15 4.61175e-15
1.1 2.42577e-13 1.07744e-12 -1.1899e-13 5.81872e-15 4.52389e-15 2.42894e-13 1.07885e-12 -1.19146e-13 5.91698e-15 4.52206e-15
1.12 2.11858e-13 1.0448e-12 -1.057e-13 5.76282e-15 4.48821e-15 2.12059e-13 1.04579e-12 -1.058e-13 5.80648e-15 4.44941e-15
1.14 1.84464e-13 1.01124e-12 -9.35337e-14 5.67917e-15 4.3906e-15 1.84726e-13 1.01268e-12 -9.36665e-14 5.69399e-15 4.37914e-15
1.16 1.60475e-13 9.79116e-13 -8.26335e-14 5.5573e-15 4.2954e-15 1.60558e-13 9.79625e-13 -8.26765e-14 5.54708e-15 4.30363e-15
1.18 1.39158e-13 9.46165e-13 -7.27165e-14 5.48685e-15 4.26743e-15 1.39241e-13 9.46729e-13 -7.27598e-14 5.41082e-15 4.24266e-15
1.2 1.20482e-13 9.1405e-13 -6.38429e-14 5.22626e-15 4.17596e-15 1.20485e-13 9.14075e-13 -6.38447e-14 5.34266e-15 4.16385e-15
1.22 1.03795e-13 8.79818e-13 -5.57368e-14 5.20005e-15 4.11864e-15 1.04022e-13 8.81745e-13 -5.58589e-14 5.19201e-15 4.11993e-15
1.24 8.94221e-14 8.48043e-13 -4.86296e-14 5.12533e-15 4.05659e-15 8.96086e-14 8.49811e-13 -4.8731e-14 5.12551e-15 4.07085e-15
1.26 7.69659e-14 8.17769e-13 -4.23616e-14 5.00661e-15 4.02091e-15 7.70192e-14 8.18335e-13 -4.2391e-14 4.99444e-15 3.99194e-15
1.28 6.60062e-14 7.86851e-13 -3.67466e-14 4.8586e-15 3.92445e-15 6.60502e-14 7.87375e-13 -3.67711e-14 4.92934e-15 3.94571e-15
1.3 5.64184e-14 7.55668e-13 -3.17512e-14 4.81518e-15 3.89051e-15 5.65165e-14 7.5698e-13 -3.18064e-14 4.82227e-15 3.88083e-15
1.32 4.81993e-14 7.26426e-13 -2.74061e-14 4.80054e-15 3.83187e-15 4.82503e-14 7.27194e-13 -2.74351e-14 4.75749e-15 3.81657e-15
1.34 4.1025e-14 6.96769e-13 -2.35555e-14 4.69186e-15 3.75916e-15 4.11006e-14 6.98052e-13 -2.35989e-14 4.69242e-15 3.75983e-15
1.36 3.48732e-14 6.68467e-13 -2.02093e-14 4.5421e-15 3.71573e-15 3.49316e-14 6.69587e-13 -2.02432e-14 4.59204e-15 3.70209e-15
1.38 2.95673e-14 6.4064e-13 -1.72852e-14 4.4782e-15 3.64867e-15 2.96218e-14 6.41823e-13 -1.73171e-14 4.53229e-15 3.63964e-15
1.4 2.5047e-14 6.144e-13 -1.47646e-14 4.40639e-15 3.57556e-15 2.50626e-14 6.14781e-13 -1.47738e-14 4.45672e-15 3.60003e-15
1.42 2.11408e-14 5.88019e-13 -1.25601e-14 4.28871e-15 3.53397e-15 2.11573e-14 5.88478e-13 -1.25699e-14 4.38741e-15 3.55047e-15
1.44 1.78258e-14 5.631e-13 -1.06695e-14 4.32956e-15 3.46566e-15 1.78202e-14 5.62925e-13 -1.06662e-14 4.35172e-15 3.4934e-15
1.46 1.49552e-14 5.37395e-13 -9.0143e-15 4.29311e-15 3.44613e-15 1.49757e-14 5.38131e-13 -9.02664e-15 4.30312e-15 3.44334e-15
1.48 1.25351e-14 5.13212e-13 -7.60573e-15 4.27587e-15 3.36053e-15 1.25568e-14 5.14101e-13 -7.6189e-15 4.23234e-15 3.40231e-15
1.5 1.04991e-14 4.90569e-13 -6.41029e-15 4.20944e-15 3.3463e-15 1.05048e-14 4.90836e-13 -6.41378e-15 4.21375e-15 3.34308e-15
1.52 8.76101e-15 4.67948e-13 -5.3807e-15 4.16152e-15 3.29417e-15 8.76826e-15 4.68335e-13 -5.38516e-15 4.11329e-15 3.30433e-15
1.54 7.29566e-15 4.46193e-13 -4.50568e-15 4.13157e-15 3.25221e-15 7.30225e-15 4.46596e-13 -4.50974e-15 4.08173e-15 3.24654e-15
1.56 6.06415e-15 4.25371e-13 -3.76474e-15 4.17681e-15 3.19995e-15 6.06758e-15 4.25611e-13 -3.76687e-15 4.04282e-15 3.201e-15
1.58 5.03325e-15 4.05615e-13 -3.14014e-15 3.95898e-15 3.14804e-15 5.03025e-15 4.05374e-13 -3.13827e-15 3.98799e-15 3.1579e-15
1.6 4.16243e-15 3.86024e-13 -2.60889e-15 3.93916e-15 3.14086e-15 4.16082e-15 3.85875e-13 -2.60788e-15 3.93072e-15 3.113e-15
1.62 3.43179e-15 3.6688e-13 -2.1603e-15 3.85976e-15 3.08203e-15 3.43387e-15 3.67103e-13 -2.16161e-15 3.88207e-15 3.06621e-15
1.64 2.8248e-15 3.48713e-13 -1.78548e-15 3.87997e-15 3.03528e-15 2.82749e-15 3.49045e-13 -1.78718e-15 3.85181e-15 3.03411e-15
1.66 2.31831e-15 3.31032e-13 -1.47095e-15 3.7689e-15 2.99407e-15 2.32291e-15 3.31689e-13 -1.47387e-15 3.80121e-15 2.9843e-15
1.68 1.9003e-15 3.144e-13 -1.21006e-15 3.7635e-15 2.94099e-15 1.90405e-15 3.1502e-13 -1.21245e-15 3.77633e-15 2.94792e-15
1.7 1.55405e-15 2.98424e-13 -9.92903e-16 3.70871e-15 2.91406e-15 1.55717e-15 2.99023e-13 -9.94898e-16 3.74752e-15 2.90758e-15
1.72 1.26821e-15 2.83151e-13 -8.12827e-16 3.71464e-15 2.86661e-15 1.27059e-15 2.83683e-13 -8.14354e-16 3.70783e-15 2.8618e-15
1.74 1.03245e-15 2.68475e-13 -6.63671e-16 3.67831e-15 2.82756e-15 1.03439e-15 2.68982e-13 -6.64923e-16 3.67947e-15 2.82639e-15
1.76 8.38327e-16 2.54338e-13 -5.4037e-16 3.6083e-15 2.77278e-15 8.40193e-16 2.54904e-13 -5.41573e-16 3.63482e-15 2.79284e-15
1.78 6.79627e-16 2.40981e-13 -4.39199e-16 3.63573e-15 2.78678e-15 6.809e-16 2.41432e-13 -4.40022e-16 3.61365e-15 2.75262e-15
1.8 5.50259e-16 2.28427e-13 -3.56448e-16 3.5128e-15 2.70665e-15 5.50551e-16 2.28549e-13 -3.56638e-16 3.55093e-15 2.71583e-15
1.82 4.43896e-16 2.16117e-13 -2.8819e-16 3.53984e-15 2.67584e-15 4.44143e-16 2.16237e-13 -2.8835e-16 3.52338e-15 2.67302e-15
1.84 3.56953e-16 2.04174e-13 -2.32226e-16 3.47967e-15 2.6542e-15 3.57485e-16 2.04479e-13 -2.32572e-16 3.48539e-15 2.6458e-15
1.86 2.86507e-16 1.92871e-13 -1.86756e-16 3.45504e-15 2.60425e-15 2.8708e-16 1.93256e-13 -1.87129e-16 3.45257e-15 2.62183e-15
1.88 2.29577e-16 1.82205e-13 -1.49915e-16 3.42131e-15 2.57766e-15 2.30015e-16 1.82552e-13 -1.50201e-16 3.41821e-15 2.58134e-15
1.9 1.83546e-16 1.72042e-13 -1.20057e-16 3.41102e-15 2.53843e-15 1.83874e-16 1.7235e-13 -1.20271e-16 3.40281e-15 2.54531e-15
1.92 1.46395e-16 1.62344e-13 -9.59047e-17 3.36043e-15 2.4956e-15 1.46653e-16 1.6263e-13 -9.60738e-17 3.39941e-15 2.51347e-15
1.94 1.16518e-16 1.53139e-13 -7.64418e-17 3.37336e-15 2.46915e-15 1.167e-16 1.53378e-13 -7.65611e-17 3.37049e-15 2.47796e-15
1.96 9.24033e-17 1.44186e-13 -6.07019e-17 3.29378e-15 2.45063e-15 9.26528e-17 1.44575e-13 -6.08658e-17 3.29494e-15 2.44978e-15
1.98 7.31905e-17 1.35829e-13 -4.81398e-17 3.29262e-15 2.41855e-15 7.3393e-17 1.36205e-13 -4.8273e-17 3.28868e-15 2.42179e-15
2 5.79451e-17 1.28121e-13 -3.81558e-17 3.27221e-15 2.38662e-15 5.8004e-17 1.28251e-13 -3.81946e-17 3.24991e-15 2.39004e-15
2.02 4.56256e-17 1.20404e-13 -3.00752e-17 3.19376e-15 2.33883e-15 4.57371e-17 1.20698e-13 -3.01487e-17 3.23956e-15 2.3605e-15
2.04 3.58941e-17 1.13252e-13 -2.36834e-17 3.26247e-15 2.33015e-15 3.5982e-17 1.1353e-13 -2.37415e-17 3.21834e-15 2.32651e-15
2.06 2.82184e-17 1.06638e-13 -1.86356e-17 3.17435e-15 2.30276e-15 2.82429e-17 1.06731e-13 -1.86518e-17 3.19461e-15 2.29621e-15
2.08 2.20859e-17 1.00141e-13 -1.45977e-17 3.15154e-15 2.2646e-15 2.21177e-17 1.00285e-13 -1.46187e-17 3.16457e-15 2.26169e-15
2.1 1.72514e-17 9.40162e-14 -1.1411e-17 3.0508e-15 2.2443e-15 1.72813e-17 9.41792e-14 -1.14308e-17 3.14165e-15 2.24248e-15
2.12 1.34534e-17 8.82779e-14 -8.90498e-18 3.10996e-15 2.20888e-15 1.34716e-17 8.83979e-14 -8.91708e-18 3.11993e-15 2.21724e-15
2.14 1.04651e-17 8.2827e-14 -6.93144e-18 3.09412e-15 2.1724e-15 1.04778e-17 8.29275e-14 -6.93985e-18 3.09948e-15 2.1894e-15
2.16 8.11929e-18 7.7646e-14 -5.3809e-18 3.05466e-15 2.1653e-15 8.13062e-18 7.77543e-14 -5.38841e-18 3.06247e-15 2.16271e-15
2.18 6.28793e-18 7.27854e-14 -4.16946e-18 3.02672e-15 2.13037e-15 6.29482e-18 7.28651e-14 -4.17402e-18 3.0406e-15 2.1383e-15
2.2 4.85593e-18 6.81567e-14 -3.22151e-18 3.03863e-15 2.10407e-15 4.86237e-18 6.8247e-14 -3.22578e-18 3.01676e-15 2.11187e-15
2.22 3.73991e-18 6.37618e-14 -2.48225e-18 2.98858e-15 2.09095e-15 3.74729e-18 6.38876e-14 -2.48715e-18 2.99552e-15 2.08677e-15
2.24 2.87543e-18 5.96527e-14 -1.90927e-18 2.92349e-15 2.05874e-15 2.88132e-18 5.97748e-14 -1.91318e-18 2.97667e-15 2.0625e-15
2.26 2.20848e-18 5.58486e-14 -1.46698e-18 2.92269e-15 2.03624e-15 2.2104e-18 5.5897e-14 -1.46825e-18 2.95541e-15 2.04279e-15
2.28 1.69043e-18 5.22002e-14 -1.12325e-18 2.94001e-15 2.00889e-15 1.69182e-18 5.22429e-14 -1.12417e-18 2.91808e-15 2.0094e-15
2.3 1.29037e-18 4.87426e-14 -8.57692e-19 2.88808e-15 1.99459e-15 1.29194e-18 4.88017e-14 -8.58731e-19 2.91012e-15 1.99482e-15
2.32 9.83301e-19 4.55161e-14 -6.53775e-19 2.881e-15 1.97703e-15 9.8431e-19 4.55628e-14 -6.54446e-19 2.88997e-15 1.96712e-15
2.34 7.47618e-19 4.24821e-14 -4.97205e-19 2.81623e-15 1.94752e-15 7.48216e-19 4.25161e-14 -4.97602e-19 2.85894e-15 1.94617e-15
2.36 5.66613e-19 3.95937e-14 -3.76917e-19 2.81784e-15 1.92427e-15 5.67447e-19 3.96519e-14 -3.77472e-19 2.84378e-15 1.92429e-15
2.38 4.28402e-19 3.6878e-14 -2.8504e-19 2.81469e-15 1.89889e-15 4.29366e-19 3.6961e-14 -2.8568e-19 2.82682e-15 1.90343e-15
2.4 3.23434e-19 3.43592e-14 -2.15241e-19 2.80138e-15 1.87897e-15 3.2414e-19 3.44342e-14 -2.1571e-19 2.80676e-15 1.87818e-15
2.42 2.43628e-19 3.19955e-14 -1.6216e-19 2.79476e-15 1.86017e-15 2.44141e-19 3.20629e-14 -1.62501e-19 2.77866e-15 1.86459e-15
2.44 1.8307e-19 2.97749e-14 -1.21872e-19 2.72881e-15 1.85294e-15 1.83464e-19 2.9839e-14 -1.22135e-19 2.75471e-15 1.84333e-15
2.46 1.37301e-19 2.77038e-14 -9.14163e-20 2.7645e-15 1.81583e-15 1.37552e-19 2.77544e-14 -9.15833e-20 2.74382e-15 1.81984e-15
2.48 1.02718e-19 2.5758e-14 -6.84e-20 2.74141e-15 1.80421e-15 1.02892e-19 2.58016e-14 -6.85157e-20 2.71347e-15 1.80009e-15
2.5 7.66603e-20 2.3933e-14 -5.1054e-20 2.6842e-15 1.77215e-15 7.67895e-20 2.39734e-14 -5.11401e-20 2.69491e-15 1.77753e-15
2.52 5.69798e-20 2.21858e-14 -3.79514e-20 2.66353e-15 1.75943e-15 5.71772e-20 2.22627e-14 -3.80829e-20 2.68495e-15 1.76074e-15
2.54 4.23299e-20 2.05918e-14 -2.81966e-20 2.63027e-15 1.74193e-15 4.24763e-20 2.0663e-14 -2.82941e-20 2.64655e-15 1.74165e-15
2.56 3.13819e-20 1.91065e-14 -2.09058e-20 2.64292e-15 1.72175e-15 3.14827e-20 1.91679e-14 -2.0973e-20 2.63172e-15 1.72597e-15
2.58 2.32212e-20 1.77258e-14 -1.54706e-20 2.6213e-15 1.70128e-15 2.32809e-20 1.77714e-14 -1.55104e-20 2.61618e-15 1.70152e-15
2.6 1.71509e-20 1.64435e-14 -1.14272e-20 2.56936e-15 1.68514e-15 1.71763e-20 1.64678e-14 -1.14441e-20 2.59676e-15 1.68883e-15
2.62 1.26263e-20 1.5231e-14 -8.41308e-21 2.58595e-15 1.66929e-15 1.26433e-20 1.52516e-14 -8.42444e-21 2.60456e-15 1.67026e-15
2.64 9.2727e-21 1.40986e-14 -6.17891e-21 2.72518e-15 1.6514e-15 9.28524e-21 1.41176e-14 -6.18726e-21 2.56355e-15 1.64647e-15
2.66 6.79055e-21 1.30362e-14 -4.52515e-21 2.56063e-15 1.62464e-15 6.80341e-21 1.30609e-14 -4.53372e-21 2.54131e-15 1.63096e-15
2.68 4.97093e-21 1.20705e-14 -3.31273e-21 2.53815e-15 1.61769e-15 4.9735e-21 1.20767e-14 -3.31444e-21 2.5351e-15 1.61533e-15
2.7 3.62152e-21 1.11425e-14 -2.41355e-21 2.52461e-15 1.60202e-15 3.62743e-21 1.11607e-14 -2.41749e-21 2.50241e-15 1.60292e-15
2.72 2.63411e-21 1.02872e-14 -1.75556e-21 2.49826e-15 1.58596e-15 2.63959e-21 1.03086e-14 -1.75921e-21 2.49322e-15 1.58488e-15
2.74 1.91269e-21 9.49824e-15 -1.27479e-21 2.46706e-15 1.56839e-15 1.91635e-21 9.51642e-15 -1.27723e-21 2.48064e-15 1.56883e-15
2.76 1.38548e-21 8.76393e-15 -9.23442e-22 2.45106e-15 1.54954e-15 1.38808e-21 8.78035e-15 -9.25172e-22 2.45317e-15 1.55114e-15
2.78 1.00116e-21 8.08102e-15 -6.67306e-22 2.43217e-15 1.53794e-15 1.00312e-21 8.09684e-15 -6.68612e-22 2.43501e-15 1.53844e-15
2.8 7.21902e-22 7.44849e-15 -4.81181e-22 2.38994e-15 1.52408e-15 7.23259e-22 7.46249e-15 -4.82086e-22 2.41072e-15 1.52339e-15
2.82 5.19306e-22 6.86129e-15 -3.46149e-22 2.39604e-15 1.50463e-15 5.20277e-22 6.87412e-15 -3.46797e-22 2.40775e-15 1.50717e-15
2.84 3.72823e-22 6.31891e-15 -2.48514e-22 2.3805e-15 1.48563e-15 3.73402e-22 6.32871e-15 -2.489e-22 2.40036e-15 1.49018e-15
2.86 2.66801e-22 5.81096e-15 -1.77846e-22 2.35753e-15 1.48254e-15 2.67373e-22 5.82342e-15 -1.78227e-22 2.38795e-15 1.47875e-15
2.88 1.90667e-22 5.3459e-15 -1.27097e-22 2.3479e-15 1.46051e-15 1.91012e-22 5.35557e-15 -1.27327e-22 2.36132e-15 1.46024e-15
2.9 1.3592e-22 4.91448e-15 -9.06044e-23 2.32861e-15 1.44642e-15 1.36145e-22 4.92263e-15 -9.07546e-23 2.33478e-15 1.4463e-15
2.92 9.65158e-23 4.50825e-15 -6.43384e-23 2.33234e-15 1.43027e-15 9.68153e-23 4.52224e-15 -6.4538e-23 2.32406e-15 1.43255e-15
2.94 6.85535e-23 4.14398e-15 -4.5699e-23 2.29835e-15 1.4163e-15 6.86888e-23 4.15215e-15 -4.57891e-23 2.30404e-15 1.41789e-15
2.96 4.85233e-23 3.8026e-15 -3.23467e-23 2.26606e-15 1.40868e-15 4.86214e-23 3.81029e-15 -3.24121e-23 2.2806e-15 1.40576e-15
2.98 3.42704e-23 3.48785e-15 -2.28457e-23 2.27614e-15 1.38955e-15 3.43375e-23 3.49467e-15 -2.28904e-23 2.27328e-15 1.3911e-15
3 2.41959e-23 3.20369e-15 -1.61298e-23 2.23871e-15 1.37699e-15 2.41941e-23 3.20346e-15 -1.61286e-23 2.25873e-15 1.37852e-15
3.02 1.69792e-23 2.92996e-15 -1.13189e-23 2.2258e-15 1.3621e-15 1.70079e-23 2.93492e-15 -1.13381e-23 2.24152e-15 1.36457e-15
3.04 1.18946e-23 2.67975e-15 -7.92942e-24 2.21139e-15 1.34844e-15 1.19286e-23 2.68742e-15 -7.95211e-24 2.2245e-15 1.3573e-15
3.06 8.32402e-24 2.45269e-15 -5.54916e-24 2.20221e-15 1.3427e-15 8.34699e-24 2.45946e-15 -5.56447e-24 2.21485e-15 1.34002e-15
3.08 5.81126e-24 2.24342e-15 -3.87406e-24 2.17654e-15 1.33943e-15 5.82731e-24 2.24961e-15 -3.88476e-24 2.18934e-15 1.3298e-15
3.1 4.05111e-24 2.05261e-15 -2.70067e-24 2.18442e-15 1.31573e-15 4.05888e-24 2.05655e-15 -2.70585e-24 2.16809e-15 1.31752e-15
3.12 2.81522e-24 1.87544e-15 -1.87677e-24 2.16485e-15 1.30145e-15 2.82061e-24 1.87903e-15 -1.88037e-24 2.15598e-15 1.30153e-15
3.14 1.95187e-24 1.71263e-15 -1.30122e-24 2.15222e-15 1.29345e-15 1.9556e-24 1.7159e-15 -1.30371e-24 2.13985e-15 1.29122e-15
3.16 1.35001e-24 1.56292e-15 -8.99992e-25 2.12667e-15 1.27684e-15 1.35274e-24 1.56608e-15 -9.01812e-25 2.14187e-15 1.27867e-15
3.18 9.31121e-25 1.42481e-15 -6.20738e-25 2.12548e-15 1.26878e-15 9.33574e-25 1.42856e-15 -6.22373e-25 2.11465e-15 1.26625e-15
3.2 6.40656e-25 1.29805e-15 -4.27099e-25 2.12225e-15 1.2522e-15 6.42808e-25 1.30241e-15 -4.28533e-25 2.10177e-15 1.2541e-15
3.22 4.40087e-25 1.18272e-15 -2.93388e-25 2.07937e-15 1.24228e-15 4.41584e-25 1.18674e-15 -2.94386e-25 2.09279e-15 1.2476e-15
3.24 3.01581e-25 1.07694e-15 -2.01052e-25 2.10462e-15 1.2324e-15 3.02652e-25 1.08077e-15 -2.01766e-25 2.08797e-15 1.23478e-15
3.26 2.06188e-25 9.80075e-16 -1.37457e-25 2.04477e-15 1.218e-15 2.06953e-25 9.83713e-16 -1.37968e-25 2.06184e-15 1.22266e-15
3.28 1.40662e-25 8.91551e-16 -9.3774e-26 2.01541e-15 1.22435e-15 1.41189e-25 8.94888e-16 -9.4125e-26 2.05131e-15 1.21205e-15
3.3 9.57574e-26 8.10734e-16 -6.38379e-26 2.03256e-15 1.20078e-15 9.61005e-26 8.13638e-16 -6.40666e-26 2.04857e-15 1.20032e-15
3.32 6.50274e-26 7.36722e-16 -4.33513e-26 2.00036e-15 1.19401e-15 6.52604e-26 7.39362e-16 -4.35067e-26 2.02256e-15 1.19133e-15
3.34 4.40913e-26 6.69617e-16 -2.93941e-26 1.99841e-15 1.17623e-15 4.42153e-26 6.71499e-16 -2.94767e-26 2.01795e-15 1.17962e-15
3.36 2.98039e-26 6.07821e-16 -1.98692e-26 1.97469e-15 1.16488e-15 2.98878e-26 6.09532e-16 -1.99251e-26 2.00801e-15 1.17073e-15
3.38 2.01181e-26 5.51931e-16 -1.3412e-26 1.97247e-15 1.15626e-15 2.01564e-26 5.52981e-16 -1.34375e-26 1.97197e-15 1.15975e-15
3.4 1.35266e-26 5.00087e-16 -9.01772e-27 1.97283e-15 1.14895e-15 1.35622e-26 5.01402e-16 -9.04144e-27 1.96329e-15 1.15033e-15
3.42 9.07982e-27 4.53165e-16 -6.0532e-27 1.88258e-15 1.13192e-15 9.10428e-27 4.54386e-16 -6.0695e-27 1.95388e-15 1.14264e-15
3.44 6.09457e-27 4.11348e-16 -4.06304e-27 1.93065e-15 1.1273e-15 6.0976e-27 4.11553e-16 -4.06506e-27 1.94575e-15 1.1307e-15
3.46 4.07228e-27 3.72354e-16 -2.71485e-27 1.92649e-15 1.11832e-15 4.07446e-27 3.72554e-16 -2.7163e-27 1.93273e-15 1.12322e-15
3.48 2.71484e-27 3.36883e-16 -1.80989e-27 1.91936e-15 1.10761e-15 2.71631e-27 3.37065e-16 -1.81087e-27 1.92767e-15 1.11307e-15
3.5 1.80428e-27 3.04382e-16 -1.20285e-27 1.91878e-15 1.09832e-15 1.8067e-27 3.04791e-16 -1.20447e-27 1.90968e-15 1.1005e-15
3.52 1.19757e-27 2.75145e-16 -7.98382e-28 1.87276e-15 1.08626e-15 1.19893e-27 2.75456e-16 -7.99282e-28 1.8937e-15 1.09147e-15
3.54 7.91432e-28 2.48075e-16 -5.27621e-28 1.86722e-15 1.08074e-15 7.9377e-28 2.48808e-16 -5.2918e-28 1.87664e-15 1.08407e-15
3.56 5.22709e-28 2.23925e-16 -3.48472e-28 1.85638e-15 1.0767e-15 5.24319e-28 2.24615e-16 -3.49546e-28 1.87626e-15 1.07217e-15
3.58 3.44884e-28 2.0228e-16 -2.29923e-28 1.83047e-15 1.06534e-15 3.45536e-28 2.02663e-16 -2.30357e-28 1.85912e-15 1.06392e-15
3.6 2.26762e-28 1.82412e-16 -1.51175e-28 1.84307e-15 1.05393e-15 2.2719e-28 1.82756e-16 -1.5146e-28 1.84852e-15 1.05684e-15
3.62 1.48753e-28 1.64405e-16 -9.91683e-29 1.81748e-15 1.04635e-15 1.49033e-28 1.64715e-16 -9.93553e-29 1.83711e-15 1.0461e-15
3.64 9.73542e-29 1.48093e-16 -6.49028e-29 1.8132e-15 1.03914e-15 9.75379e-29 1.48373e-16 -6.50252e-29 1.81938e-15 1.03898e-15
3.66 6.35737e-29 1.33338e-16 -4.23825e-29 1.8048e-15 1.02659e-15 6.36886e-29 1.33579e-16 -4.2459e-29 1.80317e-15 1.02865e-15
3.68 4.14156e-29 1.19977e-16 -2.76104e-29 1.79179e-15 1.01869e-15 4.14904e-29 1.20194e-16 -2.76602e-29 1.79955e-15 1.02094e-15
3.7 2.69262e-29 1.07928e-16 -1.79508e-29 1.7888e-15 1.01116e-15 2.69668e-29 1.08091e-16 -1.79779e-29 1.78994e-15 1.01279e-15
3.72 1.74973e-29 9.72117e-17 -1.16648e-29 1.7638e-15 1.00415e-15 1.74868e-29 9.71536e-17 -1.16579e-29 1.77735e-15 1.00519e-15
3.74 1.13169e-29 8.73031e-17 -7.54462e-30 1.75064e-15 9.94851e-16 1.13133e-29 8.72749e-17 -7.54217e-30 1.77291e-15 9.98296e-16
3.76 7.30389e-30 7.83741e-17 -4.86926e-30 1.73796e-15 9.86396e-16 7.30235e-30 7.83576e-17 -4.86823e-30 1.75153e-15 9.89169e-16
3.78 4.70288e-30 7.03176e-17 -3.13526e-30 1.74438e-15 9.75054e-16 4.70256e-30 7.03128e-17 -3.13504e-30 1.74278e-15 9.81698e-16
3.8 3.02158e-30 6.30637e-17 -2.01438e-30 1.71334e-15 9.70521e-16 3.02137e-30 6.30593e-17 -2.01424e-30 1.73226e-15 9.74639e-16
3.82 1.9363e-30 5.65105e-17 -1.29087e-30 1.71788e-15 9.62026e-16 1.93673e-30 5.6523e-17 -1.29115e-30 1.71924e-15 9.65773e-16
3.84 1.23896e-30 5.0651e-17 -8.25973e-31 1.68961e-15 9.47961e-16 1.2386e-30 5.06364e-17 -8.25736e-31 1.71054e-15 9.59787e-16
3.86 7.90062e-31 4.53243e-17 -5.26708e-31 1.69274e-15 9.45162e-16 7.90301e-31 4.5338e-17 -5.26867e-31 1.70258e-15 9.51502e-16
3.88 5.02944e-31 4.05595e-17 -3.35296e-31 1.68994e-15 9.40475e-16 5.03094e-31 4.05716e-17 -3.35396e-31 1.69046e-15 9.4447e-16
3.9 3.19094e-31 3.62375e-17 -2.12729e-31 1.68028e-15 9.37762e-16 3.19524e-31 3.62864e-17 -2.13016e-31 1.67482e-15 9.3643e-16
3.92 2.02272e-31 3.24048e-17 -1.34848e-31 1.65977e-15 9.27214e-16 2.02467e-31 3.24359e-17 -1.34978e-31 1.65387e-15 9.27986e-16
3.94 1.27844e-31 2.89434e-17 -8.52295e-32 1.67003e-15 9.19211e-16 1.27997e-31 2.89781e-17 -8.53316e-32 1.66399e-15 9.21545e-16
3.96 8.06355e-32 2.58438e-17 -5.3757e-32 1.6487e-15 9.13219e-16 8.0732e-32 2.58747e-17 -5.38213e-32 1.64459e-15 9.13905e-16
3.98 5.07294e-32 2.30576e-17 -3.38196e-32 1.6441e-15 9.04881e-16 5.08027e-32 2.30909e-17 -3.38684e-32 1.63316e-15 9.07996e-16
4 3.18492e-32 2.05657e-17 -2.12328e-32 1.61725e-15 8.9765e-16 3.18951e-32 2.05953e-17 -2.12634e-32 1.62211e-15 9.00168e-16
4.02 1.99473e-32 1.83308e-17 -1.32982e-32 1.61001e-15 8.93541e-16 1.99783e-32 1.83593e-17 -1.33189e-32 1.61547e-15 8.93398e-16
4.04 1.24646e-32 1.63303e-17 -8.30972e-33 1.59577e-15 8.86443e-16 1.2485e-32 1.63571e-17 -8.32335e-33 1.60644e-15 8.85866e-16
4.06 7.77191e-33 1.45421e-17 -5.18127e-33 1.58743e-15 8.78145e-16 7.78425e-33 1.45652e-17 -5.1895e-33 1.59885e-15 8.80236e-16
4.08 4.83475e-33 1.29425e-17 -3.22316e-33 1.58727e-15 8.71267e-16 4.84218e-33 1.29624e-17 -3.22812e-33 1.58578e-15 8.73173e-16
4.1 3.00142e-33 1.15155e-17 -2.00094e-33 1.57592e-15 8.64426e-16 3.00512e-33 1.15297e-17 -2.00341e-33 1.57731e-15 8.69533e-16
4.12 1.86078e-33 1.02501e-17 -1.24052e-33 1.55965e-15 8.54038e-16 1.86071e-33 1.02497e-17 -1.24047e-33 1.56226e-15 8.58867e-16
4.14 1.15072e-33 9.11678e-18 -7.67144e-34 1.54122e-15 8.54801e-16 1.14945e-33 9.10678e-18 -7.66303e-34 1.5629e-15 8.53567e-16
4.16 7.09217e-34 8.09573e-18 -4.72811e-34 1.53813e-15 8.46513e-16 7.08438e-34 8.08684e-18 -4.72292e-34 1.552e-15 8.47992e-16
4.18 4.36087e-34 7.18488e-18 -2.90725e-34 1.53726e-15 8.41292e-16 4.3562e-34 7.17718e-18 -2.90413e-34 1.54039e-15 8.44074e-16
4.2 2.6753e-34 6.37311e-18 -1.78353e-34 1.51047e-15 8.3314e-16 2.67246e-34 6.36633e-18 -1.78164e-34 1.53649e-15 8.35121e-16
4.22 1.6365e-34 5.64667e-18 -1.091e-34 1.52501e-15 8.27872e-16 1.63572e-34 5.64398e-18 -1.09048e-34 1.51726e-15 8.29937e-16
4.24 9.99299e-35 5.00304e-18 -6.662e-35 1.50104e-15 8.20449e-16 9.98859e-35 5.00083e-18 -6.65906e-35 1.51298e-15 8.22154e-16
4.26 6.08492e-35 4.42812e-18 -4.05661e-35 1.50348e-15 8.16394e-16 6.08549e-35 4.42853e-18 -4.05699e-35 1.50116e-15 8.19927e-16
4.28 3.69809e-35 3.91861e-18 -2.46539e-35 1.4702e-15 8.08556e-16 3.69899e-35 3.91957e-18 -2.46599e-35 1.49462e-15 8.13566e-16
4.3 2.24322e-35 3.46722e-18 -1.49548e-35 1.47715e-15 8.03039e-16 2.24319e-35 3.46718e-18 -1.49546e-35 1.48852e-15 8.05677e-16
4.32 1.35736e-35 3.06565e-18 -9.04904e-36 1.47794e-15 7.99127e-16 1.35721e-35 3.06532e-18 -9.04805e-36 1.47348e-15 8.03382e-16
4.34 8.19365e-36 2.70888e-18 -5.46243e-36 1.45891e-15 7.91761e-16 8.19261e-36 2.70854e-18 -5.46174e-36 1.46279e-15 7.9384e-16
4.36 4.93359e-36 2.39179e-18 -3.28906e-36 1.45849e-15 7.87223e-16 4.93394e-36 2.39196e-18 -3.2893e-36 1.46373e-15 7.9065e-16
4.38 2.96047e-36 2.10831e-18 -1.97365e-36 1.44227e-15 7.82796e-16 2.96457e-36 2.11123e-18 -1.97638e-36 1.45592e-15 7.85442e-16
4.4 1.7747e-36 1.85983e-18 -1.18313e-36 1.43793e-15 7.74179e-16 1.77716e-36 1.86241e-18 -1.18477e-36 1.44662e-15 7.79463e-16
4.42 1.06168e-36 1.64015e-18 -7.07784e-37 1.42952e-15 7.67902e-16 1.06288e-36 1.64201e-18 -7.0859e-37 1.437e-15 7.74355e-16
4.44 6.33507e-37 1.44526e-18 -4.22338e-37 1.42163e-15 7.67497e-16 6.34223e-37 1.4469e-18 -4.22815e-37 1.42523e-15 7.68709e-16
4.46 3.7719e-37 1.27299e-18 -2.5146e-37 1.41657e-15 7.60899e-16 3.77567e-37 1.27426e-18 -2.51711e-37 1.4143e-15 7.63815e-16
4.48 2.24035e-37 1.12051e-18 -1.49357e-37 1.4055e-15 7.52388e-16 2.24255e-37 1.12161e-18 -1.49503e-37 1.40796e-15 7.56445e-16
4.5 1.32742e-37 9.85612e-19 -8.84946e-38 1.38906e-15 7.49604e-16 1.32888e-37 9.86695e-19 -8.85919e-38 1.40564e-15 7.49723e-16
4.52 7.84799e-38 8.66601e-19 -5.23199e-38 1.39154e-15 7.53339e-16 7.85642e-38 8.67532e-19 -5.23761e-38 1.3953e-15 7.46317e-16
4.54 4.63203e-38 7.62008e-19 -3.08802e-38 1.37448e-15 7.38857e-16 4.63404e-38 7.62338e-19 -3.08936e-38 1.38548e-15 7.39196e-16
4.56 2.7231e-38 6.68563e-19 -1.8154e-38 1.38068e-15 7.33529e-16 2.72704e-38 6.6953e-19 -1.81802e-38 1.37158e-15 7.36472e-16
4.58 1.59881e-38 5.86857e-19 -1.06587e-38 1.36091e-15 7.31013e-16 1.6011e-38 5.87696e-19 -1.0674e-38 1.37095e-15 7.30878e-16
4.6 9.36615e-39 5.14893e-19 -6.2441e-39 1.35134e-15 7.25799e-16 9.37865e-39 5.15579e-19 -6.25243e-39 1.35974e-15 7.25328e-16
4.62 5.47386e-39 4.51475e-19 -3.64924e-39 1.3514e-15 7.19021e-16 5.48098e-39 4.52062e-19 -3.65399e-39 1.3534e-15 7.21574e-16
4.64 3.19182e-39 3.95665e-19 -2.12788e-39 1.3458e-15 7.15678e-16 3.19575e-39 3.96151e-19 -2.1305e-39 1.34726e-15 7.1825e-16
4.66 1.85688e-39 3.46566e-19 -1.23792e-39 1.32995e-15 7.10851e-16 1.85901e-39 3.46964e-19 -1.23934e-39 1.3331e-15 7.1292e-16
4.68 1.07771e-39 3.03376e-19 -7.18473e-40 1.32553e-15 7.03861e-16 1.07891e-39 3.03715e-19 -7.19276e-40 1.33197e-15 7.09741e-16
4.7 6.2407e-40 2.65433e-19 -4.16046e-40 1.32445e-15 7.00686e-16 6.24723e-40 2.65711e-19 -4.16482e-40 1.32602e-15 7.03399e-16
4.72 3.60368e-40 2.31993e-19 -2.40245e-40 1.31176e-15 6.96819e-16 3.60898e-40 2.32334e-19 -2.40598e-40 1.32035e-15 6.98478e-16
4.74 2.07738e-40 2.02775e-19 -1.38492e-40 1.2944e-15 6.91144e-16 2.08006e-40 2.03037e-19 -1.38671e-40 1.31896e-15 6.93787e-16
4.76 1.19445e-40 1.77093e-19 -7.96301e-41 1.29868e-15 6.93061e-16 1.19609e-40 1.77336e-19 -7.97392e-41 1.30626e-15 6.91528e-16
4.78 6.85258e-41 1.54592e-19 -4.56838e-41 1.31623e-15 6.80933e-16 6.86193e-41 1.54803e-19 -4.57462e-41 1.29876e-15 6.85085e-16
4.8 3.91999e-41 1.34798e-19 -2.61333e-41 1.28645e-15 6.75826e-16 3.92758e-41 1.35059e-19 -2.61838e-41 1.28371e-15 6.81268e-16
4.82 2.24254e-41 1.17752e-19 -1.49503e-41 1.28963e-15 6.73415e-16 2.24284e-41 1.17767e-19 -1.49523e-41 1.2832e-15 6.76377e-16
4.84 1.27606e-41 1.02492e-19 -8.50708e-42 1.27351e-15 6.67437e-16 1.27781e-41 1.02633e-19 -8.51876e-42 1.27508e-15 6.73232e-16
4.86 7.25268e-42 8.92634e-20 -4.83512e-42 1.25822e-15 6.65964e-16 7.26328e-42 8.93938e-20 -4.84218e-42 1.27416e-15 6.6729e-16
4.88 4.11232e-42 7.76933e-20 -2.74155e-42 1.25123e-15 6.5729e-16 4.11901e-42 7.78196e-20 -2.74601e-42 1.26341e-15 6.63593e-16
4.9 2.32961e-42 6.76807e-20 -1.55307e-42 1.25872e-15 6.55042e-16 2.33049e-42 6.77064e-20 -1.55366e-42 1.25476e-15 6.58589e-16
4.92 1.31503e-42 5.88527e-20 -8.76684e-43 1.24322e-15 6.50135e-16 1.31552e-42 5.8875e-20 -8.77016e-43 1.23836e-15 6.55024e-16
4.94 7.40316e-43 5.11285e-20 -4.93544e-43 1.22629e-15 6.50374e-16 7.40875e-43 5.11672e-20 -4.93917e-43 1.2416e-15 6.49357e-16
4.96 4.15945e-43 4.44079e-20 -2.77296e-43 1.20788e-15 6.42852e-16 4.16281e-43 4.44438e-20 -2.77521e-43 1.23434e-15 6.46833e-16
4.98 2.33307e-43 3.85742e-20 -1.55538e-43 1.22507e-15 6.4219e-16 2.33358e-43 3.85826e-20 -1.55572e-43 1.23142e-15 6.42372e-16
5 1.30454e-43 3.34606e-20 -8.69696e-44 1.22716e-15 6.33908e-16 1.30513e-43 3.34758e-20 -8.7009e-44 1.21944e-15 6.38889e-16
5.02 7.27927e-44 2.90158e-20 -4.85285e-44 1.20712e-15 6.36229e-16 7.28254e-44 2.90288e-20 -4.85502e-44 1.21453e-15 6.35175e-16
5.04 4.05239e-44 2.51475e-20 -2.7016e-44 1.21548e-15 6.26279e-16 4.0542e-44 2.51587e-20 -2.7028e-44 1.20694e-15 6.32523e-16
5.06 2.25061e-44 2.17813e-20 -1.50041e-44 1.20049e-15 6.22769e-16 2.25176e-44 2.17925e-20 -1.50118e-44 1.20335e-15 6.26132e-16
5.08 1.24714e-44 1.88566e-20 -8.31424e-45 1.18735e-15 6.21591e-16 1.24777e-44 1.88662e-20 -8.31849e-45 1.19283e-15 6.21991e-16
5.1 6.89481e-45 1.63155e-20 -4.59654e-45 1.18299e-15 6.15234e-16 6.89832e-45 1.63238e-20 -4.59888e-45 1.1926e-15 6.18478e-16
5.12 3.80298e-45 1.4109e-20 -2.53532e-45 1.18397e-15 6.11924e-16 3.80493e-45 1.41162e-20 -2.53662e-45 1.18495e-15 6.1421e-16
5.14 2.09364e-45 1.21992e-20 -1.39576e-45 1.17102e-15 6.09817e-16 2.09385e-45 1.22004e-20 -1.3959e-45 1.17238e-15 6.10237e-16
5.16 1.14964e-45 1.05393e-20 -7.66424e-46 1.15797e-15 6.0665e-16 1.14958e-45 1.05388e-20 -7.66385e-46 1.17152e-15 6.06917e-16
5.18 6.29341e-46 9.09335e-21 -4.1956e-46 1.1605e-15 6.02138e-16 6.2969e-46 9.0984e-21 -4.19793e-46 1.16743e-15 6.03494e-16
5.2 3.43959e-46 7.84684e-21 -2.29306e-46 1.12145e-15 5.98642e-16 3.4412e-46 7.85054e-21 -2.29414e-46 1.16319e-15 6.00088e-16
5.22 1.87497e-46 6.76549e-21 0 1.14535e-15 5.96131e-16 1.87624e-46 6.77007e-21 0 1.15567e-15 5.96508e-16
5.24 1.01965e-46 5.82956e-21 0 1.14625e-15 5.91904e-16 1.02062e-46 5.83508e-21 0 1.14748e-15 5.92864e-16
5.26 5.53492e-47 5.02273e-21 0 1.13972e-15 5.88856e-16 5.539e-47 5.02643e-21 0 1.14166e-15 5.89704e-16
5.28 2.99759e-47 4.32523e-21 0 1.12035e-15 5.82713e-16 2.99913e-47 4.32744e-21 0 1.13487e-15 5.85446e-16
5.3 1.61824e-47 3.71923e-21 0 1.12154e-15 5.81148e-16 1.62014e-47 3.7236e-21 0 1.12973e-15 5.81998e-16
5.32 8.72161e-48 3.19848e-21 0 1.11927e-15 5.83254e-16 8.73187e-48 3.20224e-21 0 1.12622e-15 5.79207e-16
5.34 4.69016e-48 2.74938e-21 0 1.10864e-15 5.74952e-16 4.69522e-48 2.75235e-21 0 1.12384e-15 5.77395e-16
5.36 2.5157e-48 2.36141e-21 0 1.10251e-15 5.68948e-16 2.51883e-48 2.36435e-21 0 1.1161e-15 5.72198e-16
5.38 1.34692e-48 2.02809e-21 0 1.10713e-15 5.66478e-16 1.34815e-48 2.02993e-21 0 1.10476e-15 5.68598e-16
5.4 7.19425e-49 1.7407e-21 0 1.10607e-15 5.63421e-16 7.19898e-49 1.74184e-21 0 1.09677e-15 5.64629e-16
5.42 3.83302e-49 1.49293e-21 0 1.07788e-15 5.56376e-16 3.8353e-49 1.49381e-21 0 1.09566e-15 5.62188e-16
5.44 2.0368e-49 1.27929e-21 0 1.07931e-15 5.56845e-16 2.03855e-49 1.28039e-21 0 1.09104e-15 5.56439e-16
5.46 1.0801e-49 1.0959e-21 0 1.07553e-15 5.5541e-16 1.08103e-49 1.09685e-21 0 1.08176e-15 5.55187e-16
5.48 5.71447e-50 9.38289e-22 0 1.06652e-15 5.50576e-16 5.71942e-50 9.39101e-22 0 1.07914e-15 5.53013e-16
5.5 3.01869e-50 8.03517e-22 0 1.06341e-15 5.46032e-16 3.01898e-50 8.03593e-22 0 1.0756e-15 5.47593e-16
5.52 1.58999e-50 6.8731e-22 0 1.07803e-15 5.43417e-16 1.58987e-50 6.87257e-22 0 1.06827e-15 5.45287e-16
5.54 8.35374e-51 5.87467e-22 0 1.05147e-15 5.38053e-16 8.35332e-51 5.87437e-22 0 1.06437e-15 5.42705e-16
5.56 4.37878e-51 5.0184e-22 0 1.05728e-15 5.35426e-16 4.37876e-51 5.01837e-22 0 1.05678e-15 5.39862e-16
5.58 2.28999e-51 4.28469e-22 0 1.05345e-15 5.32967e-16 2.29001e-51 4.28472e-22 0 1.04794e-15 5.36024e-16
5.6 1.19486e-51 3.65628e-22 0 1.04228e-15 5.3072e-16 1.19486e-51 3.6563e-22 0 1.05007e-15 5.33627e-16
5.62 6.21924e-52 3.11791e-22 0 1.03655e-15 5.30826e-16 6.22006e-52 3.11832e-22 0 1.03896e-15 5.30314e-16
5.64 3.23021e-52 2.65781e-22 0 1.02478e-15 5.27174e-16 3.23047e-52 2.65802e-22 0 1.03664e-15 5.27854e-16
5.66 1.67376e-52 2.26422e-22 0 1.03118e-15 5.22825e-16 1.6739e-52 2.26441e-22 0 1.03113e-15 5.25518e-16
5.68 8.65346e-53 1.92801e-22 0 1.02358e-15 5.20706e-16 8.65348e-53 1.92802e-22 0 1.02665e-15 5.22584e-16
5.7 4.46376e-53 1.6409e-22 0 1.01877e-15 5.17255e-16 4.46319e-53 1.64068e-22 0 1.0224e-15 5.18353e-16
5.72 2.29317e-53 1.39329e-22 0 1.02882e-15 5.13038e-16 2.29665e-53 1.3954e-22 0 1.0154e-15 5.15845e-16
5.74 1.17728e-53 1.18433e-22 0 1.00375e-15 5.10866e-16 1.17907e-53 1.18613e-22 0 1.01248e-15 5.13612e-16
5.76 6.03601e-54 1.00715e-22 0 1.00157e-15 5.07618e-16 6.03917e-54 1.00768e-22 0 1.00589e-15 5.09528e-16
5.78 3.08417e-54 8.5507e-23 0 9.91828e-16 5.07005e-16 3.0861e-54 8.55606e-23 0 1.00179e-15 5.06899e-16
5.8 1.57359e-54 7.26168e-23 0 1.00147e-15 5.01241e-16 1.5734e-54 7.26078e-23 0 9.97817e-16 5.0462e-16
5.82 7.99644e-55 6.15301e-23 0 9.96608e-16 5.00469e-16 8.00315e-55 6.15817e-23 0 9.88229e-16 5.03072e-16
5.84 4.05799e-55 5.2157e-23 0 9.82694e-16 4.95805e-16 4.06142e-55 5.2201e-23 0 9.91291e-16 4.98468e-16
5.86 2.05219e-55 4.4136e-23 0 9.78953e-16 4.90304e-16 2.05631e-55 4.42248e-23 0 9.80898e-16 4.95293e-16
5.88 1.0389e-55 3.74534e-23 0 9.75022e-16 4.9172e-16 1.03871e-55 3.74465e-23 0 9.73027e-16 4.92908e-16
5.9 5.23572e-56 3.16953e-23 0 9.6957e-16 4.88883e-16 5.23475e-56 3.16895e-23 0 9.75774e-16 4.91405e-16
5.92 2.63252e-56 2.68076e-23 0 9.59787e-16 4.91843e-16 2.63203e-56 2.68026e-23 0 9.69051e-16 4.8813e-16
5.94 1.32007e-56 2.26524e-23 0 9.53607e-16 4.79199e-16 1.32032e-56 2.26568e-23 0 9.66395e-16 4.85453e-16
5.96 6.6073e-57 1.91399e-23 0 9.483e-16 4.81862e-16 6.60792e-57 1.91417e-23 0 9.61238e-16 4.84007e-16
5.98 3.29864e-57 1.61589e-23 0 9.49569e-16 4.7902e-16 3.29946e-57 1.61629e-23 0 9.57857e-16 4.78848e-16
6 1.64353e-57 1.36389e-23 0 9.47583e-16 4.7692e-16 1.64368e-57 1.36401e-23 0 9.57719e-16 4.78573e-16
6.02 8.16856e-58 1.15037e-23 0 9.43438e-16 4.73125e-16 8.16928e-58 1.15047e-23 0 9.47151e-16 4.7552e-16
6.04 4.04986e-58 9.69583e-24 0 9.37914e-16 4.69936e-16 4.05085e-58 9.6982e-24 0 9.42479e-16 4.72688e-16
6.06 2.0035e-58 8.1687e-24 0 9.18814e-16 4.69136e-16 2.00402e-58 8.17082e-24 0 9.36028e-16 4.7143e-16
6.08 9.89063e-59 6.87971e-24 0 9.27594e-16 4.66818e-16 9.89128e-59 6.88017e-24 0 9.3402e-16 4.6814e-16
6.1 4.87211e-59 5.79176e-24 0 9.2294e-16 4.65184e-16 4.87077e-59 5.79017e-24 0 9.28818e-16 4.6645e-16
6.12 2.3935e-59 4.87124e-24 0 9.27165e-16 4.60255e-16 2.39297e-59 4.87015e-24 0 9.19062e-16 4.6281e-16
6.14 1.17257e-59 4.09278e-24 0 9.12993e-16 4.59954e-16 1.17293e-59 4.09404e-24 0 9.15937e-16 4.59995e-16
6.16 5.73253e-60 3.4377e-24 0 9.08845e-16 4.57866e-16 5.73587e-60 3.4397e-24 0 9.14113e-16 4.57988e-16
6.18 2.79782e-60 2.88766e-24 0 9.08857e-16 4.54114e-16 2.79848e-60 2.88834e-24 0 9.12323e-16 4.57475e-16
6.2 1.36131e-60 2.42243e-24 0 9.05777e-16 4.53283e-16 1.36219e-60 2.42401e-24 0 9.1325e-16 4.53906e-16
6.22 6.60893e-61 2.03123e-24 0 8.99718e-16 4.48481e-16 6.61531e-61 2.03319e-24 0 9.04579e-16 4.51923e-16
6.24 3.20116e-61 1.70228e-24 0 8.94998e-16 4.4787e-16 3.20521e-61 1.70444e-24 0 8.98171e-16 4.48684e-16
6.26 1.54735e-61 1.42618e-24 0 8.92983e-16 4.42409e-16 1.54937e-61 1.42805e-24 0 8.98542e-16 4.46539e-16
6.28 7.4641e-62 1.19451e-24 0 8.84299e-16 4.43672e-16 7.47223e-62 1.19581e-24 0 8.93472e-16 4.44298e-16
6.3 3.59179e-62 9.99805e-25 0 8.86801e-16 4.41061e-16 3.59533e-62 1.00079e-24 0 8.92002e-16 4.42965e-16
6.32 1.72367e-62 8.36013e-25 0 8.75709e-16 4.37038e-16 1.72592e-62 8.37107e-25 0 8.81649e-16 4.39298e-16
6.34 8.25526e-63 6.98891e-25 0 8.8473e-16 4.35576e-16 8.26606e-63 6.99805e-25 0 8.74699e-16 4.37939e-16
6.36 3.94598e-63 5.84141e-25 0 8.72527e-16 4.32544e-16 3.94975e-63 5.84699e-25 0 8.73737e-16 4.35711e-16
6.38 1.88114e-63 4.87789e-25 0 8.68912e-16 4.30786e-16 1.88294e-63 4.88254e-25 0 8.6933e-16 4.32341e-16
6.4 8.94711e-64 4.07104e-25 0 8.6043e-16 4.28751e-16 8.95561e-64 4.07491e-25 0 8.68371e-16 4.30282e-16
6.42 4.24517e-64 3.39543e-25 0 8.59647e-16 4.26374e-16 4.24961e-64 3.39898e-25 0 8.6253e-16 4.29032e-16
6.44 2.00982e-64 2.83073e-25 0 8.53286e-16 4.24397e-16 2.01186e-64 2.8336e-25 0 8.55468e-16 4.27649e-16
6.46 9.49493e-65 2.35906e-25 0 8.49244e-16 4.21859e-16 9.50254e-65 2.36095e-25 0 8.55991e-16 4.25377e-16
6.48 4.4748e-65 1.96467e-25 0 8.43591e-16 4.20123e-16 4.47792e-65 1.96604e-25 0 8.51504e-16 4.22884e-16
6.5 2.10431e-65 1.63553e-25 0 8.46851e-16 4.18875e-16 2.10527e-65 1.63628e-25 0 8.46885e-16 4.2044e-16
6.52 9.86109e-66 1.35917e-25 0 8.39713e-16 4.21484e-16 9.87489e-66 1.36107e-25 0 8.40245e-16 4.17952e-16
6.54 4.61359e-66 1.12967e-25 0 8.36092e-16 4.15169e-16 4.62117e-66 1.13152e-25 0 8.42459e-16 4.15996e-16
6.56 2.15398e-66 9.38602e-26 0 8.29945e-16 4.11416e-16 2.15757e-66 9.40166e-26 0 8.36185e-16 4.13538e-16
6.58 1.00361e-66 7.79647e-26 0 8.28818e-16 4.09534e-16 1.00501e-66 7.80735e-26 0 8.35043e-16 4.11608e-16
6.6 4.66482e-67 6.47175e-26 0 8.27949e-16 4.06889e-16 4.67061e-67 6.4798e-26 0 8.3111e-16 4.11067e-16
6.62 2.16251e-67 5.36742e-26 0 8.32799e-16 4.06177e-16 2.16556e-67 5.37499e-26 0 8.24666e-16 4.07012e-16
6.64 1.00034e-67 4.44981e-26 0 8.14922e-16 4.05185e-16 1.00175e-67 4.45607e-26 0 8.22412e-16 4.06226e-16
6.66 4.61671e-68 3.68701e-26 0 8.11461e-16 3.99937e-16 4.62321e-68 3.6922e-26 0 8.16948e-16 4.03307e-16
6.68 2.12477e-68 3.05188e-26 0 8.14232e-16 3.98759e-16 2.12873e-68 3.05757e-26 0 8.18483e-16 4.01655e-16
6.7 9.75731e-69 2.52501e-26 0 8.04451e-16 3.97867e-16 9.77898e-69 2.53062e-26 0 8.12548e-16 3.99831e-16
6.72 4.47577e-69 2.09047e-26 0 8.05044e-16 3.97069e-16 4.48188e-69 2.09332e-26 0 8.08709e-16 3.9763e-16
6.74 2.04725e-69 1.72883e-26 0 8.07581e-16 3.93059e-16 2.04937e-69 1.73062e-26 0 8.04713e-16 3.96582e-16
6.76 9.33459e-70 1.42774e-26 0 7.95134e-16 3.91652e-16 9.3492e-70 1.42997e-26 0 8.00793e-16 3.93118e-16
6.78 4.24856e-70 1.17904e-26 0 7.92262e-16 3.91443e-16 4.25523e-70 1.18089e-26 0 7.9663e-16 3.91822e-16
6.8 1.92998e-70 9.73511e-27 0 7.91177e-16 3.86828e-16 1.93226e-70 9.7466e-27 0 7.93789e-16 3.91368e-16
6.82 8.73913e-71 8.02638e-27 0 7.786e-16 3.86119e-16 8.75391e-71 8.03996e-27 0 7.93221e-16 3.87267e-16
6.84 3.95036e-71 6.61784e-27 0 7.84393e-16 3.84571e-16 3.9567e-71 6.62846e-27 0 7.87082e-16 3.86262e-16
6.86 1.7827e-71 5.45697e-27 0 7.80407e-16 3.85907e-16 1.78426e-71 5.46173e-27 0 7.83877e-16 3.84433e-16
6.88 8.0209e-72 4.49421e-27 0 7.72114e-16 3.80447e-16 8.02742e-72 4.49786e-27 0 7.79081e-16 3.84104e-16
6.9 3.59945e-72 3.69818e-27 0 7.69687e-16 3.80632e-16 3.6032e-72 3.70203e-27 0 7.75948e-16 3.81529e-16
6.92 1.61141e-72 3.04119e-27 0 7.80686e-16 3.76941e-16 1.6136e-72 3.04531e-27 0 7.75208e-16 3.78932e-16
6.94 7.20508e-73 2.50222e-27 0 7.6405e-16 3.76657e-16 7.20934e-73 2.5037e-27 0 7.71676e-16 3.78545e-16
6.96 3.21151e-73 2.05594e-27 0 7.68896e-16 3.74158e-16 3.21359e-73 2.05727e-27 0 7.72006e-16 3.75414e-16
6.98 1.42802e-73 1.68817e-27 0 7.60194e-16 3.73062e-16 1.42915e-73 1.6895e-27 0 7.62032e-16 3.73078e-16
7 6.33606e-74 1.38562e-27 0 7.55513e-16 3.70916e-16 6.34105e-74 1.38671e-27 0 7.59312e-16 3.72883e-16
7.02 2.80499e-74 1.13674e-27 0 7.53024e-16 3.68946e-16 2.80697e-74 1.13755e-27 0 7.59565e-16 3.70256e-16
7.04 1.23865e-74 9.31862e-28 0 7.48741e-16 3.67508e-16 1.23968e-74 9.32634e-28 0 7.56062e-16 3.69695e-16
7.06 5.45852e-75 7.63686e-28 0 7.44464e-16 3.65826e-16 5.46226e-75 7.64209e-28 0 7.5182e-16 3.6811e-16
7.08 2.39946e-75 6.25395e-28 0 7.41669e-16 3.63819e-16 2.40121e-75 6.25851e-28 0 7.4763e-16 3.65838e-16
7.1 1.05305e-75 5.1222e-28 0 7.39399e-16 3.62788e-16 1.05313e-75 5.12257e-28 0 7.46358e-16 3.63561e-16
7.12 4.605e-76 4.18759e-28 0 7.41603e-16 3.59059e-16 4.60817e-76 4.19048e-28 0 7.45008e-16 3.62541e-16
7.14 2.01046e-76 3.42392e-28 0 7.29241e-16 3.59724e-16 2.01173e-76 3.42608e-28 0 7.40416e-16 3.60424e-16
7.16 8.75569e-77 2.79754e-28 0 7.34216e-16 3.56418e-16 8.76199e-77 2.79956e-28 0 7.36258e-16 3.5871e-16
7.18 3.80486e-77 2.2848e-28 0 7.27412e-16 3.55259e-16 3.80742e-77 2.28633e-28 0 7.3195e-16 3.58373e-16
7.2 1.64903e-77 1.86434e-28 0 7.28253e-16 3.52735e-16 1.65064e-77 1.86616e-28 0 7.29909e-16 3.55921e-16
7.22 7.13256e-78 1.52087e-28 0 7.17398e-16 3.51717e-16 7.1395e-78 1.52235e-28 0 7.28983e-16 3.53905e-16
7.24 3.07761e-78 1.23987e-28 0 7.21194e-16 3.5073e-16 3.0809e-78 1.24119e-28 0 7.2269e-16 3.53119e-16
7.26 1.32571e-78 1.01086e-28 0 7.1961e-16 3.47813e-16 1.32642e-78 1.0114e-28 0 7.23874e-16 3.51178e-16
7.28 5.69526e-79 8.2338e-29 0 7.09959e-16 3.4635e-16 5.69741e-79 8.23691e-29 0 7.17168e-16 3.49145e-16
7.3 2.44066e-79 6.70197e-29 0 7.12828e-16 3.47596e-16 2.44157e-79 6.70446e-29 0 7.14973e-16 3.46186e-16
7.32 1.04346e-79 5.45184e-29 0 7.04474e-16 3.4361e-16 1.04389e-79 5.45408e-29 0 7.12455e-16 3.45599e-16
7.34 4.45049e-80 4.43214e-29 0 6.98414e-16 3.4388e-16 4.45279e-80 4.43443e-29 0 7.11878e-16 3.44576e-16
7.36 1.89323e-80 3.60007e-29 0 7.01969e-16 3.43245e-16 1.89498e-80 3.6034e-29 0 7.05507e-16 3.43574e-16
7.38 8.04038e-81 2.92449e-29 0 6.97778e-16 3.39481e-16 8.04584e-81 2.92647e-29 0 7.02708e-16 3.42808e-16
7.4 0 2.37412e-29 0 6.9597e-16 3.39233e-16 0 2.37539e-29 0 6.99035e-16 3.40652e-16
7.42 0 1.92507e-29 0 6.96637e-16 3.3654e-16 0 1.92701e-29 0 6.98676e-16 3.38976e-16
7.44 0 1.56116e-29 0 6.89382e-16 3.34401e-16 0 1.56239e-29 0 6.92404e-16 3.36849e-16
7.46 0 1.26512e-29 0 6.80681e-16 3.34076e-16 0 1.26606e-29 0 6.92884e-16 3.35022e-16
7.48 0 1.02416e-29 0 6.85426e-16 3.32243e-16 0 1.02537e-29 0 6.90966e-16 3.33394e-16
7.5 0 8.29011e-30 0 6.8056e-16 3.31269e-16 0 8.29965e-30 0 6.87664e-16 3.32465e-16
7.52 0 6.70863e-30 0 6.81591e-16 3.28815e-16 0 6.71428e-30 0 6.85647e-16 3.31782e-16
7.54 0 5.42651e-30 0 6.71616e-16 3.28131e-16 0 5.42872e-30 0 6.79224e-16 3.30362e-16
7.56 0 4.38509e-30 0 6.73559e-16 3.2692e-16 0 4.38685e-30 0 6.80486e-16 3.28206e-16
7.58 0 3.54151e-30 0 6.76161e-16 3.25027e-16 0 3.54296e-30 0 6.74813e-16 3.26688e-16
7.6 0 2.85708e-30 0 6.65953e-16 3.23847e-16 0 2.85982e-30 0 6.73092e-16 3.2552e-16
7.62 0 2.30474e-30 0 6.67563e-16 3.22311e-16 0 2.30711e-30 0 6.73899e-16 3.24141e-16
7.64 0 1.85826e-30 0 6.65161e-16 3.20968e-16 0 1.86019e-30 0 6.69756e-16 3.22682e-16
7.66 0 1.49768e-30 0 6.62119e-16 3.15336e-16 0 1.499e-30 0 6.68807e-16 3.22552e-16
7.68 0 1.20582e-30 0 6.60697e-16 3.19144e-16 0 1.20728e-30 0 6.64871e-16 3.19918e-16
7.7 0 9.70783e-31 0 6.57721e-16 3.16679e-16 0 9.71784e-31 0 6.61898e-16 3.1917e-16
7.72 0 7.8086e-31 0 6.59566e-16 3.14092e-16 0 7.8179e-31 0 6.59657e-16 3.16689e-16
7.74 0 6.27936e-31 0 6.52785e-16 3.14028e-16 0 6.28592e-31 0 6.53691e-16 3.15409e-16
7.76 0 5.04825e-31 0 6.50159e-16 3.12645e-16 0 5.05132e-31 0 6.5375e-16 3.14316e-16
7.78 0 4.05336e-31 0 6.47787e-16 3.12067e-16 0 4.05695e-31 0 6.51957e-16 3.13392e-16
7.8 0 3.25343e-31 0 6.43877e-16 3.12207e-16 0 3.25651e-31 0 6.48357e-16 3.12273e-16
7.82 0 2.61008e-31 0 6.38521e-16 3.11794e-16 0 2.61254e-31 0 6.45695e-16 3.10693e-16
7.84 0 2.09278e-31 0 6.39235e-16 3.06485e-16 0 2.09475e-31 0 6.46204e-16 3.09251e-16
7.86 0 1.67769e-31 0 6.3388e-16 3.05615e-16 0 1.67864e-31 0 6.39381e-16 3.08302e-16
7.88 0 1.34336e-31 0 6.35188e-16 3.05494e-16 0 1.34445e-31 0 6.36477e-16 3.067e-16
7.9 0 1.07512e-31 0 6.30317e-16 3.04262e-16 0 1.07618e-31 0 6.36626e-16 3.05489e-16
7.92 0 8.60673e-32 0 6.30711e-16 3.0312e-16 0 8.60968e-32 0 6.35592e-16 3.04073e-16
7.94 0 6.87525e-32 0 6.25275e-16 3.02009e-16 0 6.88408e-32 0 6.30754e-16 3.03501e-16
7.96 0 5.50084e-32 0 6.22019e-16 2.99955e-16 0 5.50127e-32 0 6.30601e-16 3.01495e-16
7.98 0 4.39341e-32 0 6.22055e-16 2.98902e-16 0 4.39377e-32 0 6.25705e-16 3.01086e-16
8 0 3.50769e-32 0 6.21211e-16 2.97763e-16 0 3.50728e-32 0 6.20516e-16 2.99218e-16
8.02 0 2.79842e-32 0 6.01009e-16 2.95646e-16 0 2.79809e-32 0 6.21505e-16 2.98184e-16
8.04 0 2.23142e-32 0 6.16385e-16 2.95309e-16 0 2.23105e-32 0 6.19466e-16 2.96988e-16
8.06 0 1.77807e-32 0 6.10845e-16 2.95232e-16 0 1.77794e-32 0 6.16597e-16 2.96337e-16
8.08 0 1.41616e-32 0 6.20374e-16 2.91454e-16 0 1.41606e-32 0 6.15924e-16 2.95688e-16
8.1 0 1.12729e-32 0 6.10119e-16 2.90668e-16 0 1.12721e-32 0 6.10771e-16 2.93046e-16
8.12 0 8.96848e-33 0 6.04664e-16 2.90519e-16 0 8.96778e-33 0 6.09715e-16 2.91742e-16
8.14 0 7.13174e-33 0 6.05598e-16 2.89416e-16 0 7.13056e-33 0 6.09482e-16 2.90852e-16
8.16 0 5.6677e-33 0 6.03515e-16 2.88442e-16 0 5.66657e-33 0 6.05421e-16 2.90027e-16
8.18 0 4.50102e-33 0 5.97565e-16 2.87028e-16 0 4.50064e-33 0 6.0398e-16 2.88097e-16
8.2 0 3.56968e-33 0 6.00839e-16 2.85185e-16 0 3.57262e-33 0 6.01946e-16 2.87277e-16
8.22 0 2.83143e-33 0 5.96611e-16 2.83833e-16 0 2.83438e-33 0 5.996e-16 2.85896e-16
8.24 0 2.2449e-33 0 5.8754e-16 2.83245e-16 0 2.24743e-33 0 5.97625e-16 2.84014e-16
8.26 0 1.78145e-33 0 6.02534e-16 2.82272e-16 0 1.78103e-33 0 5.9453e-16 2.83571e-16
8.28 0 1.40995e-33 0 5.90763e-16 2.81341e-16 0 1.41064e-33 0 5.90572e-16 2.82719e-16
8.3 0 1.11661e-33 0 5.85669e-16 2.80718e-16 0 1.11665e-33 0 5.9293e-16 2.815e-16
8.32 0 8.83506e-34 0 5.89715e-16 2.79023e-16 0 8.83442e-34 0 5.9206e-16 2.80147e-16
8.34 0 6.98486e-34 0 5.82739e-16 2.77579e-16 0 6.98548e-34 0 5.84802e-16 2.78917e-16
8.36 0 5.52271e-34 0 5.81263e-16 2.76748e-16 0 5.52042e-34 0 5.83118e-16 2.78149e-16
8.38 0 4.35945e-34 0 5.75859e-16 2.75346e-16 0 4.36019e-34 0 5.78758e-16 2.76996e-16
8.4 0 3.44272e-34 0 5.85411e-16 2.76054e-16 0 3.44189e-34 0 5.81539e-16 2.76316e-16
8.42 0 2.7161e-34 0 5.73475e-16 2.72522e-16 0 2.71548e-34 0 5.75877e-16 2.74679e-16
8.44 0 2.14096e-34 0 5.71155e-16 2.73553e-16 0 2.14118e-34 0 5.76364e-16 2.73983e-16
8.46 0 1.68724e-34 0 5.72513e-16 2.72226e-16 0 1.6874e-34 0 5.75711e-16 2.73818e-16
8.48 0 1.32865e-34 0 5.69247e-16 2.70728e-16 0 1.32905e-34 0 5.71337e-16 2.72111e-16
8.5 0 1.04578e-34 0 5.69068e-16 2.69085e-16 0 1.04622e-34 0 5.70981e-16 2.70452e-16
8.52 0 8.22728e-35 0 5.65767e-16 2.68118e-16 0 8.23117e-35 0 5.68739e-16 2.70157e-16
8.54 0 6.47145e-35 0 5.61739e-16 2.667e-16 0 6.4723e-35 0 5.66488e-16 2.69256e-16
8.56 0 5.08477e-35 0 5.60814e-16 2.66645e-16 0 5.08643e-35 0 5.626e-16 2.67691e-16
8.58 0 3.99373e-35 0 5.58113e-16 2.65247e-16 0 3.99508e-35 0 5.62717e-16 2.66516e-16
8.6 0 3.13635e-35 0 5.54299e-16 2.63881e-16 0 3.13614e-35 0 5.61281e-16 2.65461e-16
8.62 0 2.46071e-35 0 5.54271e-16 2.63977e-16 0 2.4605e-35 0 5.5807e-16 2.64775e-16
8.64 0 1.92951e-35 0 5.50132e-16 2.61455e-16 0 1.92934e-35 0 5.55546e-16 2.63217e-16
8.66 0 1.51222e-35 0 5.50569e-16 2.61148e-16 0 1.512e-35 0 5.55272e-16 2.62982e-16
8.68 0 1.18494e-35 0 5.4479e-16 2.60232e-16 0 1.18428e-35 0 5.51208e-16 2.61474e-16
8.7 0 9.2675e-36 0 5.50731e-16 2.58567e-16 0 9.27072e-36 0 5.48263e-16 2.61092e-16
8.72 0 7.2506e-36 0 5.45569e-16 2.59465e-16 0 7.25322e-36 0 5.49486e-16 2.5995e-16
8.74 0 5.66862e-36 0 5.40592e-16 2.57593e-16 0 5.6716e-36 0 5.44009e-16 2.58805e-16
8.76 0 4.42887e-36 0 5.35461e-16 2.5551e-16 0 4.4324e-36 0 5.44875e-16 2.5776e-16
8.78 0 3.45922e-36 0 5.41813e-16 2.56062e-16 0 3.46202e-36 0 5.43398e-16 2.5633e-16
8.8 0 2.70078e-36 0 5.34704e-16 2.53999e-16 0 2.70257e-36 0 5.39731e-16 2.55748e-16
8.82 0 2.10703e-36 0 5.32374e-16 2.50062e-16 0 2.10855e-36 0 5.39534e-16 2.54422e-16
8.84 0 1.64321e-36 0 5.35306e-16 2.52139e-16 0 1.64417e-36 0 5.36135e-16 2.54948e-16
8.86 0 1.28049e-36 0 5.40233e-16 2.51095e-16 0 1.28135e-36 0 5.36239e-16 2.52379e-16
8.88 0 9.97491e-37 0 5.25992e-16 2.47242e-16 0 9.98042e-37 0 5.3398e-16 2.52177e-16
8.9 0 7.76361e-37 0 5.26396e-16 2.48768e-16 0 7.76937e-37 0 5.30006e-16 2.50724e-16
8.92 0 6.04314e-37 0 5.30168e-16 2.47049e-16 0 6.04479e-37 0 5.30765e-16 2.50462e-16
8.94 0 4.69919e-37 0 5.24024e-16 2.47422e-16 0 4.70039e-37 0 5.31307e-16 2.48864e-16
8.96 0 3.65199e-37 0 5.20784e-16 2.46692e-16 0 3.65296e-37 0 5.27137e-16 2.48726e-16
8.98 0 2.83389e-37 0 5.18885e-16 2.47565e-16 0 2.83735e-37 0 5.2511e-16 2.47284e-16
9 0 2.19982e-37 0 5.16625e-16 2.44552e-16 0 2.20262e-37 0 5.22194e-16 2.46564e-16
9.02 0 1.70532e-37 0 5.15337e-16 2.43252e-16 0 1.70892e-37 0 5.20921e-16 2.45434e-16
9.04 0 1.32235e-37 0 5.18882e-16 2.43426e-16 0 1.32515e-37 0 5.18444e-16 2.4404e-16
9.06 0 1.02481e-37 0 5.08069e-16 2.41717e-16 0 1.02698e-37 0 5.1724e-16 2.43589e-16
9.08 0 7.95358e-38 0 5.05032e-16 2.4176e-16 0 7.95465e-38 0 5.15847e-16 2.42484e-16
9.1 0 6.15569e-38 0 5.09924e-16 2.40716e-16 0 6.15794e-38 0 5.1363e-16 2.41777e-16
9.12 0 4.76365e-38 0 4.99152e-16 2.39651e-16 0 4.7644e-38 0 5.12216e-16 2.40229e-16
9.14 0 3.68203e-38 0 5.05582e-16 2.37993e-16 0 3.68416e-38 0 5.09429e-16 2.40425e-16
9.16 0 2.84559e-38 0 5.05257e-16 2.37372e-16 0 2.84726e-38 0 5.07464e-16 2.38874e-16
9.18 0 2.19796e-38 0 5.05717e-16 2.3718e-16 0 2.19924e-38 0 5.0601e-16 2.38938e-16
9.2 0 1.69673e-38 0 5.04384e-16 2.36822e-16 0 1.69776e-38 0 5.0532e-16 2.37868e-16
9.22 0 1.30833e-38 0 4.98407e-16 2.34117e-16 0 1.3099e-38 0 5.0013e-16 2.36129e-16
9.24 0 1.00932e-38 0 4.95728e-16 2.31856e-16 0 1.01008e-38 0 5.00467e-16 2.36274e-16
9.26 0 7.78019e-39 0 4.96251e-16 2.32332e-16 0 7.78453e-39 0 5.01297e-16 2.35388e-16
9.28 0 5.99269e-39 0 4.90648e-16 2.31968e-16 0 5.99607e-39 0 4.97859e-16 2.3379e-16
9.3 0 4.61225e-39 0 4.89222e-16 2.31482e-16 0 4.61593e-39 0 4.95281e-16 2.32534e-16
9.32 0 3.54863e-39 0 4.93228e-16 2.31321e-16 0 3.55147e-39 0 4.96549e-16 2.32483e-16
9.34 0 2.72774e-39 0 4.92257e-16 2.29919e-16 0 2.73097e-39 0 4.93045e-16 2.32074e-16
9.36 0 2.09831e-39 0 4.89567e-16 2.27073e-16 0 2.09885e-39 0 4.9101e-16 2.30851e-16
9.38 0 1.61173e-39 0 4.86238e-16 2.30114e-16 0 1.61214e-39 0 4.89262e-16 2.30195e-16
9.4 0 1.2373e-39 0 4.84779e-16 2.28348e-16 0 1.23761e-39 0 4.88187e-16 2.29335e-16
9.42 0 9.49327e-40 0 4.79801e-16 2.26303e-16 0 9.49561e-40 0 4.86707e-16 2.28696e-16
9.44 0 7.27966e-40 0 4.80943e-16 2.25252e-16 0 7.28146e-40 0 4.85713e-16 2.27918e-16
9.46 0 5.57911e-40 0 4.78452e-16 2.24886e-16 0 5.58049e-40 0 4.85453e-16 2.2647e-16
9.48 0 4.27188e-40 0 4.7535e-16 2.23722e-16 0 4.27448e-40 0 4.82611e-16 2.25286e-16
9.5 0 3.27032e-40 0 4.80332e-16 2.25109e-16 0 3.27229e-40 0 4.80583e-16 2.25101e-16
9.52 0 2.50161e-40 0 4.71953e-16 2.23133e-16 0 2.50368e-40 0 4.81025e-16 2.24421e-16
9.54 0 1.91279e-40 0 4.74312e-16 2.22703e-16 0 1.91453e-40 0 4.77398e-16 2.23383e-16
9.56 0 1.46406e-40 0 4.74869e-16 2.22128e-16 0 1.4632e-40 0 4.76755e-16 2.22766e-16
9.58 0 1.1177e-40 0 4.7344e-16 2.1737e-16 0 1.11765e-40 0 4.73211e-16 2.22008e-16
9.6 0 8.51341e-41 0 4.69949e-16 2.20032e-16 0 8.53221e-41 0 4.74336e-16 2.21312e-16
9.62 0 6.49355e-41 0 4.6705e-16 2.18827e-16 0 6.50993e-41 0 4.70315e-16 2.20392e-16
9.64 0 4.96809e-41 0 4.66119e-16 2.17608e-16 0 4.96419e-41 0 4.6961e-16 2.19949e-16
9.66 0 3.78481e-41 0 4.65286e-16 2.17299e-16 0 3.78337e-41 0 4.7045e-16 2.18613e-16
9.68 0 2.88291e-41 0 4.6359e-16 2.16272e-16 0 2.88182e-41 0 4.66057e-16 2.18017e-16
9.7 0 2.19136e-41 0 4.62916e-16 2.16012e-16 0 2.19387e-41 0 4.65539e-16 2.17559e-16
9.72 0 1.66906e-41 0 4.63822e-16 2.15703e-16 0 1.66922e-41 0 4.66012e-16 2.16257e-16
9.74 0 1.26829e-41 0 4.60786e-16 2.14484e-16 0 1.26933e-41 0 4.63862e-16 2.16131e-16
9.76 0 9.64973e-42 0 4.59802e-16 2.13728e-16 0 9.64703e-42 0 4.61164e-16 2.1559e-16
9.78 0 7.3204e-42 0 4.55732e-16 2.13207e-16 0 7.32773e-42 0 4.60157e-16 2.14236e-16
9.8 0 5.55698e-42 0 4.56792e-16 2.12707e-16 0 5.56292e-42 0 4.57018e-16 2.13869e-16
9.82 0 4.21638e-42 0 4.5457e-16 2.10619e-16 0 4.22079e-42 0 4.58109e-16 2.13129e-16
9.84 0 3.19781e-42 0 4.53922e-16 2.10766e-16 0 3.20068e-42 0 4.55772e-16 2.12436e-16
9.86 0 2.42439e-42 0 4.51578e-16 2.10367e-16 0 2.42577e-42 0 4.55518e-16 2.12095e-16
9.88 0 1.83552e-42 0 4.45635e-16 2.0938e-16 0 1.83744e-42 0 4.52821e-16 2.10687e-16
9.9 0 1.3894e-42 0 4.40516e-16 2.08321e-16 0 1.39102e-42 0 4.5126e-16 2.09125e-16
9.92 0 1.05196e-42 0 4.44925e-16 2.07348e-16 0 1.05248e-42 0 4.49465e-16 2.09805e-16
9.94 0 7.95823e-43 0 4.44278e-16 2.07934e-16 0 7.95885e-43 0 4.48943e-16 2.09049e-16
9.96 0 6.01467e-43 0 4.42373e-16 2.07231e-16 0 6.01512e-43 0 4.47358e-16 2.08866e-16
9.98 0 4.53499e-43 0 4.37464e-16 2.05574e-16 0 4.54356e-43 0 4.44765e-16 2.06925e-16
10 0 3.42814e-43 0 4.42408e-16 2.05139e-16 0 3.43009e-43 0 4.4267e-16 2.06647e-16


==> anc/Top/SmallerNqResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.09762 Rh 0.83666 Qsp 4102.5 mass 0.22 Nq 2 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 5.36926e-12 2.36351e-15 -2.36144e-15 2.40884e-14 5.10423e-15 5.3765e-12 2.3667e-15 -2.36462e-15 2.40444e-14 5.10174e-15
0.04 5.34636e-12 9.42617e-15 -9.39304e-15 2.39876e-14 5.05712e-15 5.35069e-12 9.4338e-15 -9.40065e-15 2.39197e-14 5.05851e-15
0.06 5.30444e-12 2.1089e-14 -2.09226e-14 2.36996e-14 4.98755e-15 5.30805e-12 2.11033e-14 -2.09368e-14 2.36703e-14 4.98763e-15
0.08 5.24701e-12 3.72002e-14 -3.66801e-14 2.33388e-14 4.89327e-15 5.24913e-12 3.72153e-14 -3.6695e-14 2.33786e-14 4.89661e-15
0.1 5.17076e-12 5.75086e-14 -5.62573e-14 2.29781e-14 4.77438e-15 5.17469e-12 5.75524e-14 -5.63001e-14 2.29978e-14 4.77925e-15
0.12 5.08074e-12 8.17673e-14 -7.92175e-14 2.25891e-14 4.64035e-15 5.08565e-12 8.18463e-14 -7.92941e-14 2.24932e-14 4.6451e-15
0.14 4.97954e-12 1.09707e-13 -1.05077e-13 2.19559e-14 4.49584e-15 4.98306e-12 1.09785e-13 -1.05151e-13 2.19983e-14 4.49173e-15
0.16 4.86335e-12 1.40882e-13 -1.33167e-13 2.15357e-14 4.32294e-15 4.86809e-12 1.41019e-13 -1.33296e-13 2.14478e-14 4.33401e-15
0.18 4.72578e-12 1.74575e-13 -1.62564e-13 2.0787e-14 4.15533e-15 4.74198e-12 1.75173e-13 -1.63121e-13 2.08128e-14 4.16047e-15
0.2 4.59294e-12 2.11248e-13 -1.93453e-13 2.01264e-14 3.98929e-15 4.60603e-12 2.1185e-13 -1.94004e-13 2.01584e-14 3.98486e-15
0.22 4.45824e-12 2.50454e-13 -2.25157e-13 1.94013e-14 3.80011e-15 4.46155e-12 2.5064e-13 -2.25324e-13 1.95276e-14 3.80402e-15
0.24 4.30451e-12 2.90768e-13 -2.56161e-13 1.88512e-14 3.617e-15 4.30986e-12 2.91129e-13 -2.56479e-13 1.88612e-14 3.62847e-15
0.26 4.1487e-12 3.32618e-13 -2.86654e-13 1.8108e-14 3.4533e-15 4.15226e-12 3.32903e-13 -2.86899e-13 1.8132e-14 3.45057e-15
0.28 3.98589e-12 3.75168e-13 -3.15732e-13 1.74374e-14 3.27134e-15 3.98998e-12 3.75553e-13 -3.16056e-13 1.74245e-14 3.27779e-15
0.3 3.8163e-12 4.17814e-13 -3.42762e-13 1.67919e-14 3.11707e-15 3.82424e-12 4.18682e-13 -3.43474e-13 1.6786e-14 3.12018e-15
0.32 3.64642e-12 4.60677e-13 -3.67755e-13 1.60831e-14 2.96289e-15 3.65617e-12 4.61909e-13 -3.68739e-13 1.60539e-14 2.96184e-15
0.34 3.48112e-12 5.0404e-13 -3.90854e-13 1.52925e-14 2.81462e-15 3.48686e-12 5.0487e-13 -3.91498e-13 1.53468e-14 2.80849e-15
0.36 3.31104e-12 5.46192e-13 -4.10695e-13 1.46814e-14 2.67058e-15 3.31729e-12 5.47223e-13 -4.1147e-13 1.47283e-14 2.66558e-15
0.38 3.14318e-12 5.87676e-13 -4.27731e-13 1.41144e-14 2.53111e-15 3.14839e-12 5.88649e-13 -4.2844e-13 1.41245e-14 2.53523e-15
0.4 2.97361e-12 6.27296e-13 -4.41165e-13 1.34577e-14 2.41039e-15 2.98101e-12 6.28856e-13 -4.42262e-13 1.34542e-14 2.41685e-15
0.42 2.81368e-12 6.67051e-13 -4.52499e-13 1.29127e-14 2.29445e-15 2.8159e-12 6.67576e-13 -4.52855e-13 1.2858e-14 2.30274e-15
0.44 2.65253e-12 7.04244e-13 -4.5999e-13 1.2341e-14 2.1954e-15 2.65375e-12 7.04569e-13 -4.60202e-13 1.23291e-14 2.19393e-15
0.46 2.49061e-12 7.38268e-13 -4.63491e-13 1.19825e-14 2.0878e-15 2.49518e-12 7.39624e-13 -4.64342e-13 1.1789e-14 2.09742e-15
0.48 2.33731e-12 7.71432e-13 -4.64689e-13 1.12706e-14 2.01007e-15 2.34072e-12 7.72557e-13 -4.65367e-13 1.12279e-14 2.00751e-15
0.5 2.18999e-12 8.0291e-13 -4.63239e-13 1.07512e-14 1.92232e-15 2.19082e-12 8.03213e-13 -4.63413e-13 1.07441e-14 1.92381e-15
0.52 2.04081e-12 8.29401e-13 -4.57521e-13 1.02536e-14 1.84736e-15 2.04589e-12 8.31462e-13 -4.58658e-13 1.02663e-14 1.84971e-15
0.54 1.90236e-12 8.55458e-13 -4.50391e-13 9.81724e-15 1.78278e-15 1.90624e-12 8.57202e-13 -4.5131e-13 9.82698e-15 1.78261e-15
0.56 1.76891e-12 8.78757e-13 -4.40799e-13 9.43204e-15 1.716e-15 1.77213e-12 8.80357e-13 -4.41602e-13 9.41269e-15 1.71281e-15
0.58 1.64189e-12 8.99841e-13 -4.29292e-13 9.05088e-15 1.65202e-15 1.64378e-12 9.00877e-13 -4.29786e-13 8.99971e-15 1.65565e-15
0.6 1.51873e-12 9.17166e-13 -4.15419e-13 8.56135e-15 1.60615e-15 1.52132e-12 9.18732e-13 -4.16129e-13 8.62879e-15 1.6014e-15
0.62 1.40233e-12 9.32244e-13 -4.0018e-13 8.24929e-15 1.55087e-15 1.40485e-12 9.33917e-13 -4.00898e-13 8.23412e-15 1.54827e-15
0.64 1.29153e-12 9.4434e-13 -3.8351e-13 7.77118e-15 1.5026e-15 1.29441e-12 9.46446e-13 -3.84366e-13 7.90256e-15 1.50796e-15
0.66 1.18871e-12 9.55313e-13 -3.66398e-13 7.50233e-15 1.46168e-15 1.19e-12 9.56353e-13 -3.66797e-13 7.58629e-15 1.46399e-15
0.68 1.09046e-12 9.62696e-13 -3.48089e-13 7.26317e-15 1.42224e-15 1.09159e-12 9.6369e-13 -3.48448e-13 7.26809e-15 1.42569e-15
0.7 9.97786e-13 9.67252e-13 -3.29132e-13 7.01334e-15 1.38445e-15 9.99095e-13 9.68521e-13 -3.29564e-13 6.99914e-15 1.38981e-15
0.72 9.11842e-13 9.70323e-13 -3.10179e-13 6.68421e-15 1.3529e-15 9.1241e-13 9.70928e-13 -3.10372e-13 6.69065e-15 1.35733e-15
0.74 8.31092e-13 9.70643e-13 -2.90975e-13 6.45537e-15 1.32361e-15 8.31399e-13 9.71002e-13 -2.91083e-13 6.44082e-15 1.32426e-15
0.76 7.54219e-13 9.66689e-13 -2.71282e-13 6.20564e-15 1.29804e-15 7.55902e-13 9.68846e-13 -2.71887e-13 6.17771e-15 1.29635e-15
0.78 6.85432e-13 9.64143e-13 -2.52841e-13 5.9685e-15 1.26492e-15 6.85736e-13 9.64571e-13 -2.52953e-13 5.96525e-15 1.26682e-15
0.8 6.20776e-13 9.58407e-13 -2.34457e-13 5.76085e-15 1.23561e-15 6.20704e-13 9.58296e-13 -2.3443e-13 5.77946e-15 1.24467e-15
0.82 5.60305e-13 9.49656e-13 -2.16333e-13 5.5227e-15 1.21251e-15 5.60592e-13 9.50143e-13 -2.16444e-13 5.54675e-15 1.21749e-15
0.84 5.04359e-13 9.38716e-13 -1.98779e-13 5.33474e-15 1.19295e-15 5.05178e-13 9.40241e-13 -1.99102e-13 5.35408e-15 1.19634e-15
0.86 4.54089e-13 9.2843e-13 -1.82432e-13 5.10142e-15 1.16756e-15 4.54231e-13 9.2872e-13 -1.82488e-13 5.1892e-15 1.17193e-15
0.88 4.07406e-13 9.15468e-13 -1.66627e-13 4.94354e-15 1.15019e-15 4.07514e-13 9.1571e-13 -1.66671e-13 5.00991e-15 1.15079e-15
0.9 3.64256e-13 9.00028e-13 -1.51476e-13 4.83001e-15 1.13324e-15 3.64789e-13 9.01343e-13 -1.51697e-13 4.85776e-15 1.13341e-15
0.92 3.25732e-13 8.85522e-13 -1.37565e-13 4.72352e-15 1.1129e-15 3.25816e-13 8.8575e-13 -1.37601e-13 4.67372e-15 1.1158e-15
0.94 2.89943e-13 8.67811e-13 -1.2422e-13 4.61169e-15 1.09397e-15 2.9036e-13 8.69058e-13 -1.24399e-13 4.55549e-15 1.09579e-15
0.96 2.57897e-13 8.50446e-13 -1.11971e-13 4.42452e-15 1.0793e-15 2.58185e-13 8.51394e-13 -1.12096e-13 4.40241e-15 1.0797e-15
0.98 2.28737e-13 8.31691e-13 -1.00543e-13 4.25992e-15 1.06147e-15 2.29063e-13 8.32878e-13 -1.00686e-13 4.3091e-15 1.06098e-15
1 2.02262e-13 8.11576e-13 -8.99252e-14 4.16185e-15 1.04282e-15 2.02773e-13 8.13629e-13 -9.01526e-14 4.16268e-15 1.04581e-15
1.02 1.78764e-13 7.92274e-13 -8.03207e-14 4.08123e-15 1.02931e-15 1.79099e-13 7.93758e-13 -8.04712e-14 4.04074e-15 1.02872e-15
1.04 1.57529e-13 7.7187e-13 -7.14713e-14 3.94017e-15 1.01491e-15 1.57836e-13 7.73374e-13 -7.16106e-14 3.92872e-15 1.01457e-15
1.06 1.38545e-13 7.51274e-13 -6.34245e-14 3.81076e-15 9.98005e-16 1.38786e-13 7.52579e-13 -6.35347e-14 3.84152e-15 9.98304e-16
1.08 1.21817e-13 7.31798e-13 -5.62285e-14 3.7024e-15 9.83882e-16 1.21762e-13 7.31469e-13 -5.62032e-14 3.74108e-15 9.84523e-16
1.1 1.06377e-13 7.08735e-13 -4.94757e-14 3.66222e-15 9.69796e-16 1.06587e-13 7.10133e-13 -4.95733e-14 3.66833e-15 9.70884e-16
1.12 9.30526e-14 6.88346e-13 -4.35806e-14 3.57579e-15 9.54941e-16 9.30944e-14 6.88656e-13 -4.36002e-14 3.56854e-15 9.58261e-16
1.14 8.11008e-14 6.66899e-13 -3.82261e-14 3.46862e-15 9.44536e-16 8.11272e-14 6.67116e-13 -3.82385e-14 3.47429e-15 9.42186e-16
1.16 7.05104e-14 6.45316e-13 -3.34289e-14 3.42914e-15 9.28733e-16 7.05398e-14 6.45585e-13 -3.34428e-14 3.413e-15 9.30586e-16
1.18 6.11593e-14 6.23753e-13 -2.91506e-14 3.30149e-15 9.17228e-16 6.11962e-14 6.24129e-13 -2.91681e-14 3.33279e-15 9.18021e-16
1.2 5.29418e-14 6.02476e-13 -2.53568e-14 3.23755e-15 9.04849e-16 5.2971e-14 6.02808e-13 -2.53708e-14 3.25441e-15 9.04272e-16
1.22 4.57259e-14 5.81393e-13 -2.19979e-14 3.19367e-15 8.90178e-16 4.57482e-14 5.81677e-13 -2.20086e-14 3.17927e-15 8.91211e-16
1.24 3.93891e-14 5.60326e-13 -1.90258e-14 3.13418e-15 8.77245e-16 3.94214e-14 5.60784e-13 -1.90414e-14 3.1415e-15 8.78997e-16
1.26 3.38671e-14 5.39761e-13 -1.64185e-14 3.052e-15 8.68201e-16 3.3893e-14 5.40174e-13 -1.6431e-14 3.08531e-15 8.67693e-16
1.28 2.90596e-14 5.19623e-13 -1.41346e-14 2.9735e-15 8.52452e-16 2.90743e-14 5.19885e-13 -1.41417e-14 3.00933e-15 8.55552e-16
1.3 2.48728e-14 4.99719e-13 -1.21344e-14 2.92239e-15 8.45097e-16 2.48844e-14 4.99952e-13 -1.21401e-14 2.97447e-15 8.44954e-16
1.32 2.12365e-14 4.80092e-13 -1.03885e-14 2.90412e-15 8.32795e-16 2.12503e-14 4.80404e-13 -1.03952e-14 2.91235e-15 8.34116e-16
1.34 1.80743e-14 4.6046e-13 -8.86318e-15 2.83873e-15 8.21775e-16 1.81059e-14 4.61267e-13 -8.87872e-15 2.85622e-15 8.22757e-16
1.36 1.53656e-14 4.41804e-13 -7.5515e-15 2.83951e-15 8.10539e-16 1.5392e-14 4.42563e-13 -7.56447e-15 2.8239e-15 8.10869e-16
1.38 1.30297e-14 4.23477e-13 -6.41616e-15 2.77868e-15 7.99552e-16 1.30553e-14 4.24309e-13 -6.42876e-15 2.76154e-15 8.01331e-16
1.4 1.10166e-14 4.05355e-13 -5.43447e-15 2.71164e-15 7.88597e-16 1.10483e-14 4.06521e-13 -5.45011e-15 2.73868e-15 7.88909e-16
1.42 9.32892e-15 3.89218e-13 -4.60922e-15 2.68603e-15 7.73444e-16 9.32874e-15 3.8921e-13 -4.60913e-15 2.69024e-15 7.79767e-16
1.44 7.85842e-15 3.7236e-13 -3.88818e-15 2.63265e-15 7.68995e-16 7.85895e-15 3.72385e-13 -3.88844e-15 2.6479e-15 7.70198e-16
1.46 6.60637e-15 3.56086e-13 -3.27282e-15 2.62705e-15 7.53599e-16 6.60575e-15 3.56053e-13 -3.27252e-15 2.62865e-15 7.59533e-16
1.48 5.53835e-15 3.40128e-13 -2.74681e-15 2.59105e-15 7.49281e-16 5.53981e-15 3.40217e-13 -2.74753e-15 2.55858e-15 7.49408e-16
1.5 4.62812e-15 3.24373e-13 -2.29767e-15 2.58397e-15 7.37403e-16 4.63535e-15 3.2488e-13 -2.30126e-15 2.53457e-15 7.40798e-16
1.52 3.86522e-15 3.09677e-13 -1.92062e-15 2.50199e-15 7.3034e-16 3.86976e-15 3.10041e-13 -1.92288e-15 2.5162e-15 7.31217e-16
1.54 3.21907e-15 2.95311e-13 -1.60081e-15 2.46902e-15 7.22627e-16 3.22329e-15 2.95698e-13 -1.60291e-15 2.47177e-15 7.2077e-16
1.56 2.67656e-15 2.81621e-13 -1.33195e-15 2.44908e-15 7.13369e-16 2.67872e-15 2.81849e-13 -1.33303e-15 2.44782e-15 7.12208e-16
1.58 2.2186e-15 2.68186e-13 -1.10473e-15 2.40028e-15 7.02632e-16 2.22111e-15 2.68489e-13 -1.10598e-15 2.42095e-15 7.02039e-16
1.6 1.83793e-15 2.55674e-13 -9.15674e-16 2.35057e-15 6.92403e-16 1.83749e-15 2.55613e-13 -9.15453e-16 2.3773e-15 6.94101e-16
1.62 1.5155e-15 2.43025e-13 -7.55393e-16 2.36656e-15 6.83309e-16 1.51667e-15 2.43213e-13 -7.55977e-16 2.35167e-15 6.86913e-16
1.64 1.24662e-15 2.30837e-13 -6.2163e-16 2.30831e-15 6.755e-16 1.24902e-15 2.31281e-13 -6.22828e-16 2.33244e-15 6.77073e-16
1.66 1.02552e-15 2.19652e-13 -5.11567e-16 2.30994e-15 6.68107e-16 1.02626e-15 2.19811e-13 -5.11937e-16 2.31165e-15 6.68563e-16
1.68 8.40456e-16 2.08577e-13 -4.19383e-16 2.30452e-15 6.60166e-16 8.41318e-16 2.08791e-13 -4.19813e-16 2.28178e-15 6.60677e-16
1.7 6.87659e-16 1.98077e-13 -3.43234e-16 2.25876e-15 6.51549e-16 6.88133e-16 1.98214e-13 -3.4347e-16 2.2652e-15 6.52314e-16
1.72 5.61054e-16 1.87899e-13 -2.80109e-16 2.23291e-15 6.44107e-16 5.61558e-16 1.88067e-13 -2.8036e-16 2.22975e-15 6.43995e-16
1.74 4.56813e-16 1.78183e-13 -2.28114e-16 2.20776e-15 6.35268e-16 4.57222e-16 1.78342e-13 -2.28318e-16 2.21034e-15 6.36231e-16
1.76 3.7125e-16 1.68949e-13 -1.85422e-16 2.20517e-15 6.26378e-16 3.71423e-16 1.69028e-13 -1.85508e-16 2.21114e-15 6.27545e-16
1.78 3.0096e-16 1.60071e-13 -1.50339e-16 2.17922e-15 6.20114e-16 3.01038e-16 1.60112e-13 -1.50378e-16 2.16727e-15 6.21405e-16
1.8 2.43365e-16 1.51541e-13 -1.21585e-16 2.13437e-15 6.13314e-16 2.43434e-16 1.51584e-13 -1.2162e-16 2.15561e-15 6.12343e-16
1.82 1.96245e-16 1.43317e-13 -9.80554e-17 2.13535e-15 6.04622e-16 1.96405e-16 1.43433e-13 -9.81351e-17 2.13443e-15 6.06284e-16
1.84 1.57975e-16 1.35541e-13 -7.89417e-17 2.11189e-15 5.98109e-16 1.58099e-16 1.35647e-13 -7.90036e-17 2.1123e-15 5.98744e-16
1.86 1.26897e-16 1.28136e-13 -6.34169e-17 2.09056e-15 5.90981e-16 1.26975e-16 1.28215e-13 -6.34558e-17 2.09736e-15 5.91087e-16
1.88 1.0168e-16 1.21048e-13 -5.08187e-17 2.08372e-15 5.84979e-16 1.01745e-16 1.21125e-13 -5.08509e-17 2.08174e-15 5.84823e-16
1.9 8.13041e-17 1.14313e-13 -4.06376e-17 2.10509e-15 5.78176e-16 8.13418e-17 1.14366e-13 -4.06564e-17 2.05664e-15 5.77784e-16
1.92 6.48302e-17 1.0784e-13 -3.24054e-17 2.01941e-15 5.67026e-16 6.48819e-17 1.07926e-13 -3.24312e-17 2.03944e-15 5.70499e-16
1.94 5.15938e-17 1.01714e-13 -2.57904e-17 2.01066e-15 5.63374e-16 5.16346e-17 1.01794e-13 -2.58107e-17 2.0253e-15 5.62993e-16
1.96 4.09214e-17 9.57803e-14 -2.04563e-17 1.9931e-15 5.56268e-16 4.09982e-17 9.59601e-14 -2.04947e-17 2.011e-15 5.56849e-16
1.98 3.24898e-17 9.04433e-14 -1.6242e-17 1.99118e-15 5.47645e-16 3.24785e-17 9.04119e-14 -1.62363e-17 1.99094e-15 5.50663e-16
2 2.56041e-17 8.49193e-14 -1.28001e-17 1.96086e-15 5.422e-16 2.56704e-17 8.51391e-14 -1.28333e-17 1.97201e-15 5.43957e-16
2.02 2.01974e-17 7.99502e-14 -1.00974e-17 1.9769e-15 5.36712e-16 2.02431e-17 8.01312e-14 -1.01203e-17 1.96208e-15 5.37882e-16
2.04 1.58946e-17 7.52255e-14 -7.94645e-18 1.92788e-15 5.32196e-16 1.59267e-17 7.53776e-14 -7.96252e-18 1.94792e-15 5.31582e-16
2.06 1.24801e-17 7.0744e-14 -6.23952e-18 1.9246e-15 5.26424e-16 1.25021e-17 7.08683e-14 -6.25049e-18 1.92433e-15 5.25864e-16
2.08 9.77061e-18 6.64522e-14 -4.88494e-18 1.89458e-15 5.19109e-16 9.79136e-18 6.65934e-14 -4.89532e-18 1.91062e-15 5.19841e-16
2.1 7.63263e-18 6.2394e-14 -3.81608e-18 1.89364e-15 5.12962e-16 7.65085e-18 6.25429e-14 -3.82519e-18 1.90026e-15 5.13866e-16
2.12 5.95326e-18 5.8596e-14 -2.97648e-18 1.88065e-15 5.076e-16 5.9646e-18 5.87076e-14 -2.98215e-18 1.88042e-15 5.07823e-16
2.14 4.63267e-18 5.49987e-14 -2.31624e-18 1.853e-15 5.00936e-16 4.63936e-18 5.50781e-14 -2.31958e-18 1.87126e-15 5.0233e-16
2.16 3.59852e-18 5.16199e-14 -1.7992e-18 1.85016e-15 4.9465e-16 3.60031e-18 5.16455e-14 -1.80009e-18 1.85694e-15 4.97258e-16
2.18 2.78512e-18 4.83583e-14 -1.39252e-18 1.83482e-15 4.91336e-16 2.78757e-18 4.8401e-14 -1.39375e-18 1.83915e-15 4.90875e-16
2.2 2.15138e-18 4.52943e-14 -1.07566e-18 1.8248e-15 4.85588e-16 2.15336e-18 4.53361e-14 -1.07665e-18 1.83233e-15 4.86007e-16
2.22 1.65881e-18 4.24215e-14 -8.29387e-19 1.80926e-15 4.8079e-16 1.65963e-18 4.24426e-14 -8.29799e-19 1.81176e-15 4.80877e-16
2.24 1.27357e-18 3.96316e-14 -6.36776e-19 1.79977e-15 4.73742e-16 1.27618e-18 3.97126e-14 -6.38077e-19 1.79841e-15 4.75313e-16
2.26 9.77666e-19 3.70852e-14 -4.88827e-19 1.7809e-15 4.68777e-16 9.79069e-19 3.71384e-14 -4.89528e-19 1.77982e-15 4.69492e-16
2.28 7.48856e-19 3.46867e-14 -3.74424e-19 1.78207e-15 4.63525e-16 7.4941e-19 3.47124e-14 -3.74701e-19 1.7776e-15 4.65774e-16
2.3 5.71847e-19 3.24015e-14 -2.85921e-19 1.76219e-15 4.61127e-16 5.72308e-19 3.24276e-14 -2.86151e-19 1.75816e-15 4.59969e-16
2.32 4.35476e-19 3.02366e-14 -2.17736e-19 1.73687e-15 4.55928e-16 4.36057e-19 3.0277e-14 -2.18027e-19 1.75278e-15 4.55057e-16
2.34 3.31106e-19 2.82218e-14 -1.65552e-19 1.74256e-15 4.49051e-16 3.31482e-19 2.82538e-14 -1.6574e-19 1.73111e-15 4.50479e-16
2.36 2.51008e-19 2.63099e-14 -1.25504e-19 1.71449e-15 4.44165e-16 2.51408e-19 2.63518e-14 -1.25703e-19 1.72568e-15 4.4518e-16
2.38 1.90103e-19 2.45469e-14 -9.50514e-20 1.70273e-15 4.40273e-16 1.9024e-19 2.45646e-14 -9.51197e-20 1.71503e-15 4.40691e-16
2.4 1.43559e-19 2.28759e-14 -7.1779e-20 1.69135e-15 4.37508e-16 1.43624e-19 2.28863e-14 -7.18118e-20 1.70134e-15 4.35662e-16
2.42 1.08052e-19 2.12857e-14 -5.40259e-20 1.67482e-15 4.32207e-16 1.08182e-19 2.13113e-14 -5.40909e-20 1.69608e-15 4.32093e-16
2.44 8.11631e-20 1.98008e-14 -4.05815e-20 1.69025e-15 4.2306e-16 8.12991e-20 1.9834e-14 -4.06495e-20 1.67201e-15 4.26651e-16
2.46 6.0847e-20 1.84161e-14 -3.04235e-20 1.66478e-15 4.21852e-16 6.09563e-20 1.84491e-14 -3.04781e-20 1.65982e-15 4.22621e-16
2.48 4.55066e-20 1.71171e-14 -2.27533e-20 1.66701e-15 4.15108e-16 4.55988e-20 1.71518e-14 -2.27994e-20 1.65575e-15 4.18507e-16
2.5 3.40544e-20 1.59475e-14 -1.70272e-20 1.64996e-15 4.12836e-16 3.40323e-20 1.59371e-14 -1.70161e-20 1.645e-15 4.14046e-16
2.52 2.52886e-20 1.47697e-14 -1.26443e-20 1.63018e-15 4.09693e-16 2.53413e-20 1.48005e-14 -1.26707e-20 1.63335e-15 4.10097e-16
2.54 1.88127e-20 1.37274e-14 -9.40634e-21 1.6223e-15 4.04573e-16 1.88265e-20 1.37375e-14 -9.41326e-21 1.62367e-15 4.06311e-16
2.56 1.39333e-20 1.27247e-14 -6.96665e-21 1.61308e-15 4.00969e-16 1.39545e-20 1.2744e-14 -6.97722e-21 1.61201e-15 4.0152e-16
2.58 1.03052e-20 1.17997e-14 -5.15261e-21 1.59527e-15 3.9691e-16 1.03195e-20 1.1816e-14 -5.15973e-21 1.59289e-15 3.97816e-16
2.6 7.5977e-21 1.09265e-14 -3.79885e-21 1.58806e-15 3.93639e-16 7.61381e-21 1.09496e-14 -3.80691e-21 1.58523e-15 3.93472e-16
2.62 5.59119e-21 1.0117e-14 -2.7956e-21 1.57537e-15 3.88721e-16 5.60466e-21 1.01413e-14 -2.80233e-21 1.57152e-15 3.89417e-16
2.64 4.10845e-21 9.36995e-15 -2.05422e-21 1.5619e-15 3.8577e-16 4.1162e-21 9.38764e-15 -2.0581e-21 1.57112e-15 3.86111e-16
2.66 3.01018e-21 8.6682e-15 -1.50509e-21 1.54895e-15 3.80684e-16 3.0161e-21 8.68526e-15 -1.50805e-21 1.55179e-15 3.82022e-16
2.68 2.20311e-21 8.02446e-15 -1.10156e-21 1.54683e-15 3.77209e-16 2.20494e-21 8.03109e-15 -1.10247e-21 1.54299e-15 3.78044e-16
2.7 1.60585e-21 7.41124e-15 -8.02927e-22 1.53679e-15 3.73049e-16 1.60822e-21 7.42218e-15 -8.04112e-22 1.53477e-15 3.74536e-16
2.72 1.1687e-21 6.84634e-15 -5.8435e-22 1.52132e-15 3.70224e-16 1.1703e-21 6.85573e-15 -5.85151e-22 1.52492e-15 3.70987e-16
2.74 8.4882e-22 6.32275e-15 -4.2441e-22 1.51517e-15 3.66963e-16 8.4967e-22 6.32908e-15 -4.24835e-22 1.51605e-15 3.67017e-16
2.76 6.14891e-22 5.83429e-15 -3.07446e-22 1.50418e-15 3.63635e-16 6.15465e-22 5.83973e-15 -3.07732e-22 1.50132e-15 3.63683e-16
2.78 4.44304e-22 5.37939e-15 -2.22152e-22 1.48672e-15 3.59417e-16 4.44791e-22 5.38529e-15 -2.22396e-22 1.49228e-15 3.59821e-16
2.8 3.20415e-22 4.959e-15 -1.60208e-22 1.47577e-15 3.554e-16 3.20708e-22 4.96353e-15 -1.60354e-22 1.48049e-15 3.56979e-16
2.82 2.30527e-22 4.56872e-15 -1.15263e-22 1.47266e-15 3.52845e-16 2.30708e-22 4.57232e-15 -1.15354e-22 1.47104e-15 3.53508e-16
2.84 1.65413e-22 4.20532e-15 -8.27063e-23 1.46143e-15 3.48945e-16 1.65584e-22 4.20966e-15 -8.27918e-23 1.46615e-15 3.50103e-16
2.86 1.18434e-22 3.86926e-15 -5.9217e-23 1.45159e-15 3.46605e-16 1.18569e-22 3.87367e-15 -5.92845e-23 1.45402e-15 3.46559e-16
2.88 8.45735e-23 3.55689e-15 -4.22867e-23 1.44183e-15 3.4256e-16 8.47081e-23 3.56256e-15 -4.2354e-23 1.43904e-15 3.43069e-16
2.9 6.02811e-23 3.2694e-15 -3.01406e-23 1.43093e-15 3.39851e-16 6.0378e-23 3.27465e-15 -3.0189e-23 1.43167e-15 3.40851e-16
2.92 4.28731e-23 3.0039e-15 -2.14366e-23 1.41657e-15 3.36233e-16 4.2937e-23 3.00838e-15 -2.14685e-23 1.42387e-15 3.36719e-16
2.94 3.04543e-23 2.76139e-15 -1.52271e-23 1.41021e-15 3.33751e-16 3.04639e-23 2.76226e-15 -1.52319e-23 1.41717e-15 3.34184e-16
2.96 2.15254e-23 2.53031e-15 -1.07627e-23 1.40355e-15 3.30729e-16 2.15644e-23 2.53489e-15 -1.07822e-23 1.40433e-15 3.30988e-16
2.98 1.52234e-23 2.32403e-15 -7.6117e-24 1.39132e-15 3.26499e-16 1.52297e-23 2.32498e-15 -7.61483e-24 1.39136e-15 3.27976e-16
3 1.07265e-23 2.13038e-15 -5.36324e-24 1.39915e-15 3.23779e-16 1.0731e-23 2.13129e-15 -5.36552e-24 1.39135e-15 3.24662e-16
3.02 7.54237e-24 1.95229e-15 -3.77119e-24 1.38714e-15 3.21115e-16 7.54385e-24 1.95267e-15 -3.77192e-24 1.3841e-15 3.21763e-16
3.04 5.28802e-24 1.78702e-15 -2.64401e-24 1.37203e-15 3.18636e-16 5.29107e-24 1.78805e-15 -2.64553e-24 1.37159e-15 3.19063e-16
3.06 3.7005e-24 1.63554e-15 -1.85025e-24 1.36391e-15 3.15092e-16 3.70248e-24 1.63642e-15 -1.85124e-24 1.36195e-15 3.16176e-16
3.08 2.58164e-24 1.49495e-15 -1.29082e-24 1.35809e-15 3.12525e-16 2.58488e-24 1.49683e-15 -1.29244e-24 1.35503e-15 3.13346e-16
3.1 1.79803e-24 1.36654e-15 -8.99016e-25 1.33753e-15 3.09688e-16 1.80048e-24 1.3684e-15 -9.00241e-25 1.34391e-15 3.10564e-16
3.12 1.24974e-24 1.24882e-15 -6.24868e-25 1.32313e-15 3.06962e-16 1.25122e-24 1.25031e-15 -6.25612e-25 1.33379e-15 3.07931e-16
3.14 8.65818e-25 1.13954e-15 -4.32909e-25 1.31929e-15 3.04492e-16 8.67523e-25 1.14179e-15 -4.33761e-25 1.32809e-15 3.04856e-16
3.16 5.98586e-25 1.03948e-15 -2.99293e-25 1.314e-15 3.02283e-16 6.00102e-25 1.04211e-15 -3.00051e-25 1.31556e-15 3.02326e-16
3.18 4.13027e-25 9.48025e-16 -2.06514e-25 1.30037e-15 2.99444e-16 4.1416e-25 9.50625e-16 -2.0708e-25 1.31285e-15 2.99471e-16
3.2 2.85108e-25 8.66494e-16 -1.42554e-25 1.30419e-15 2.95948e-16 2.85174e-25 8.66694e-16 -1.42587e-25 1.30285e-15 2.97233e-16
3.22 1.95884e-25 7.8965e-16 -9.7942e-26 1.28613e-15 2.94786e-16 1.95907e-25 7.89743e-16 -9.79535e-26 1.29627e-15 2.9455e-16
3.24 1.343e-25 7.19375e-16 -6.71499e-26 1.27785e-15 2.91776e-16 1.34273e-25 7.19231e-16 -6.71365e-26 1.28253e-15 2.92152e-16
3.26 9.18381e-26 6.54803e-16 -4.59191e-26 1.26917e-15 2.88846e-16 9.18176e-26 6.54657e-16 -4.59088e-26 1.27839e-15 2.89428e-16
3.28 6.26637e-26 5.95767e-16 -3.13319e-26 1.26435e-15 2.87089e-16 6.26415e-26 5.95555e-16 -3.13207e-26 1.27099e-15 2.86852e-16
3.3 4.2652e-26 5.41672e-16 -2.1326e-26 1.2589e-15 2.84089e-16 4.26379e-26 5.41493e-16 -2.1319e-26 1.26289e-15 2.85011e-16
3.32 2.89648e-26 4.92231e-16 -1.44824e-26 1.24715e-15 2.82157e-16 2.89553e-26 4.9207e-16 -1.44777e-26 1.24866e-15 2.82039e-16
3.34 1.96292e-26 4.47165e-16 -9.81462e-27 1.23464e-15 2.78775e-16 1.96182e-26 4.46913e-16 -9.80909e-27 1.24432e-15 2.80045e-16
3.36 1.3267e-26 4.05852e-16 -6.6335e-27 1.22977e-15 2.76716e-16 1.32613e-26 4.05678e-16 -6.63067e-27 1.23337e-15 2.77215e-16
3.38 8.94451e-27 3.68083e-16 -4.47226e-27 1.22015e-15 2.74453e-16 8.94364e-27 3.68047e-16 -4.47182e-27 1.22756e-15 2.75089e-16
3.4 6.01706e-27 3.33681e-16 -3.00853e-27 1.22681e-15 2.72616e-16 6.01782e-27 3.33723e-16 -3.00891e-27 1.21797e-15 2.72697e-16
3.42 4.03909e-27 3.02381e-16 -2.01955e-27 1.20659e-15 2.70148e-16 4.03982e-27 3.02435e-16 -2.01991e-27 1.21104e-15 2.70674e-16
3.44 2.70521e-27 2.73879e-16 -1.3526e-27 1.19855e-15 2.68523e-16 2.70572e-27 2.7393e-16 -1.35286e-27 1.20564e-15 2.68197e-16
3.46 1.80715e-27 2.47859e-16 -9.03576e-28 1.19748e-15 2.66605e-16 1.80801e-27 2.47977e-16 -9.04005e-28 1.19665e-15 2.65944e-16
3.48 1.20521e-27 2.24331e-16 -6.02606e-28 1.19104e-15 2.63331e-16 1.20536e-27 2.24359e-16 -6.02681e-28 1.18761e-15 2.64115e-16
3.5 8.01636e-28 2.02854e-16 -4.00818e-28 1.19347e-15 2.61392e-16 8.01736e-28 2.02879e-16 -4.00868e-28 1.18206e-15 2.61664e-16
3.52 5.31726e-28 1.83248e-16 -2.65863e-28 1.1767e-15 2.59405e-16 5.32039e-28 1.83356e-16 -2.66019e-28 1.17862e-15 2.59769e-16
3.54 3.52046e-28 1.65524e-16 -1.76023e-28 1.16529e-15 2.56842e-16 3.52251e-28 1.6562e-16 -1.76126e-28 1.16837e-15 2.57472e-16
3.56 2.3276e-28 1.49569e-16 -1.1638e-28 1.1533e-15 2.55456e-16 2.3268e-28 1.49518e-16 -1.1634e-28 1.15967e-15 2.55562e-16
3.58 1.52921e-28 1.34536e-16 -7.64604e-29 1.14532e-15 2.53311e-16 1.53343e-28 1.34908e-16 -7.66716e-29 1.15487e-15 2.53661e-16
3.6 1.00599e-28 1.21386e-16 -5.02994e-29 1.14561e-15 2.51926e-16 1.00825e-28 1.21658e-16 -5.04123e-29 1.14659e-15 2.51461e-16
3.62 6.59529e-29 1.09339e-16 -3.29765e-29 1.19799e-15 2.48974e-16 6.61403e-29 1.0965e-16 -3.30701e-29 1.14148e-15 2.4926e-16
3.64 4.31767e-29 9.85194e-17 -2.15884e-29 1.12976e-15 2.46828e-16 4.32876e-29 9.87723e-17 -2.16438e-29 1.13247e-15 2.47368e-16
3.66 2.82461e-29 8.88639e-17 -1.4123e-29 1.1248e-15 2.44955e-16 2.82655e-29 8.89252e-17 -1.41328e-29 1.12276e-15 2.45291e-16
3.68 1.8383e-29 7.98809e-17 -9.19149e-30 1.11828e-15 2.43658e-16 1.8414e-29 8.00159e-17 -9.20702e-30 1.1189e-15 2.43669e-16
3.7 1.19481e-29 7.18372e-17 -5.97404e-30 1.10635e-15 2.41251e-16 1.19684e-29 7.19596e-17 -5.98422e-30 1.11364e-15 2.4184e-16
3.72 7.74569e-30 6.45506e-17 -3.87285e-30 1.10644e-15 2.40606e-16 7.76111e-30 6.4679e-17 -3.88055e-30 1.10664e-15 2.39657e-16
3.74 5.01409e-30 5.80209e-17 -2.50704e-30 1.09617e-15 2.37476e-16 5.02119e-30 5.81031e-17 -2.5106e-30 1.1017e-15 2.37926e-16
3.76 3.24089e-30 5.21644e-17 -1.62045e-30 1.08728e-15 2.35867e-16 3.24106e-30 5.21671e-17 -1.62053e-30 1.09248e-15 2.36051e-16
3.78 2.08709e-30 4.68093e-17 -1.04355e-30 1.07249e-15 2.34086e-16 2.0872e-30 4.68119e-17 -1.0436e-30 1.08604e-15 2.34586e-16
3.8 1.34096e-30 4.1981e-17 -6.7048e-31 1.0747e-15 2.32081e-16 1.34103e-30 4.19833e-17 -6.70516e-31 1.07706e-15 2.32386e-16
3.82 8.5943e-31 3.76234e-17 -4.29715e-31 1.0673e-15 2.3094e-16 8.59628e-31 3.7632e-17 -4.29814e-31 1.06883e-15 2.3073e-16
3.84 5.49472e-31 3.36952e-17 -2.74736e-31 1.06343e-15 2.2835e-16 5.49767e-31 3.37133e-17 -2.74883e-31 1.06715e-15 2.29219e-16
3.86 3.50613e-31 3.01709e-17 -1.75306e-31 1.05604e-15 2.26844e-16 3.50787e-31 3.01859e-17 -1.75394e-31 1.06251e-15 2.272e-16
3.88 2.23273e-31 2.70085e-17 -1.11637e-31 1.05232e-15 2.24783e-16 2.23309e-31 2.70128e-17 -1.11654e-31 1.05213e-15 2.25546e-16
3.9 1.41806e-31 2.41561e-17 -7.0903e-32 1.03967e-15 2.23513e-16 1.41829e-31 2.416e-17 -7.09145e-32 1.04811e-15 2.2418e-16
3.92 8.98566e-32 2.1593e-17 -4.49283e-32 1.03102e-15 2.21212e-16 8.98712e-32 2.15966e-17 -4.49356e-32 1.04267e-15 2.22208e-16
3.94 5.68116e-32 1.92929e-17 -2.84058e-32 1.03349e-15 2.19564e-16 5.68163e-32 1.92945e-17 -2.84081e-32 1.03435e-15 2.20624e-16
3.96 3.58333e-32 1.72269e-17 -1.79166e-32 1.02483e-15 2.19044e-16 3.58362e-32 1.72283e-17 -1.79181e-32 1.02739e-15 2.18923e-16
3.98 2.25387e-32 1.53665e-17 -1.12694e-32 1.01975e-15 2.17007e-16 2.25511e-32 1.5375e-17 -1.12755e-32 1.0241e-15 2.17222e-16
4 1.41552e-32 1.37105e-17 -7.07762e-33 1.01552e-15 2.15397e-16 1.41583e-32 1.37134e-17 -7.07913e-33 1.01837e-15 2.15536e-16
4.02 8.86718e-33 1.22229e-17 -4.43359e-33 1.00335e-15 2.13354e-16 8.86848e-33 1.22247e-17 -4.43424e-33 1.00982e-15 2.14015e-16
4.04 5.53998e-33 1.08872e-17 -2.76999e-33 9.98432e-16 2.12408e-16 5.54223e-33 1.08916e-17 -2.77111e-33 1.00397e-15 2.12562e-16
4.06 3.45414e-33 9.6946e-18 -1.72707e-33 9.94129e-16 2.10671e-16 3.45554e-33 9.69855e-18 -1.72777e-33 9.96002e-16 2.11056e-16
4.08 2.14882e-33 8.62854e-18 -1.07441e-33 9.89287e-16 2.08852e-16 2.14954e-33 8.63142e-18 -1.07477e-33 9.94898e-16 2.09533e-16
4.1 1.3336e-33 7.67493e-18 -6.66801e-34 9.8526e-16 2.07448e-16 1.33404e-33 7.67748e-18 -6.67022e-34 9.85879e-16 2.08091e-16
4.12 8.25595e-34 6.82168e-18 -4.12797e-34 9.76275e-16 2.06313e-16 8.26021e-34 6.8252e-18 -4.13011e-34 9.81318e-16 2.0649e-16
4.14 5.10019e-34 6.06108e-18 -2.55009e-34 9.68829e-16 2.05632e-16 5.1028e-34 6.06419e-18 -2.5514e-34 9.7649e-16 2.0508e-16
4.16 3.14341e-34 5.38231e-18 -1.5717e-34 9.67463e-16 2.03202e-16 3.14502e-34 5.38507e-18 -1.57251e-34 9.68601e-16 2.03437e-16
4.18 1.9329e-34 4.77692e-18 -9.66452e-35 9.63955e-16 2.01347e-16 1.9339e-34 4.77937e-18 -9.66949e-35 9.66949e-16 2.02374e-16
4.2 1.18705e-34 4.24169e-18 -5.93524e-35 9.53987e-16 1.99885e-16 1.18642e-34 4.23946e-18 -5.93212e-35 9.62058e-16 2.00847e-16
4.22 7.2656e-35 3.76044e-18 -3.6328e-35 9.52265e-16 1.98873e-16 7.26178e-35 3.75846e-18 -3.63089e-35 9.5218e-16 1.99124e-16
4.24 4.43456e-35 3.33028e-18 -2.21728e-35 9.41559e-16 1.97536e-16 4.43447e-35 3.33021e-18 -2.21724e-35 9.47252e-16 1.97434e-16
4.26 2.70328e-35 2.95084e-18 -1.35164e-35 9.30651e-16 1.96098e-16 2.7017e-35 2.94912e-18 -1.35085e-35 9.4138e-16 1.96412e-16
4.28 1.64314e-35 2.61169e-18 -8.21572e-36 9.30714e-16 1.94701e-16 1.64221e-35 2.6102e-18 -8.21105e-36 9.37708e-16 1.95134e-16
4.3 9.95193e-36 2.30732e-18 -4.97596e-36 9.29885e-16 1.93272e-16 9.959e-36 2.30896e-18 -4.9795e-36 9.32437e-16 1.93751e-16
4.32 6.02536e-36 2.04128e-18 -3.01268e-36 9.1953e-16 1.92134e-16 6.02559e-36 2.04136e-18 -3.01279e-36 9.25348e-16 1.92356e-16
4.34 3.63688e-36 1.80357e-18 -1.81844e-36 9.26859e-16 1.90328e-16 3.6373e-36 1.80378e-18 -1.81865e-36 9.20675e-16 1.91413e-16
4.36 2.18969e-36 1.59234e-18 -1.09485e-36 9.14661e-16 1.89189e-16 2.19056e-36 1.59297e-18 -1.09528e-36 9.18961e-16 1.89894e-16
4.38 1.31597e-36 1.40576e-18 -6.57985e-37 9.08987e-16 1.88049e-16 1.31621e-36 1.40602e-18 -6.58107e-37 9.08976e-16 1.88318e-16
4.4 7.88935e-37 1.24017e-18 -3.94467e-37 9.01619e-16 1.86829e-16 7.89031e-37 1.24032e-18 -3.94515e-37 9.05109e-16 1.87392e-16
4.42 4.71794e-37 1.09329e-18 -2.35897e-37 8.98462e-16 1.85082e-16 4.71908e-37 1.09355e-18 -2.35954e-37 9.02443e-16 1.8621e-16
4.44 2.81387e-37 9.62921e-19 -1.40693e-37 8.8661e-16 1.84513e-16 2.8159e-37 9.63616e-19 -1.40795e-37 8.95087e-16 1.8496e-16
4.46 1.67517e-37 8.4804e-19 -8.37586e-38 8.89014e-16 1.82732e-16 1.67638e-37 8.4865e-19 -8.38189e-38 8.92366e-16 1.83283e-16
4.48 9.94915e-38 7.46409e-19 -4.97457e-38 8.79898e-16 1.81447e-16 9.95688e-38 7.46989e-19 -4.97844e-38 8.86552e-16 1.82333e-16
4.5 5.89688e-38 6.56767e-19 -2.94844e-38 8.78138e-16 1.80537e-16 5.90025e-38 6.57142e-19 -2.95012e-38 8.79431e-16 1.80741e-16
4.52 3.48621e-38 5.77438e-19 -1.74311e-38 8.63252e-16 1.78799e-16 3.48829e-38 5.77783e-19 -1.74415e-38 8.76117e-16 1.80003e-16
4.54 2.05617e-38 5.07385e-19 -1.02808e-38 8.69656e-16 1.78194e-16 2.05756e-38 5.07727e-19 -1.02878e-38 8.70019e-16 1.78549e-16
4.56 1.21002e-38 4.4562e-19 -6.05012e-39 8.64757e-16 1.76956e-16 1.21084e-38 4.45919e-19 -6.05419e-39 8.66044e-16 1.77439e-16
4.58 7.10379e-39 3.91126e-19 -3.5519e-39 8.58172e-16 1.7619e-16 7.10912e-39 3.91419e-19 -3.55456e-39 8.63755e-16 1.76169e-16
4.6 4.16117e-39 3.43133e-19 -2.08058e-39 8.53741e-16 1.75404e-16 4.16429e-39 3.4339e-19 -2.08215e-39 8.58385e-16 1.75359e-16
4.62 2.43139e-39 3.00805e-19 -1.21569e-39 8.53118e-16 1.73232e-16 2.43368e-39 3.01088e-19 -1.21684e-39 8.51316e-16 1.74049e-16
4.64 1.41878e-39 2.63813e-19 -7.0939e-40 8.43161e-16 1.73577e-16 1.41899e-39 2.63852e-19 -7.09496e-40 8.47981e-16 1.72854e-16
4.66 8.24904e-40 2.30939e-19 -4.12452e-40 8.4145e-16 1.71232e-16 8.25453e-40 2.31093e-19 -4.12727e-40 8.44979e-16 1.7185e-16
4.68 4.79096e-40 2.02299e-19 -2.39548e-40 8.37431e-16 1.70231e-16 4.79072e-40 2.02289e-19 -2.39536e-40 8.37808e-16 1.70637e-16
4.7 2.77236e-40 1.76874e-19 -1.38618e-40 8.31792e-16 1.688e-16 2.77399e-40 1.76977e-19 -1.38699e-40 8.30183e-16 1.69701e-16
4.72 1.60198e-40 1.54695e-19 -8.00991e-41 8.26704e-16 1.67974e-16 1.60252e-40 1.54747e-19 -8.0126e-41 8.32289e-16 1.68495e-16
4.74 9.23448e-41 1.35208e-19 -4.61724e-41 8.24755e-16 1.66804e-16 9.23631e-41 1.35235e-19 -4.61815e-41 8.26882e-16 1.6753e-16
4.76 5.31011e-41 1.18094e-19 -2.65505e-41 8.19506e-16 1.66082e-16 5.31115e-41 1.18117e-19 -2.65558e-41 8.20489e-16 1.66271e-16
4.78 3.04418e-41 1.03014e-19 -1.52209e-41 8.14178e-16 1.65151e-16 3.04701e-41 1.0311e-19 -1.52351e-41 8.1673e-16 1.65219e-16
4.8 1.74241e-41 8.98752e-20 -8.71207e-42 8.09554e-16 1.63258e-16 1.74404e-41 8.9959e-20 -8.72019e-42 8.13157e-16 1.64295e-16
4.82 9.95014e-42 7.83693e-20 -4.97507e-42 8.05083e-16 1.6221e-16 9.95938e-42 7.84421e-20 -4.97969e-42 8.08601e-16 1.63171e-16
4.84 5.66895e-42 6.82986e-20 -2.83447e-42 8.06638e-16 1.61645e-16 5.6742e-42 6.83619e-20 -2.8371e-42 8.06021e-16 1.62151e-16
4.86 3.22233e-42 5.9489e-20 -1.61117e-42 7.96432e-16 1.60583e-16 3.22531e-42 5.9544e-20 -1.61266e-42 7.9924e-16 1.61074e-16
4.88 1.82741e-42 5.17873e-20 -9.13705e-43 7.97668e-16 1.59654e-16 1.82909e-42 5.18349e-20 -9.14544e-43 7.94653e-16 1.60125e-16
4.9 1.03399e-42 4.50599e-20 -5.16996e-43 7.93339e-16 1.58435e-16 1.03489e-42 4.50989e-20 -5.17443e-43 7.91889e-16 1.58873e-16
4.92 5.83674e-43 3.91826e-20 -2.91837e-43 7.82372e-16 1.57662e-16 5.84179e-43 3.92165e-20 -2.9209e-43 7.87195e-16 1.58136e-16
4.94 3.28714e-43 3.40531e-20 -1.64357e-43 7.80473e-16 1.56597e-16 3.28999e-43 3.40826e-20 -1.645e-43 7.82497e-16 1.5728e-16
4.96 1.84671e-43 2.95744e-20 -9.23357e-44 7.73852e-16 1.55939e-16 1.84858e-43 2.96043e-20 -9.24292e-44 7.80097e-16 1.56179e-16
4.98 1.03524e-43 2.56743e-20 -5.17618e-44 7.68817e-16 1.54758e-16 1.03628e-43 2.57003e-20 -5.18141e-44 7.74641e-16 1.5527e-16
5 5.79146e-44 2.2282e-20 -2.89573e-44 7.66878e-16 1.53268e-16 5.79579e-44 2.22987e-20 -2.8979e-44 7.68634e-16 1.54216e-16
5.02 3.2316e-44 1.93222e-20 -1.6158e-44 7.60929e-16 1.53056e-16 3.23402e-44 1.93366e-20 -1.61701e-44 7.68548e-16 1.53082e-16
5.04 1.79983e-44 1.67535e-20 -8.99916e-45 7.59358e-16 1.5187e-16 1.80039e-44 1.67588e-20 -9.00197e-45 7.64267e-16 1.52137e-16
5.06 9.99195e-45 1.45052e-20 -4.99597e-45 7.55391e-16 1.50365e-16 9.99971e-45 1.45165e-20 -4.99986e-45 7.60138e-16 1.51582e-16
5.08 5.53747e-45 1.25589e-20 -2.76874e-45 7.52695e-16 1.49869e-16 5.54119e-45 1.25673e-20 -2.77059e-45 7.5482e-16 1.50678e-16
5.1 3.06142e-45 1.08665e-20 -1.53071e-45 7.49596e-16 1.49058e-16 3.06347e-45 1.08738e-20 -1.53173e-45 7.52107e-16 1.49568e-16
5.12 1.6886e-45 9.397e-21 -8.44301e-46 7.45174e-16 1.48077e-16 1.68974e-45 9.40332e-21 -8.44868e-46 7.49512e-16 1.48762e-16
5.14 9.29237e-46 8.1217e-21 -4.64619e-46 7.41155e-16 1.47204e-16 9.29864e-46 8.12718e-21 -4.64932e-46 7.44557e-16 1.47847e-16
5.16 5.10128e-46 7.01491e-21 -2.55064e-46 7.40707e-16 1.46363e-16 5.10523e-46 7.02033e-21 -2.55261e-46 7.41751e-16 1.4682e-16
5.18 2.79389e-46 6.05535e-21 -1.39695e-46 7.35691e-16 1.45379e-16 2.79644e-46 6.06087e-21 -1.39822e-46 7.37289e-16 1.46365e-16
5.2 1.52766e-46 5.22765e-21 -7.6383e-47 7.31739e-16 1.44342e-16 1.52824e-46 5.22964e-21 -7.6412e-47 7.32493e-16 1.45157e-16
5.22 8.33197e-47 4.50965e-21 0 7.22632e-16 1.439e-16 8.33244e-47 4.50991e-21 0 7.28673e-16 1.44501e-16
5.24 4.53079e-47 3.88552e-21 0 7.23165e-16 1.42871e-16 4.53261e-47 3.88708e-21 0 7.25515e-16 1.43464e-16
5.26 2.46019e-47 3.34879e-21 0 7.15311e-16 1.42614e-16 2.45991e-47 3.34841e-21 0 7.19828e-16 1.4261e-16
5.28 1.33168e-47 2.88223e-21 0 7.14898e-16 1.41285e-16 1.33194e-47 2.88279e-21 0 7.16945e-16 1.41985e-16
5.3 7.19003e-48 2.47874e-21 0 7.08138e-16 1.40334e-16 7.19525e-48 2.48054e-21 0 7.14225e-16 1.40687e-16
5.32 3.87529e-48 2.13178e-21 0 7.06812e-16 1.39634e-16 3.87794e-48 2.13324e-21 0 7.10972e-16 1.40204e-16
5.34 2.08274e-48 1.83136e-21 0 7.04043e-16 1.3908e-16 2.08522e-48 1.83354e-21 0 7.08824e-16 1.39581e-16
5.36 1.11735e-48 1.57323e-21 0 6.98626e-16 1.38529e-16 1.11866e-48 1.57508e-21 0 7.03045e-16 1.38597e-16
5.38 5.98239e-49 1.35117e-21 0 7.00381e-16 1.37288e-16 5.98739e-49 1.3523e-21 0 7.00298e-16 1.38117e-16
5.4 3.19459e-49 1.15943e-21 0 6.96733e-16 1.36692e-16 3.19722e-49 1.16039e-21 0 6.96645e-16 1.3704e-16
5.42 1.70194e-49 9.94333e-22 0 6.89585e-16 1.35695e-16 1.70335e-49 9.95157e-22 0 6.93806e-16 1.36319e-16
5.44 9.04611e-50 8.52263e-22 0 6.87955e-16 1.34723e-16 9.05374e-50 8.52982e-22 0 6.87955e-16 1.35481e-16
5.46 4.79663e-50 7.30021e-22 0 6.77028e-16 1.34539e-16 4.80118e-50 7.30714e-22 0 6.83213e-16 1.34593e-16
5.48 2.53821e-50 6.25144e-22 0 6.80088e-16 1.33103e-16 2.54017e-50 6.25625e-22 0 6.83396e-16 1.34094e-16
5.5 1.33977e-50 5.3493e-22 0 6.80354e-16 1.32804e-16 1.34082e-50 5.35352e-22 0 6.78927e-16 1.33069e-16
5.52 7.05571e-51 4.57498e-22 0 6.71964e-16 1.31799e-16 7.06116e-51 4.57851e-22 0 6.78117e-16 1.32583e-16
5.54 3.70586e-51 3.90915e-22 0 6.70496e-16 1.31103e-16 3.71001e-51 3.91353e-22 0 6.72674e-16 1.31887e-16
5.56 1.94015e-51 3.33533e-22 0 6.66371e-16 1.30642e-16 1.94477e-51 3.34327e-22 0 6.69045e-16 1.30879e-16
5.58 1.0167e-51 2.85345e-22 0 6.65216e-16 1.29958e-16 1.01708e-51 2.85452e-22 0 6.67193e-16 1.30318e-16
5.6 5.29671e-52 2.4312e-22 0 6.63934e-16 1.29176e-16 5.30689e-52 2.43588e-22 0 6.62894e-16 1.2926e-16
5.62 2.75724e-52 2.07344e-22 0 6.56449e-16 1.2983e-16 2.7626e-52 2.07747e-22 0 6.6062e-16 1.28906e-16
5.64 1.43337e-52 1.76906e-22 0 6.52308e-16 1.27524e-16 1.4348e-52 1.77082e-22 0 6.57494e-16 1.27884e-16
5.66 7.42941e-53 1.50754e-22 0 6.46105e-16 1.27288e-16 7.4346e-53 1.5086e-22 0 6.53566e-16 1.27597e-16
5.68 3.84193e-53 1.28399e-22 0 6.53118e-16 1.26042e-16 3.84343e-53 1.28449e-22 0 6.51077e-16 1.2677e-16
5.7 1.98241e-53 1.09311e-22 0 6.4034e-16 1.25005e-16 1.98233e-53 1.09307e-22 0 6.47643e-16 1.2596e-16
5.72 1.0182e-53 9.27955e-23 0 6.39897e-16 1.24839e-16 1.02006e-53 9.29656e-23 0 6.45771e-16 1.25201e-16
5.74 5.22845e-54 7.88964e-23 0 6.38601e-16 1.24293e-16 5.23688e-54 7.90236e-23 0 6.41065e-16 1.2466e-16
5.76 2.67746e-54 6.70132e-23 0 6.3444e-16 1.23633e-16 2.68234e-54 6.71352e-23 0 6.37989e-16 1.24168e-16
5.78 1.36838e-54 5.69062e-23 0 6.3269e-16 1.226e-16 1.37072e-54 5.70036e-23 0 6.35291e-16 1.23053e-16
5.8 6.97675e-55 4.82935e-23 0 6.3026e-16 1.21821e-16 6.98839e-55 4.83742e-23 0 6.31479e-16 1.22442e-16
5.82 3.5493e-55 4.09662e-23 0 6.27575e-16 1.21426e-16 3.55469e-55 4.10283e-23 0 6.29968e-16 1.22041e-16
5.84 1.80119e-55 3.47258e-23 0 6.21853e-16 1.20689e-16 1.80393e-55 3.47786e-23 0 6.26888e-16 1.20947e-16
5.86 9.12692e-56 2.94437e-23 0 6.25111e-16 1.19879e-16 9.13341e-56 2.94646e-23 0 6.25248e-16 1.20642e-16
5.88 4.60047e-56 2.48776e-23 0 6.15677e-16 1.1969e-16 4.61361e-56 2.49487e-23 0 6.21057e-16 1.20099e-16
5.9 2.31858e-56 2.10539e-23 0 6.15055e-16 1.1825e-16 2.32511e-56 2.11131e-23 0 6.18821e-16 1.19265e-16
5.92 1.16758e-56 1.78347e-23 0 6.1198e-16 1.18084e-16 1.16907e-56 1.78574e-23 0 6.15281e-16 1.18569e-16
5.94 5.86192e-57 1.50886e-23 0 6.05334e-16 1.17307e-16 5.8645e-57 1.50953e-23 0 6.12368e-16 1.17985e-16
5.96 2.93479e-57 1.27521e-23 0 6.07423e-16 1.17107e-16 2.93506e-57 1.27533e-23 0 6.10689e-16 1.17446e-16
5.98 1.46444e-57 1.07606e-23 0 6.02643e-16 1.16475e-16 1.46554e-57 1.07687e-23 0 6.06716e-16 1.1675e-16
6 7.29669e-58 9.08278e-24 0 6.00774e-16 1.15651e-16 7.30081e-58 9.08791e-24 0 6.0265e-16 1.1636e-16
6.02 3.62581e-58 7.65929e-24 0 5.99639e-16 1.15148e-16 3.62861e-58 7.66518e-24 0 6.00463e-16 1.158e-16
6.04 1.79642e-58 6.45127e-24 0 5.96833e-16 1.14792e-16 1.7993e-58 6.4616e-24 0 5.97522e-16 1.15021e-16
6.06 8.89824e-59 5.44201e-24 0 5.9486e-16 1.13751e-16 8.90146e-59 5.44398e-24 0 5.96055e-16 1.14475e-16
6.08 4.39247e-59 4.58297e-24 0 5.88582e-16 1.13387e-16 4.39353e-59 4.58407e-24 0 5.91934e-16 1.1381e-16
6.1 2.16125e-59 3.8538e-24 0 5.84629e-16 1.12899e-16 2.16351e-59 3.85784e-24 0 5.89756e-16 1.13341e-16
6.12 1.06249e-59 3.24356e-24 0 5.83399e-16 1.1204e-16 1.06292e-59 3.24487e-24 0 5.87708e-16 1.12946e-16
6.14 5.20378e-60 2.72453e-24 0 5.7922e-16 1.11538e-16 5.20998e-60 2.72777e-24 0 5.848e-16 1.12081e-16
6.16 2.54333e-60 2.28779e-24 0 5.78543e-16 1.11078e-16 2.5478e-60 2.29181e-24 0 5.81623e-16 1.11572e-16
6.18 1.24153e-60 1.92209e-24 0 5.72172e-16 1.10654e-16 1.24305e-60 1.92445e-24 0 5.78517e-16 1.10675e-16
6.2 6.03369e-61 1.61053e-24 0 5.73203e-16 1.10021e-16 6.05073e-61 1.61508e-24 0 5.77398e-16 1.10321e-16
6.22 2.93719e-61 1.3541e-24 0 5.69538e-16 1.09032e-16 2.93847e-61 1.35469e-24 0 5.76505e-16 1.09647e-16
6.24 1.42254e-61 1.1347e-24 0 5.67675e-16 1.09029e-16 1.42373e-61 1.13565e-24 0 5.71844e-16 1.09214e-16
6.26 6.87614e-62 9.50656e-25 0 5.64938e-16 1.08312e-16 6.88223e-62 9.51497e-25 0 5.69607e-16 1.08788e-16
6.28 3.31015e-62 7.94607e-25 0 5.63456e-16 1.07431e-16 3.31913e-62 7.96764e-25 0 5.6554e-16 1.083e-16
6.3 1.59626e-62 6.66501e-25 0 5.60784e-16 1.06955e-16 1.59703e-62 6.66822e-25 0 5.63002e-16 1.075e-16
6.32 7.65336e-63 5.56805e-25 0 5.56027e-16 1.06179e-16 7.66652e-63 5.57762e-25 0 5.62479e-16 1.0708e-16
6.34 3.66865e-63 4.65883e-25 0 5.56022e-16 1.0581e-16 3.67178e-63 4.6628e-25 0 5.59559e-16 1.06578e-16
6.36 1.75241e-63 3.89126e-25 0 5.54132e-16 1.05661e-16 1.75448e-63 3.89586e-25 0 5.57888e-16 1.06055e-16
6.38 8.35472e-64 3.24963e-25 0 5.52913e-16 1.04967e-16 8.36404e-64 3.25326e-25 0 5.55094e-16 1.05449e-16
6.4 3.97372e-64 2.71214e-25 0 5.49385e-16 1.04148e-16 3.97812e-64 2.71514e-25 0 5.52006e-16 1.05086e-16
6.42 1.88683e-64 2.26372e-25 0 5.43326e-16 1.03831e-16 1.8877e-64 2.26477e-25 0 5.49004e-16 1.04316e-16
6.44 8.93116e-65 1.88686e-25 0 5.45169e-16 1.03581e-16 8.9368e-65 1.88805e-25 0 5.47745e-16 1.0401e-16
6.46 4.20984e-65 1.56893e-25 0 5.45061e-16 1.02974e-16 4.2211e-65 1.57313e-25 0 5.42754e-16 1.03453e-16
6.48 1.98394e-65 1.30658e-25 0 5.31477e-16 1.02353e-16 1.98913e-65 1.31e-25 0 5.40931e-16 1.02883e-16
6.5 9.32745e-66 1.08744e-25 0 5.35716e-16 1.01973e-16 9.35181e-66 1.09028e-25 0 5.39047e-16 1.02581e-16
6.52 4.3807e-66 9.05699e-26 0 5.32308e-16 1.01476e-16 4.38654e-66 9.06907e-26 0 5.3785e-16 1.01862e-16
6.54 2.04981e-66 7.52866e-26 0 5.30843e-16 1.00773e-16 2.05278e-66 7.53956e-26 0 5.33691e-16 1.01601e-16
6.56 9.573e-67 6.25719e-26 0 5.29857e-16 1.00505e-16 9.58422e-67 6.26452e-26 0 5.32766e-16 1.00987e-16
6.58 4.45912e-67 5.19603e-26 0 5.2917e-16 1.00111e-16 4.46442e-67 5.20221e-26 0 5.3023e-16 1.00437e-16
6.6 2.07374e-67 4.31551e-26 0 5.25441e-16 9.95079e-17 2.07476e-67 4.31765e-26 0 5.28272e-16 9.99196e-17
6.62 9.60157e-68 3.57472e-26 0 5.20906e-16 9.90326e-17 9.61978e-68 3.58149e-26 0 5.26828e-16 9.95298e-17
6.64 4.44448e-68 2.96555e-26 0 5.1958e-16 9.82775e-17 4.44996e-68 2.9692e-26 0 5.23217e-16 9.91463e-17
6.66 2.05118e-68 2.45719e-26 0 5.20133e-16 9.82503e-17 2.05372e-68 2.46022e-26 0 5.20597e-16 9.8536e-17
6.68 9.44224e-69 2.03433e-26 0 5.18271e-16 9.75948e-17 9.45628e-69 2.03736e-26 0 5.20657e-16 9.79273e-17
6.7 4.33359e-69 1.68218e-26 0 5.14404e-16 9.71872e-17 4.34404e-69 1.68623e-26 0 5.17161e-16 9.7643e-17
6.72 1.98562e-69 1.39111e-26 0 5.11216e-16 9.69009e-17 1.99095e-69 1.39485e-26 0 5.15171e-16 9.71419e-17
6.74 9.09607e-70 1.1522e-26 0 5.09826e-16 9.62611e-17 9.10379e-70 1.15318e-26 0 5.12211e-16 9.66624e-17
6.76 4.15127e-70 9.52413e-27 0 5.07682e-16 9.5579e-17 4.15315e-70 9.52844e-27 0 5.11222e-16 9.63598e-17
6.78 1.88911e-70 7.86389e-27 0 5.06383e-16 9.52876e-17 1.89029e-70 7.86877e-27 0 5.09528e-16 9.56986e-17
6.8 8.57733e-71 6.4898e-27 0 5.02443e-16 9.48096e-17 8.58363e-71 6.49456e-27 0 5.0624e-16 9.5492e-17
6.82 3.88632e-71 5.35404e-27 0 5.01625e-16 9.43236e-17 3.88874e-71 5.35737e-27 0 5.03695e-16 9.48974e-17
6.84 1.75684e-71 4.41472e-27 0 5.00544e-16 9.38579e-17 1.75768e-71 4.41684e-27 0 5.0267e-16 9.43274e-17
6.86 7.9197e-72 3.63641e-27 0 4.95003e-16 9.34307e-17 7.92621e-72 3.6394e-27 0 5.00423e-16 9.40894e-17
6.88 3.56248e-72 2.99415e-27 0 4.94201e-16 9.31625e-17 3.56603e-72 2.99714e-27 0 4.98671e-16 9.33972e-17
6.9 1.59942e-72 2.46494e-27 0 4.9224e-16 9.28157e-17 1.60066e-72 2.46684e-27 0 4.95792e-16 9.31352e-17
6.92 7.1644e-73 2.02819e-27 0 4.91025e-16 9.21775e-17 7.16814e-73 2.02925e-27 0 4.94495e-16 9.24724e-17
6.94 3.2005e-73 1.66723e-27 0 4.87771e-16 9.17995e-17 3.20264e-73 1.66835e-27 0 4.9147e-16 9.2267e-17
6.96 1.4272e-73 1.3705e-27 0 4.86058e-16 9.12305e-17 1.42759e-73 1.37087e-27 0 4.89628e-16 9.19211e-17
6.98 6.34465e-74 1.12507e-27 0 4.85029e-16 9.08631e-17 6.34882e-74 1.12581e-27 0 4.87501e-16 9.1399e-17
7 2.81606e-74 9.23756e-28 0 4.82027e-16 9.03834e-17 2.81693e-74 9.24042e-28 0 4.84437e-16 9.0894e-17
7.02 1.24619e-74 7.57541e-28 0 4.79685e-16 9.02565e-17 1.24696e-74 7.58013e-28 0 4.8337e-16 9.04369e-17
7.04 5.50405e-75 6.21122e-28 0 4.79476e-16 8.99368e-17 5.50713e-75 6.2147e-28 0 4.81431e-16 9.01835e-17
7.06 2.42454e-75 5.08816e-28 0 4.79254e-16 8.89832e-17 2.42656e-75 5.09239e-28 0 4.7892e-16 8.97466e-17
7.08 1.06583e-75 4.16698e-28 0 4.74346e-16 8.8792e-17 1.06672e-75 4.17044e-28 0 4.77008e-16 8.92825e-17
7.1 4.67329e-76 3.40972e-28 0 4.72741e-16 8.85044e-17 4.67846e-76 3.4135e-28 0 4.76178e-16 8.89806e-17
7.12 2.04488e-76 2.78929e-28 0 4.69761e-16 8.80281e-17 2.04715e-76 2.79239e-28 0 4.73388e-16 8.84317e-17
7.14 8.93128e-77 2.28157e-28 0 4.69631e-16 8.7903e-17 8.93698e-77 2.28303e-28 0 4.72644e-16 8.80322e-17
7.16 3.89278e-77 1.86568e-28 0 4.66222e-16 8.74931e-17 3.89247e-77 1.86554e-28 0 4.70095e-16 8.76739e-17
7.18 1.69026e-77 1.52248e-28 0 4.62039e-16 8.7054e-17 1.69143e-77 1.52354e-28 0 4.67892e-16 8.74128e-17
7.2 7.3295e-78 1.24297e-28 0 4.63768e-16 8.68144e-17 7.33292e-78 1.24355e-28 0 4.66146e-16 8.70123e-17
7.22 3.16958e-78 1.01377e-28 0 4.60094e-16 8.60798e-17 3.17171e-78 1.01445e-28 0 4.65587e-16 8.65754e-17
7.24 1.36793e-78 8.26643e-29 0 4.62326e-16 8.58452e-17 1.36869e-78 8.27099e-29 0 4.63296e-16 8.6092e-17
7.26 5.88621e-79 6.73239e-29 0 4.57314e-16 8.56573e-17 5.89262e-79 6.73972e-29 0 4.60205e-16 8.59458e-17
7.28 2.52876e-79 5.48385e-29 0 4.56785e-16 8.49952e-17 2.53108e-79 5.48888e-29 0 4.588e-16 8.53855e-17
7.3 1.08322e-79 4.46174e-29 0 4.54008e-16 8.4512e-17 1.08467e-79 4.46771e-29 0 4.56291e-16 8.50849e-17
7.32 4.6335e-80 3.63135e-29 0 4.50083e-16 8.40205e-17 4.6375e-80 3.63449e-29 0 4.54625e-16 8.46627e-17
7.34 1.97621e-80 2.95209e-29 0 4.504e-16 8.38158e-17 1.97817e-80 2.95502e-29 0 4.53762e-16 8.43504e-17
7.36 8.41177e-81 2.39931e-29 0 4.47902e-16 8.32757e-17 8.41854e-81 2.40124e-29 0 4.51207e-16 8.4018e-17
7.38 3.57156e-81 1.9486e-29 0 4.47085e-16 8.3086e-17 3.57441e-81 1.95015e-29 0 4.50032e-16 8.38154e-17
7.4 0 1.58129e-29 0 4.45196e-16 8.29659e-17 0 1.58292e-29 0 4.48601e-16 8.32056e-17
7.42 0 1.28275e-29 0 4.42527e-16 8.23852e-17 0 1.28413e-29 0 4.46083e-16 8.28901e-17
7.44 0 1.04011e-29 0 4.4227e-16 8.19494e-17 0 1.04116e-29 0 4.44722e-16 8.24368e-17
7.46 0 8.43088e-30 0 4.41119e-16 8.1673e-17 0 8.4369e-30 0 4.43911e-16 8.22036e-17
7.48 0 6.82865e-30 0 4.38236e-16 8.13465e-17 0 6.83293e-30 0 4.41307e-16 8.18544e-17
7.5 0 5.5289e-30 0 4.36264e-16 8.11111e-17 0 5.53081e-30 0 4.39084e-16 8.14319e-17
7.52 0 4.47285e-30 0 4.38619e-16 8.06098e-17 0 4.47434e-30 0 4.38008e-16 8.10463e-17
7.54 0 3.61646e-30 0 4.34537e-16 8.03327e-17 0 3.61766e-30 0 4.35655e-16 8.07379e-17
7.56 0 2.92288e-30 0 4.33715e-16 8.00437e-17 0 2.92337e-30 0 4.33811e-16 8.01717e-17
7.58 0 2.36099e-30 0 4.34516e-16 7.97566e-17 0 2.36102e-30 0 4.32483e-16 8.01841e-17
7.6 0 1.90575e-30 0 4.28054e-16 7.91919e-17 0 1.90577e-30 0 4.30374e-16 7.9713e-17
7.62 0 1.53749e-30 0 4.2661e-16 7.90098e-17 0 1.53745e-30 0 4.28787e-16 7.92819e-17
7.64 0 1.23845e-30 0 4.26447e-16 7.85924e-17 0 1.23963e-30 0 4.28448e-16 7.91478e-17
7.66 0 9.98129e-31 0 4.24799e-16 7.82185e-17 0 9.98937e-31 0 4.25817e-16 7.87874e-17
7.68 0 8.03833e-31 0 4.19938e-16 7.78307e-17 0 8.04532e-31 0 4.23593e-16 7.83827e-17
7.7 0 6.47338e-31 0 4.20672e-16 7.75257e-17 0 6.47599e-31 0 4.22428e-16 7.81133e-17
7.72 0 5.20795e-31 0 4.18254e-16 7.75566e-17 0 5.20988e-31 0 4.20648e-16 7.7701e-17
7.74 0 4.18754e-31 0 4.16261e-16 7.70876e-17 0 4.18897e-31 0 4.20963e-16 7.73132e-17
7.76 0 3.3651e-31 0 4.1571e-16 7.66095e-17 0 3.36623e-31 0 4.16547e-16 7.72304e-17
7.78 0 2.7026e-31 0 4.10881e-16 7.63191e-17 0 2.70358e-31 0 4.17465e-16 7.67887e-17
7.8 0 2.16848e-31 0 4.12607e-16 7.59044e-17 0 2.17017e-31 0 4.14978e-16 7.63974e-17
7.82 0 1.73916e-31 0 4.09709e-16 7.57523e-17 0 1.74102e-31 0 4.12111e-16 7.61151e-17
7.84 0 1.39491e-31 0 4.09304e-16 7.54542e-17 0 1.39596e-31 0 4.1168e-16 7.57313e-17
7.86 0 1.11852e-31 0 4.13575e-16 7.49689e-17 0 1.11867e-31 0 4.11066e-16 7.55966e-17
7.88 0 8.94301e-32 0 4.04319e-16 7.48994e-17 0 8.95957e-32 0 4.08298e-16 7.51445e-17
7.9 0 7.15531e-32 0 4.05143e-16 7.46177e-17 0 7.17184e-32 0 4.07064e-16 7.47835e-17
7.92 0 5.7246e-32 0 4.01925e-16 7.37844e-17 0 5.73762e-32 0 4.04914e-16 7.45858e-17
7.94 0 4.57799e-32 0 4.01186e-16 7.38244e-17 0 4.58766e-32 0 4.04104e-16 7.42879e-17
7.96 0 3.6577e-32 0 4.00115e-16 7.32867e-17 0 3.66614e-32 0 4.03003e-16 7.39781e-17
7.98 0 2.92151e-32 0 4.01277e-16 7.34129e-17 0 2.92809e-32 0 4.01384e-16 7.36018e-17
8 0 2.33159e-32 0 3.94612e-16 7.27696e-17 0 2.33732e-32 0 3.99493e-16 7.33888e-17
8.02 0 1.86015e-32 0 3.95129e-16 7.2614e-17 0 1.8647e-32 0 3.97677e-16 7.30669e-17
8.04 0 1.48388e-32 0 3.96891e-16 7.22109e-17 0 1.48682e-32 0 3.9636e-16 7.2812e-17
8.06 0 1.18253e-32 0 3.89709e-16 7.19248e-17 0 1.18486e-32 0 3.93605e-16 7.24888e-17
8.08 0 9.42053e-33 0 3.91098e-16 7.18196e-17 0 9.43696e-33 0 3.9284e-16 7.22664e-17
8.1 0 7.4986e-33 0 3.88014e-16 7.14553e-17 0 7.512e-33 0 3.91928e-16 7.20494e-17
8.12 0 5.96253e-33 0 3.88185e-16 7.11327e-17 0 5.97636e-33 0 3.90085e-16 7.1722e-17
8.14 0 4.74146e-33 0 3.84101e-16 7.08829e-17 0 4.75199e-33 0 3.88969e-16 7.13796e-17
8.16 0 3.76881e-33 0 3.86057e-16 7.05979e-17 0 3.77636e-33 0 3.88199e-16 7.10514e-17
8.18 0 2.99401e-33 0 3.83538e-16 7.03191e-17 0 2.99936e-33 0 3.86609e-16 7.07208e-17
8.2 0 2.38003e-33 0 3.82856e-16 6.99149e-17 0 2.3809e-33 0 3.85771e-16 7.03951e-17
8.22 0 1.88788e-33 0 3.81138e-16 6.96921e-17 0 1.88891e-33 0 3.83601e-16 7.02442e-17
8.24 0 1.4967e-33 0 3.79026e-16 6.96216e-17 0 1.49776e-33 0 3.82222e-16 6.99121e-17
8.26 0 1.18601e-33 0 3.77581e-16 6.90665e-17 0 1.18694e-33 0 3.80487e-16 6.95745e-17
8.28 0 9.39728e-34 0 3.75666e-16 6.88007e-17 0 9.40097e-34 0 3.79383e-16 6.93744e-17
8.3 0 7.44157e-34 0 3.76852e-16 6.86749e-17 0 7.44176e-34 0 3.78722e-16 6.90737e-17
8.32 0 5.88738e-34 0 3.73555e-16 6.82232e-17 0 5.88757e-34 0 3.75722e-16 6.88956e-17
8.34 0 4.65413e-34 0 3.72884e-16 6.80446e-17 0 4.65537e-34 0 3.75728e-16 6.86214e-17
8.36 0 3.67802e-34 0 3.70886e-16 6.77388e-17 0 3.67901e-34 0 3.74283e-16 6.83481e-17
8.38 0 2.90545e-34 0 3.69739e-16 6.76101e-17 0 2.9058e-34 0 3.7311e-16 6.80203e-17
8.4 0 2.29371e-34 0 3.68641e-16 6.73416e-17 0 2.29381e-34 0 3.71785e-16 6.77992e-17
8.42 0 1.80985e-34 0 3.67308e-16 6.72443e-17 0 1.8097e-34 0 3.70128e-16 6.76179e-17
8.44 0 1.42708e-34 0 3.66832e-16 6.66561e-17 0 1.42697e-34 0 3.68522e-16 6.72665e-17
8.46 0 1.12467e-34 0 3.64582e-16 6.66911e-17 0 1.12456e-34 0 3.67593e-16 6.69918e-17
8.48 0 8.85169e-35 0 3.63316e-16 6.61841e-17 0 8.85737e-35 0 3.65987e-16 6.66879e-17
8.5 0 6.96872e-35 0 3.60719e-16 6.61211e-17 0 6.97246e-35 0 3.65375e-16 6.64928e-17
8.52 0 5.48188e-35 0 3.61339e-16 6.5832e-17 0 5.48562e-35 0 3.63737e-16 6.63352e-17
8.54 0 4.30825e-35 0 3.6077e-16 6.52598e-17 0 4.31343e-35 0 3.6181e-16 6.61074e-17
8.56 0 3.38588e-35 0 3.58135e-16 6.51754e-17 0 3.38983e-35 0 3.61675e-16 6.56134e-17
8.58 0 2.66117e-35 0 3.56557e-16 6.49041e-17 0 2.66251e-35 0 3.60376e-16 6.53552e-17
8.6 0 2.08887e-35 0 3.57811e-16 6.48704e-17 0 2.09007e-35 0 3.60074e-16 6.51813e-17
8.62 0 1.63954e-35 0 3.53739e-16 6.42362e-17 0 1.6398e-35 0 3.58343e-16 6.49284e-17
8.64 0 1.28251e-35 0 3.53483e-16 6.38067e-17 0 1.28581e-35 0 3.57472e-16 6.46856e-17
8.66 0 1.00482e-35 0 3.50062e-16 6.40218e-17 0 1.00768e-35 0 3.54436e-16 6.44915e-17
8.68 0 7.87439e-36 0 3.50889e-16 6.3728e-17 0 7.89265e-36 0 3.54412e-16 6.43039e-17
8.7 0 6.16183e-36 0 3.49364e-16 6.32617e-17 0 6.17849e-36 0 3.52897e-16 6.40931e-17
8.72 0 4.82092e-36 0 3.48756e-16 6.33447e-17 0 4.83393e-36 0 3.521e-16 6.36539e-17
8.74 0 3.77064e-36 0 3.48359e-16 6.30547e-17 0 3.77986e-36 0 3.50704e-16 6.34973e-17
8.76 0 2.94755e-36 0 3.45806e-16 6.28312e-17 0 2.95399e-36 0 3.49336e-16 6.31712e-17
8.78 0 2.30087e-36 0 3.45267e-16 6.24477e-17 0 2.30728e-36 0 3.48842e-16 6.28514e-17
8.8 0 1.79594e-36 0 3.41122e-16 6.24012e-17 0 1.80115e-36 0 3.4673e-16 6.28441e-17
8.82 0 1.40204e-36 0 3.42674e-16 6.2188e-17 0 1.40526e-36 0 3.45816e-16 6.24363e-17
8.84 0 1.09419e-36 0 3.41361e-16 6.2021e-17 0 1.09577e-36 0 3.44981e-16 6.22288e-17
8.86 0 8.52597e-37 0 3.42489e-16 6.17275e-17 0 8.53969e-37 0 3.43203e-16 6.20334e-17
8.88 0 6.63696e-37 0 3.39058e-16 6.15743e-17 0 6.65154e-37 0 3.41927e-16 6.18653e-17
8.9 0 5.16746e-37 0 3.37956e-16 6.10541e-17 0 5.17798e-37 0 3.39788e-16 6.15692e-17
8.92 0 4.02265e-37 0 3.35454e-16 6.10312e-17 0 4.02861e-37 0 3.39047e-16 6.14407e-17
8.94 0 3.12801e-37 0 3.34288e-16 6.07304e-17 0 3.13263e-37 0 3.38605e-16 6.11181e-17
8.96 0 2.43364e-37 0 3.33111e-16 6.00665e-17 0 2.43456e-37 0 3.37005e-16 6.10661e-17
8.98 0 1.88837e-37 0 3.33676e-16 6.04534e-17 0 1.89099e-37 0 3.36363e-16 6.06874e-17
9 0 1.46625e-37 0 3.31434e-16 6.00576e-17 0 1.46796e-37 0 3.35045e-16 6.05887e-17
9.02 0 1.13804e-37 0 3.32663e-16 5.97972e-17 0 1.13894e-37 0 3.33352e-16 6.031e-17
9.04 0 8.82518e-38 0 3.27308e-16 5.96277e-17 0 8.83165e-38 0 3.32478e-16 6.0221e-17
9.06 0 6.84049e-38 0 3.30236e-16 5.92984e-17 0 6.8445e-38 0 3.32553e-16 5.98774e-17
9.08 0 5.29946e-38 0 3.2665e-16 5.93076e-17 0 5.30151e-38 0 3.3161e-16 5.97525e-17
9.1 0 4.09775e-38 0 3.26854e-16 5.88349e-17 0 4.10407e-38 0 3.29921e-16 5.9472e-17
9.12 0 3.17045e-38 0 3.2676e-16 5.8856e-17 0 3.17532e-38 0 3.27608e-16 5.91246e-17
9.14 0 2.45198e-38 0 3.25045e-16 5.85342e-17 0 2.45538e-38 0 3.2728e-16 5.89882e-17
9.16 0 1.89507e-38 0 3.23251e-16 5.84973e-17 0 1.89761e-38 0 3.25437e-16 5.87395e-17
9.18 0 1.46376e-38 0 3.23225e-16 5.79617e-17 0 1.46573e-38 0 3.25015e-16 5.87243e-17
9.2 0 1.13003e-38 0 3.21532e-16 5.79452e-17 0 1.13151e-38 0 3.23882e-16 5.82914e-17
9.22 0 8.71942e-39 0 3.19956e-16 5.77383e-17 0 8.73009e-39 0 3.22593e-16 5.81815e-17
9.24 0 6.72364e-39 0 3.19735e-16 5.75413e-17 0 6.73191e-39 0 3.22931e-16 5.79016e-17
9.26 0 5.18038e-39 0 3.18742e-16 5.72174e-17 0 5.18818e-39 0 3.21272e-16 5.77676e-17
9.28 0 3.98944e-39 0 3.17159e-16 5.71157e-17 0 3.99623e-39 0 3.18753e-16 5.7623e-17
9.3 0 3.07033e-39 0 3.15008e-16 5.6777e-17 0 3.0764e-39 0 3.1791e-16 5.72111e-17
9.32 0 2.36311e-39 0 3.15126e-16 5.69523e-17 0 2.36697e-39 0 3.18552e-16 5.72548e-17
9.34 0 1.81606e-39 0 3.1256e-16 5.65853e-17 0 1.82012e-39 0 3.16286e-16 5.69386e-17
9.36 0 1.39702e-39 0 3.12269e-16 5.62726e-17 0 1.39883e-39 0 3.15215e-16 5.68449e-17
9.38 0 1.07305e-39 0 3.12773e-16 5.61786e-17 0 1.07446e-39 0 3.14519e-16 5.66086e-17
9.4 0 8.24606e-40 0 3.12056e-16 5.55765e-17 0 8.24841e-40 0 3.14369e-16 5.6418e-17
9.42 0 6.32668e-40 0 3.09339e-16 5.56535e-17 0 6.32862e-40 0 3.12877e-16 5.61251e-17
9.44 0 4.85007e-40 0 3.08093e-16 5.55474e-17 0 4.85294e-40 0 3.11148e-16 5.59689e-17
9.46 0 3.71597e-40 0 3.05822e-16 5.49323e-17 0 3.71928e-40 0 3.10752e-16 5.56971e-17
9.48 0 2.84419e-40 0 3.06323e-16 5.5064e-17 0 2.84886e-40 0 3.08591e-16 5.54797e-17
9.5 0 2.18201e-40 0 3.06106e-16 5.48982e-17 0 2.18092e-40 0 3.08761e-16 5.54077e-17
9.52 0 1.6676e-40 0 3.07377e-16 5.46652e-17 0 1.66866e-40 0 3.07293e-16 5.52086e-17
9.54 0 1.27572e-40 0 3.05136e-16 5.46917e-17 0 1.276e-40 0 3.06204e-16 5.51021e-17
9.56 0 9.75183e-41 0 3.03688e-16 5.44034e-17 0 9.752e-41 0 3.05765e-16 5.48734e-17
9.58 0 7.44736e-41 0 3.01998e-16 5.4265e-17 0 7.44893e-41 0 3.04632e-16 5.45752e-17
9.6 0 5.68182e-41 0 3.01102e-16 5.40912e-17 0 5.68658e-41 0 3.03612e-16 5.42872e-17
9.62 0 4.33512e-41 0 3.00706e-16 5.3794e-17 0 4.33877e-41 0 3.02316e-16 5.42453e-17
9.64 0 3.30622e-41 0 3.00091e-16 5.34252e-17 0 3.30856e-41 0 3.02034e-16 5.40069e-17
9.66 0 2.51906e-41 0 2.98782e-16 5.35608e-17 0 2.52156e-41 0 3.01836e-16 5.3868e-17
9.68 0 1.91892e-41 0 2.97086e-16 5.31039e-17 0 1.92069e-41 0 3.00667e-16 5.35956e-17
9.7 0 1.46097e-41 0 2.94758e-16 5.30073e-17 0 1.46219e-41 0 2.99056e-16 5.3575e-17
9.72 0 1.11151e-41 0 2.96534e-16 5.29713e-17 0 1.11252e-41 0 2.98274e-16 5.33709e-17
9.74 0 8.45059e-42 0 2.92226e-16 5.28834e-17 0 8.45995e-42 0 2.9705e-16 5.3171e-17
9.76 0 6.4225e-42 0 2.93569e-16 5.26851e-17 0 6.42964e-42 0 2.97473e-16 5.29884e-17
9.78 0 4.87889e-42 0 2.92357e-16 5.19315e-17 0 4.88386e-42 0 2.95596e-16 5.28348e-17
9.8 0 3.70387e-42 0 2.92223e-16 5.21889e-17 0 3.70763e-42 0 2.94468e-16 5.26361e-17
9.82 0 2.81025e-42 0 2.91012e-16 5.21492e-17 0 2.81312e-42 0 2.93453e-16 5.25272e-17
9.84 0 2.13132e-42 0 2.97008e-16 5.15907e-17 0 2.13323e-42 0 2.92365e-16 5.21418e-17
9.86 0 1.61618e-42 0 2.87842e-16 5.17646e-17 0 1.61675e-42 0 2.91727e-16 5.20711e-17
9.88 0 1.22366e-42 0 2.88433e-16 5.16761e-17 0 1.22464e-42 0 2.90867e-16 5.18838e-17
9.9 0 9.26138e-43 0 2.87051e-16 5.12612e-17 0 9.27108e-43 0 2.89596e-16 5.16762e-17
9.92 0 7.0074e-43 0 2.8607e-16 5.08306e-17 0 7.01471e-43 0 2.88811e-16 5.15296e-17
9.94 0 5.30615e-43 0 2.84957e-16 5.09949e-17 0 5.30453e-43 0 2.88064e-16 5.1374e-17
9.96 0 4.01029e-43 0 2.83738e-16 5.08304e-17 0 4.00905e-43 0 2.86968e-16 5.11943e-17
9.98 0 3.02641e-43 0 2.82191e-16 5.05399e-17 0 3.02826e-43 0 2.87156e-16 5.10926e-17
10 0 2.28396e-43 0 2.81733e-16 5.03045e-17 0 2.28614e-43 0 2.85645e-16 5.09762e-17


==> anc/Top/SmallerRhResults.txt <==
#Parts of the (in)coherent cross section #1.delta 2.Coherent CS 3. 1HS DC 4. 2HS DC 5. 1HS Conn 6. 2HS Conn 7.-11. Same but for small R limit 
#Q: 0.316228 R 2.02176 Rh 0.41833 Qsp 4102.5 mass 0.22 Nq 3 mcNR 173
#1.Delta --- FULL R: 2.Coherent 3.IncohDC1HS 4.IncohDC2HS 5.IncohConn1HS 6.IncohConn2HS --- SMALL R: 7.Coherent 8.IncohDC1HS 9.IncohDC2HS 10.IncohConn1HS 11.IncohConn2HS
0.02 1.20808e-11 4.39176e-15 -4.38818e-15 8.08574e-14 1.79098e-14 1.20971e-11 4.39768e-15 -4.39409e-15 8.07549e-14 1.79239e-14
0.04 1.20293e-11 1.75207e-14 -1.74635e-14 8.05855e-14 1.77628e-14 1.2039e-11 1.75349e-14 -1.74777e-14 8.0605e-14 1.7773e-14
0.06 1.1935e-11 3.92194e-14 -3.89318e-14 7.99347e-14 1.75126e-14 1.19431e-11 3.92461e-14 -3.89583e-14 7.99455e-14 1.75531e-14
0.08 1.18058e-11 6.92329e-14 -6.83325e-14 7.94294e-14 1.72206e-14 1.18105e-11 6.92608e-14 -6.83602e-14 7.92731e-14 1.72036e-14
0.1 1.16342e-11 1.0713e-13 -1.04961e-13 7.82318e-14 1.68099e-14 1.16431e-11 1.07212e-13 -1.05041e-13 7.83225e-14 1.68161e-14
0.12 1.14317e-11 1.52499e-13 -1.48069e-13 7.70381e-14 1.63501e-14 1.14427e-11 1.52646e-13 -1.48212e-13 7.67979e-14 1.635e-14
0.14 1.1204e-11 2.04891e-13 -1.96828e-13 7.58814e-14 1.58194e-14 1.12119e-11 2.05036e-13 -1.96967e-13 7.5724e-14 1.58349e-14
0.16 1.09425e-11 2.63536e-13 -2.50064e-13 7.44129e-14 1.52513e-14 1.09532e-11 2.63792e-13 -2.50308e-13 7.41908e-14 1.52633e-14
0.18 1.0633e-11 3.27159e-13 -3.06122e-13 7.25142e-14 1.4642e-14 1.06695e-11 3.28281e-13 -3.07172e-13 7.27927e-14 1.46618e-14
0.2 1.03341e-11 3.96701e-13 -3.65425e-13 7.1087e-14 1.40602e-14 1.03636e-11 3.97831e-13 -3.66466e-13 7.0784e-14 1.40554e-14
0.22 1.0031e-11 4.71402e-13 -4.26772e-13 6.9532e-14 1.34488e-14 1.00385e-11 4.71752e-13 -4.27089e-13 6.94116e-14 1.34144e-14
0.24 9.68515e-12 5.4866e-13 -4.87353e-13 6.74104e-14 1.28176e-14 9.69719e-12 5.49342e-13 -4.87959e-13 6.76452e-14 1.28121e-14
0.26 9.33458e-12 6.29363e-13 -5.4757e-13 6.54551e-14 1.21783e-14 9.34257e-12 6.29902e-13 -5.48039e-13 6.54361e-14 1.21788e-14
0.28 8.96826e-12 7.1201e-13 -6.05731e-13 6.3682e-14 1.15892e-14 8.97745e-12 7.1274e-13 -6.06353e-13 6.38133e-14 1.15997e-14
0.3 8.58669e-12 7.9553e-13 -6.60629e-13 6.1824e-14 1.10077e-14 8.60454e-12 7.97184e-13 -6.62002e-13 6.19802e-14 1.10143e-14
0.32 8.20445e-12 8.80228e-13 -7.12279e-13 6.00503e-14 1.04517e-14 8.22639e-12 8.82583e-13 -7.14184e-13 5.98976e-14 1.04582e-14
0.34 7.83253e-12 9.66725e-13 -7.60943e-13 5.79536e-14 9.93578e-15 7.84543e-12 9.68317e-13 -7.62197e-13 5.81081e-14 9.91752e-15
0.36 7.44984e-12 1.05182e-12 -8.03928e-13 5.61029e-14 9.39384e-15 7.4639e-12 1.0538e-12 -8.05446e-13 5.64043e-14 9.4267e-15
0.38 7.07217e-12 1.1366e-12 -8.42059e-13 5.48162e-14 8.94491e-15 7.08388e-12 1.13848e-12 -8.43454e-13 5.45259e-14 8.9587e-15
0.4 6.69062e-12 1.21883e-12 -8.73682e-13 5.27051e-14 8.50783e-15 6.70726e-12 1.22186e-12 -8.75855e-13 5.28844e-14 8.50008e-15
0.42 6.33079e-12 1.30243e-12 -9.01688e-13 5.0803e-14 8.09544e-15 6.33577e-12 1.30346e-12 -9.02397e-13 5.08868e-14 8.10991e-15
0.44 5.96819e-12 1.38222e-12 -9.22512e-13 4.92573e-14 7.70263e-15 5.97094e-12 1.38285e-12 -9.22938e-13 4.936e-14 7.71612e-15
0.46 5.60386e-12 1.45699e-12 -9.35722e-13 4.7208e-14 7.35513e-15 5.61416e-12 1.45967e-12 -9.37441e-13 4.75287e-14 7.35914e-15
0.48 5.25894e-12 1.53133e-12 -9.44584e-13 4.54889e-14 7.02031e-15 5.26661e-12 1.53357e-12 -9.45962e-13 4.59788e-14 7.04208e-15
0.5 4.92749e-12 1.60364e-12 -9.48293e-13 4.4469e-14 6.71811e-15 4.92935e-12 1.60425e-12 -9.48651e-13 4.42873e-14 6.72724e-15
0.52 4.59183e-12 1.66733e-12 -9.43387e-13 4.31788e-14 6.42802e-15 4.60324e-12 1.67147e-12 -9.45731e-13 4.31417e-14 6.44953e-15
0.54 4.28031e-12 1.73149e-12 -9.35592e-13 4.14959e-14 6.18992e-15 4.28903e-12 1.73502e-12 -9.37499e-13 4.14212e-14 6.20661e-15
0.56 3.98006e-12 1.79148e-12 -9.22628e-13 4.00649e-14 5.91984e-15 3.9873e-12 1.79474e-12 -9.24307e-13 4.02719e-14 5.96759e-15
0.58 3.69425e-12 1.84836e-12 -9.05512e-13 3.8579e-14 5.73863e-15 3.69851e-12 1.85048e-12 -9.06555e-13 3.8728e-14 5.74687e-15
0.6 3.41714e-12 1.89893e-12 -8.8317e-13 3.70092e-14 5.53821e-15 3.42297e-12 1.90217e-12 -8.84678e-13 3.73232e-14 5.5467e-15
0.62 3.15525e-12 1.94625e-12 -8.57601e-13 3.60058e-14 5.34759e-15 3.16091e-12 1.94974e-12 -8.59139e-13 3.62829e-14 5.37328e-15
0.64 2.90594e-12 1.98874e-12 -8.28568e-13 3.48349e-14 5.18367e-15 2.91242e-12 1.99317e-12 -8.30415e-13 3.49213e-14 5.20202e-15
0.66 2.67459e-12 2.03026e-12 -7.98121e-13 3.35315e-14 5.03234e-15 2.67751e-12 2.03247e-12 -7.9899e-13 3.38267e-14 5.04855e-15
0.68 2.45354e-12 2.06553e-12 -7.64555e-13 3.26938e-14 4.82808e-15 2.45608e-12 2.06766e-12 -7.65345e-13 3.26652e-14 4.90077e-15
0.7 2.24502e-12 2.09606e-12 -7.28994e-13 3.11633e-14 4.7659e-15 2.24796e-12 2.09881e-12 -7.29951e-13 3.15504e-14 4.77456e-15
0.72 2.05165e-12 2.12467e-12 -6.92831e-13 3.03111e-14 4.65315e-15 2.05292e-12 2.126e-12 -6.93263e-13 3.03884e-14 4.6491e-15
0.74 1.86996e-12 2.14853e-12 -6.5547e-13 2.95141e-14 4.53182e-15 1.87065e-12 2.14932e-12 -6.55712e-13 2.95927e-14 4.5292e-15
0.76 1.69699e-12 2.16407e-12 -6.16328e-13 2.86853e-14 4.4395e-15 1.70078e-12 2.1689e-12 -6.17703e-13 2.85562e-14 4.42557e-15
0.78 1.54222e-12 2.1839e-12 -5.79352e-13 2.77354e-14 4.32102e-15 1.54291e-12 2.18487e-12 -5.79609e-13 2.77641e-14 4.32218e-15
0.8 1.39675e-12 2.19763e-12 -5.41831e-13 2.68702e-14 4.207e-15 1.39658e-12 2.19737e-12 -5.41768e-13 2.68463e-14 4.23621e-15
0.82 1.26069e-12 2.20543e-12 -5.04225e-13 2.58524e-14 4.15505e-15 1.26133e-12 2.20657e-12 -5.04484e-13 2.5872e-14 4.14702e-15
0.84 1.13481e-12 2.20902e-12 -4.67265e-13 2.51701e-14 4.0581e-15 1.13665e-12 2.21261e-12 -4.68024e-13 2.53068e-14 4.06776e-15
0.86 1.0217e-12 2.21498e-12 -4.32482e-13 2.41732e-14 3.98837e-15 1.02202e-12 2.21567e-12 -4.32617e-13 2.44697e-14 3.9874e-15
0.88 9.16664e-13 2.21534e-12 -3.98351e-13 2.38903e-14 3.91054e-15 9.16906e-13 2.21592e-12 -3.98457e-13 2.3609e-14 3.91466e-15
0.9 8.19577e-13 2.21031e-12 -3.65167e-13 2.27518e-14 3.84394e-15 8.20775e-13 2.21354e-12 -3.65701e-13 2.32007e-14 3.83962e-15
0.92 7.32898e-13 2.20813e-12 -3.34388e-13 2.22157e-14 3.77922e-15 7.33087e-13 2.2087e-12 -3.34474e-13 2.22671e-14 3.78559e-15
0.94 6.52372e-13 2.19841e-12 -3.04431e-13 2.18088e-14 3.71887e-15 6.53309e-13 2.20157e-12 -3.04869e-13 2.17075e-14 3.71613e-15
0.96 5.80269e-13 2.18987e-12 -2.76641e-13 2.1018e-14 3.6512e-15 5.80916e-13 2.19231e-12 -2.76949e-13 2.07979e-14 3.66136e-15
0.98 5.14658e-13 2.178e-12 -2.50394e-13 2.02944e-14 3.5969e-15 5.15393e-13 2.18111e-12 -2.50751e-13 2.0375e-14 3.59968e-15
1 4.55089e-13 2.16264e-12 -2.25718e-13 1.97631e-14 3.53731e-15 4.5624e-13 2.16811e-12 -2.26289e-13 1.97875e-14 3.5422e-15
1.02 4.0222e-13 2.14946e-12 -2.03173e-13 1.92222e-14 3.51123e-15 4.02974e-13 2.15348e-12 -2.03553e-13 1.92169e-14 3.49173e-15
1.04 3.5444e-13 2.13321e-12 -1.82163e-13 1.86746e-14 3.43874e-15 3.55131e-13 2.13737e-12 -1.82518e-13 1.8603e-14 3.44134e-15
1.06 3.11727e-13 2.11623e-12 -1.62859e-13 1.81426e-14 3.38963e-15 3.12269e-13 2.11991e-12 -1.63142e-13 1.82005e-14 3.39112e-15
1.08 2.74088e-13 2.10219e-12 -1.45434e-13 1.76363e-14 3.33094e-15 2.73965e-13 2.10124e-12 -1.45369e-13 1.77592e-14 3.34205e-15
1.1 2.39349e-13 2.07741e-12 -1.28879e-13 1.70096e-14 3.29064e-15 2.39821e-13 2.0815e-12 -1.29134e-13 1.71794e-14 3.29419e-15
1.12 2.09368e-13 2.05988e-12 -1.14312e-13 1.66662e-14 3.24384e-15 2.09462e-13 2.06081e-12 -1.14363e-13 1.6724e-14 3.24631e-15
1.14 1.82477e-13 2.0386e-12 -1.00945e-13 1.67002e-14 3.21165e-15 1.82536e-13 2.03927e-12 -1.00978e-13 1.62375e-14 3.20237e-15
1.16 1.58648e-13 2.01615e-12 -8.88566e-14 1.56738e-14 3.15991e-15 1.58714e-13 2.01699e-12 -8.88936e-14 1.57193e-14 3.15904e-15
1.18 1.37609e-13 1.99288e-12 -7.79785e-14 1.57916e-14 3.12236e-15 1.37692e-13 1.99408e-12 -7.80256e-14 1.54341e-14 3.11928e-15
1.2 1.19119e-13 1.96953e-12 -6.82492e-14 1.53173e-14 3.07211e-15 1.19185e-13 1.97062e-12 -6.82868e-14 1.50161e-14 3.08022e-15
1.22 1.02883e-13 1.94575e-12 -5.95622e-14 1.49572e-14 3.0318e-15 1.02933e-13 1.9467e-12 -5.95912e-14 1.47534e-14 3.03046e-15
1.24 8.86255e-14 1.92082e-12 -5.18121e-14 1.41887e-14 2.98481e-15 8.8698e-14 1.92239e-12 -5.18545e-14 1.4268e-14 2.99358e-15
1.26 7.6201e-14 1.89631e-12 -4.49602e-14 1.38387e-14 2.95066e-15 7.62592e-14 1.89776e-12 -4.49946e-14 1.38974e-14 2.95743e-15
1.28 6.53841e-14 1.87194e-12 -3.89131e-14 1.33177e-14 2.92019e-15 6.54171e-14 1.87289e-12 -3.89328e-14 1.35128e-14 2.91638e-15
1.3 5.59638e-14 1.84696e-12 -3.35784e-14 1.33298e-14 2.87173e-15 5.59899e-14 1.84782e-12 -3.35941e-14 1.32434e-14 2.88072e-15
1.32 4.77821e-14 1.82142e-12 -2.88889e-14 1.2828e-14 2.82942e-15 4.78131e-14 1.8226e-12 -2.89076e-14 1.29137e-14 2.84009e-15
1.34 4.06671e-14 1.79415e-12 -2.47637e-14 1.26259e-14 2.79566e-15 4.07384e-14 1.7973e-12 -2.48071e-14 1.27217e-14 2.80666e-15
1.36 3.45727e-14 1.76891e-12 -2.11941e-14 1.23339e-14 2.76086e-15 3.46321e-14 1.77195e-12 -2.12305e-14 1.24528e-14 2.76799e-15
1.38 2.93169e-14 1.74315e-12 -1.80853e-14 1.19489e-14 2.72601e-15 2.93745e-14 1.74658e-12 -1.81208e-14 1.20302e-14 2.73128e-15
1.4 2.47874e-14 1.71629e-12 -1.53811e-14 1.17135e-14 2.70286e-15 2.48588e-14 1.72123e-12 -1.54254e-14 1.17868e-14 2.70072e-15
1.42 2.09901e-14 1.69597e-12 -1.30964e-14 1.16635e-14 2.65161e-15 2.09897e-14 1.69594e-12 -1.30962e-14 1.14861e-14 2.66658e-15
1.44 1.76815e-14 1.67061e-12 -1.10887e-14 1.12766e-14 2.61716e-15 1.76826e-14 1.67072e-12 -1.10895e-14 1.12395e-14 2.6326e-15
1.46 1.48643e-14 1.64576e-12 -9.36664e-15 1.10415e-14 2.60259e-15 1.48629e-14 1.6456e-12 -9.36576e-15 1.10499e-14 2.59777e-15
1.48 1.24613e-14 1.62018e-12 -7.88742e-15 1.03082e-14 2.56537e-15 1.24646e-14 1.62061e-12 -7.8895e-15 1.08125e-14 2.56141e-15
1.5 1.04133e-14 1.59327e-12 -6.61851e-15 1.05981e-14 2.53166e-15 1.04295e-14 1.59576e-12 -6.62884e-15 1.06737e-14 2.53089e-15
1.52 8.69674e-15 1.56921e-12 -5.54886e-15 1.03261e-14 2.49393e-15 8.70695e-15 1.57106e-12 -5.55538e-15 1.03467e-14 2.49946e-15
1.54 7.2429e-15 1.5445e-12 -4.63784e-15 1.00943e-14 2.46795e-15 7.2524e-15 1.54653e-12 -4.64392e-15 1.01141e-14 2.47314e-15
1.56 6.02225e-15 1.52095e-12 -3.86907e-15 9.71221e-15 2.44459e-15 6.02713e-15 1.52218e-12 -3.87221e-15 9.92747e-15 2.44314e-15
1.58 4.99185e-15 1.49633e-12 -3.21698e-15 9.55909e-15 2.4135e-15 4.99749e-15 1.49802e-12 -3.22062e-15 9.6692e-15 2.40992e-15
1.6 4.13534e-15 1.47442e-12 -2.67264e-15 9.50411e-15 2.38196e-15 4.13434e-15 1.47407e-12 -2.67199e-15 9.55818e-15 2.38164e-15
1.62 3.40987e-15 1.4492e-12 -2.20961e-15 9.29402e-15 2.35386e-15 3.41251e-15 1.45032e-12 -2.21132e-15 9.37836e-15 2.3547e-15
1.64 2.80489e-15 1.42404e-12 -1.82203e-15 9.15153e-15 2.32899e-15 2.81029e-15 1.42679e-12 -1.82554e-15 9.14716e-15 2.32341e-15
1.66 2.30742e-15 1.40246e-12 -1.50227e-15 9.03853e-15 2.29423e-15 2.3091e-15 1.40347e-12 -1.50336e-15 8.99608e-15 2.29285e-15
1.68 1.89103e-15 1.37897e-12 -1.23374e-15 8.70782e-15 2.2643e-15 1.89297e-15 1.38038e-12 -1.235e-15 8.85162e-15 2.2682e-15
1.7 1.54723e-15 1.35658e-12 -1.01138e-15 8.64095e-15 2.2188e-15 1.5483e-15 1.35752e-12 -1.01208e-15 8.67957e-15 2.24145e-15
1.72 1.26237e-15 1.33369e-12 -8.26635e-16 8.44358e-15 2.21072e-15 1.26351e-15 1.33489e-12 -8.27377e-16 8.50289e-15 2.21327e-15
1.74 1.02783e-15 1.31132e-12 -6.74145e-16 8.23253e-15 2.18979e-15 1.02875e-15 1.31249e-12 -6.74749e-16 8.36198e-15 2.1861e-15
1.76 8.35314e-16 1.28972e-12 -5.48694e-16 8.22239e-15 2.1582e-15 8.35703e-16 1.29033e-12 -5.4895e-16 8.21534e-15 2.16153e-15
1.78 6.7716e-16 1.26807e-12 -4.45418e-16 8.1136e-15 2.13468e-15 6.77335e-16 1.2684e-12 -4.45533e-16 8.06394e-15 2.13548e-15
1.8 5.47572e-16 1.24636e-12 -3.60631e-16 7.95563e-15 2.11853e-15 5.47727e-16 1.24671e-12 -3.60733e-16 7.93064e-15 2.11135e-15
1.82 4.41552e-16 1.22427e-12 -2.9114e-16 7.75933e-15 2.08982e-15 4.4191e-16 1.22526e-12 -2.91377e-16 7.78042e-15 2.08687e-15
1.84 3.55445e-16 1.20311e-12 -2.34612e-16 7.60633e-15 2.06477e-15 3.55723e-16 1.20405e-12 -2.34796e-16 7.68481e-15 2.05919e-15
1.86 2.85517e-16 1.18236e-12 -1.88637e-16 7.71896e-15 2.03597e-15 2.85693e-16 1.18308e-12 -1.88753e-16 7.5357e-15 2.04067e-15
1.88 2.2878e-16 1.16162e-12 -1.51284e-16 7.59713e-15 2.01112e-15 2.28925e-16 1.16235e-12 -1.5138e-16 7.39416e-15 2.01313e-15
1.9 1.82934e-16 1.14134e-12 -1.21065e-16 7.17929e-15 1.98319e-15 1.83019e-16 1.14187e-12 -1.21121e-16 7.34316e-15 1.9904e-15
1.92 1.45868e-16 1.12073e-12 -9.66048e-17 7.15045e-15 1.96401e-15 1.45984e-16 1.12162e-12 -9.66818e-17 7.18426e-15 1.96532e-15
1.94 1.16086e-16 1.10074e-12 -7.69319e-17 6.96068e-15 1.93044e-15 1.16178e-16 1.10161e-12 -7.69927e-17 7.10545e-15 1.94727e-15
1.96 9.20732e-17 1.07982e-12 -6.10549e-17 6.96457e-15 1.92378e-15 9.2246e-17 1.08184e-12 -6.11695e-17 6.97799e-15 1.9247e-15
1.98 7.3102e-17 1.06269e-12 -4.85013e-17 6.87731e-15 1.90214e-15 7.30766e-17 1.06232e-12 -4.84844e-17 6.91167e-15 1.90124e-15
2 5.76093e-17 1.04034e-12 -3.82412e-17 6.78107e-15 1.87851e-15 5.77585e-17 1.04303e-12 -3.83402e-17 6.7755e-15 1.88222e-15
2.02 4.54441e-17 1.02167e-12 -3.01794e-17 6.62073e-15 1.85672e-15 4.5547e-17 1.02398e-12 -3.02477e-17 6.6771e-15 1.85869e-15
2.04 3.57628e-17 1.00314e-12 -2.37597e-17 6.56309e-15 1.83777e-15 3.58351e-17 1.00517e-12 -2.38077e-17 6.58243e-15 1.83898e-15
2.06 2.80803e-17 9.84862e-13 -1.86625e-17 6.48156e-15 1.81898e-15 2.81297e-17 9.86593e-13 -1.86953e-17 6.46876e-15 1.81739e-15
2.08 2.19839e-17 9.66203e-13 -1.46155e-17 6.36252e-15 1.794e-15 2.20306e-17 9.68255e-13 -1.46466e-17 6.41865e-15 1.79694e-15
2.1 1.71734e-17 9.4789e-13 -1.14208e-17 6.31076e-15 1.78433e-15 1.72144e-17 9.50154e-13 -1.14481e-17 6.32328e-15 1.7789e-15
2.12 1.33948e-17 9.30514e-13 -8.91033e-18 6.20106e-15 1.75329e-15 1.34204e-17 9.32287e-13 -8.92731e-18 6.21155e-15 1.75689e-15
2.14 1.04235e-17 9.13335e-13 -6.93545e-18 6.11605e-15 1.73797e-15 1.04386e-17 9.14654e-13 -6.94547e-18 6.15857e-15 1.73874e-15
2.16 8.09668e-18 8.96809e-13 -5.38842e-18 6.03167e-15 1.71804e-15 8.1007e-18 8.97255e-13 -5.3911e-18 6.07744e-15 1.72012e-15
2.18 6.26651e-18 8.79312e-13 -4.17124e-18 6.00249e-15 1.69942e-15 6.27204e-18 8.80087e-13 -4.17491e-18 6.02377e-15 1.70282e-15
2.2 4.84059e-18 8.62356e-13 -3.22265e-18 5.81313e-15 1.68228e-15 4.84506e-18 8.63151e-13 -3.22562e-18 5.94186e-15 1.68277e-15
2.22 3.73231e-18 8.46025e-13 -2.48519e-18 5.87837e-15 1.66035e-15 3.73417e-18 8.46446e-13 -2.48643e-18 5.87429e-15 1.66426e-15
2.24 2.86554e-18 8.28277e-13 -1.90831e-18 5.73975e-15 1.64436e-15 2.87139e-18 8.2997e-13 -1.91221e-18 5.76384e-15 1.64837e-15
2.26 2.19975e-18 8.12556e-13 -1.46511e-18 5.68976e-15 1.62944e-15 2.2029e-18 8.13722e-13 -1.46721e-18 5.73631e-15 1.62802e-15
2.28 1.68493e-18 7.9711e-13 -1.12234e-18 5.62848e-15 1.60652e-15 1.68617e-18 7.97701e-13 -1.12317e-18 5.6513e-15 1.61369e-15
2.3 1.28666e-18 7.81275e-13 -8.57135e-19 5.65306e-15 1.58647e-15 1.28769e-18 7.81905e-13 -8.57826e-19 5.63648e-15 1.59543e-15
2.32 9.79821e-19 7.65314e-13 -6.52787e-19 5.54939e-15 1.57258e-15 9.81128e-19 7.66335e-13 -6.53658e-19 5.55057e-15 1.58052e-15
2.34 7.44989e-19 7.50138e-13 -4.96374e-19 5.32547e-15 1.56283e-15 7.45834e-19 7.50988e-13 -4.96937e-19 5.50277e-15 1.56252e-15
2.36 5.64769e-19 7.34694e-13 -3.76322e-19 5.43034e-15 1.54295e-15 5.65668e-19 7.35864e-13 -3.76921e-19 5.41564e-15 1.54623e-15
2.38 4.27733e-19 7.20442e-13 -2.85028e-19 5.31813e-15 1.52872e-15 4.2804e-19 7.2096e-13 -2.85233e-19 5.39987e-15 1.53135e-15
2.4 3.23007e-19 7.05954e-13 -2.15254e-19 5.28073e-15 1.51373e-15 3.23154e-19 7.06277e-13 -2.15352e-19 5.34539e-15 1.51511e-15
2.42 2.43117e-19 6.9098e-13 -1.62023e-19 5.20355e-15 1.49204e-15 2.4341e-19 6.91811e-13 -1.62218e-19 5.24199e-15 1.49896e-15
2.44 1.82617e-19 6.7643e-13 -1.21708e-19 5.27181e-15 1.48037e-15 1.82923e-19 6.77563e-13 -1.21912e-19 5.23181e-15 1.48093e-15
2.46 1.36906e-19 6.62341e-13 -9.12466e-20 5.17815e-15 1.46332e-15 1.37152e-19 6.6353e-13 -9.14105e-20 5.16052e-15 1.46845e-15
2.48 1.0239e-19 6.48399e-13 -6.82443e-20 5.0354e-15 1.45037e-15 1.02597e-19 6.49712e-13 -6.83825e-20 5.08395e-15 1.45255e-15
2.5 7.66224e-20 6.36521e-13 -5.10714e-20 5.07349e-15 1.44182e-15 7.65726e-20 6.36107e-13 -5.10382e-20 5.07551e-15 1.43699e-15
2.52 5.68993e-20 6.21416e-13 -3.79262e-20 4.9445e-15 1.42112e-15 5.7018e-20 6.22712e-13 -3.80054e-20 5.02217e-15 1.42434e-15
2.54 4.23286e-20 6.0908e-13 -2.82147e-20 4.83371e-15 1.40645e-15 4.23597e-20 6.09528e-13 -2.82355e-20 4.96575e-15 1.40796e-15
2.56 3.135e-20 5.95648e-13 -2.08972e-20 4.87397e-15 1.39697e-15 3.13975e-20 5.96552e-13 -2.09289e-20 4.93571e-15 1.39521e-15
2.58 2.31868e-20 5.82977e-13 -1.54561e-20 4.9271e-15 1.38043e-15 2.32188e-20 5.83783e-13 -1.54774e-20 4.91688e-15 1.3813e-15
2.6 1.70948e-20 5.7001e-13 -1.13954e-20 4.85455e-15 1.37294e-15 1.71311e-20 5.71218e-13 -1.14196e-20 4.84379e-15 1.36654e-15
2.62 1.25802e-20 5.57515e-13 -8.38606e-21 4.77755e-15 1.35157e-15 1.26105e-20 5.58858e-13 -8.40626e-21 4.816e-15 1.35457e-15
2.64 9.24401e-21 5.45669e-13 -6.16221e-21 4.71617e-15 1.34225e-15 9.26146e-21 5.46699e-13 -6.17384e-21 4.7751e-15 1.34237e-15
2.66 6.7729e-21 5.33691e-13 -4.51497e-21 4.64946e-15 1.32988e-15 6.78623e-21 5.34741e-13 -4.52386e-21 4.71031e-15 1.32622e-15
2.68 4.95701e-21 5.22549e-13 -3.30449e-21 4.59616e-15 1.31414e-15 4.9611e-21 5.22981e-13 -3.30722e-21 4.67201e-15 1.31596e-15
2.7 3.61317e-21 5.10665e-13 -2.40866e-21 4.64334e-15 1.30015e-15 3.6185e-21 5.11418e-13 -2.41222e-21 4.61632e-15 1.30513e-15
2.72 2.62957e-21 4.99366e-13 -1.75298e-21 4.62234e-15 1.28782e-15 2.63318e-21 5.00051e-13 -1.75538e-21 4.59333e-15 1.28935e-15
2.74 1.90984e-21 4.88387e-13 -1.27318e-21 4.63123e-15 1.2756e-15 1.91176e-21 4.88877e-13 -1.27446e-21 4.57391e-15 1.27664e-15
2.76 1.38351e-21 4.77449e-13 -9.22308e-22 4.49082e-15 1.26232e-15 1.3848e-21 4.77894e-13 -9.23168e-22 4.55018e-15 1.26526e-15
2.78 9.99684e-22 4.6659e-13 -6.66438e-22 4.46487e-15 1.25035e-15 1.00078e-21 4.67102e-13 -6.67169e-22 4.49201e-15 1.2549e-15
2.8 7.20934e-22 4.56081e-13 -4.80612e-22 4.5132e-15 1.24135e-15 7.21593e-22 4.56497e-13 -4.81051e-22 4.46569e-15 1.24372e-15
2.82 5.18685e-22 4.45728e-13 -3.45783e-22 4.37716e-15 1.22823e-15 5.19094e-22 4.46079e-13 -3.46056e-22 4.43165e-15 1.23037e-15
2.84 3.72178e-22 4.35396e-13 -2.48115e-22 4.37347e-15 1.21745e-15 3.72563e-22 4.35846e-13 -2.48371e-22 4.42952e-15 1.21939e-15
2.86 2.66476e-22 4.2531e-13 -1.77648e-22 4.34703e-15 1.2043e-15 2.6678e-22 4.25795e-13 -1.77851e-22 4.37374e-15 1.20705e-15
2.88 1.9029e-22 4.15263e-13 -1.26859e-22 4.30199e-15 1.19376e-15 1.90593e-22 4.15924e-13 -1.27061e-22 4.34487e-15 1.19698e-15
2.9 1.35633e-22 4.05581e-13 -9.04207e-23 4.27122e-15 1.18622e-15 1.3585e-22 4.06233e-13 -9.0566e-23 4.33067e-15 1.18621e-15
2.92 9.64645e-23 3.96128e-13 -6.43091e-23 4.23813e-15 1.17238e-15 9.66083e-23 3.96718e-13 -6.4405e-23 4.28613e-15 1.17523e-15
2.94 6.85221e-23 3.87257e-13 -4.56811e-23 4.22496e-15 1.16583e-15 6.85437e-23 3.87379e-13 -4.56955e-23 4.25253e-15 1.16257e-15
2.96 4.84322e-23 3.77529e-13 -3.22879e-23 4.20971e-15 1.15044e-15 4.852e-23 3.78213e-13 -3.23464e-23 4.23515e-15 1.15333e-15
2.98 3.42526e-23 3.69066e-13 -2.2835e-23 4.22237e-15 1.13983e-15 3.42667e-23 3.69218e-13 -2.28444e-23 4.22867e-15 1.142e-15
3 2.41346e-23 3.60239e-13 -1.60896e-23 4.13105e-15 1.13169e-15 2.41448e-23 3.60392e-13 -1.60965e-23 4.18798e-15 1.13433e-15
3.02 1.69703e-23 3.51665e-13 -1.13135e-23 4.09615e-15 1.12004e-15 1.69737e-23 3.51734e-13 -1.13157e-23 4.16629e-15 1.12305e-15
3.04 1.18981e-23 3.43043e-13 -7.93201e-24 4.10954e-15 1.11033e-15 1.19049e-23 3.43241e-13 -7.93657e-24 4.12325e-15 1.11442e-15
3.06 8.32613e-24 3.34732e-13 -5.55074e-24 4.13894e-15 1.10387e-15 8.33058e-24 3.34911e-13 -5.5537e-24 4.0771e-15 1.10314e-15
3.08 5.80869e-24 3.26332e-13 -3.87245e-24 4.10947e-15 1.09178e-15 5.81599e-24 3.26743e-13 -3.87732e-24 4.09012e-15 1.09432e-15
3.1 4.04557e-24 3.183e-13 -2.69704e-24 3.99569e-15 1.08225e-15 4.05108e-24 3.18734e-13 -2.70072e-24 4.04159e-15 1.0824e-15
3.12 2.81191e-24 3.10513e-13 -1.8746e-24 3.95752e-15 1.07026e-15 2.81526e-24 3.10882e-13 -1.87683e-24 4.04148e-15 1.07546e-15
3.14 1.94809e-24 3.02591e-13 -1.29872e-24 3.99818e-15 1.0626e-15 1.95193e-24 3.03187e-13 -1.30128e-24 3.99982e-15 1.06453e-15
3.16 1.34682e-24 2.94897e-13 -8.97878e-25 4.06066e-15 1.05383e-15 1.35023e-24 2.95644e-13 -9.00152e-25 3.9786e-15 1.05505e-15
3.18 9.29311e-25 2.87465e-13 -6.1954e-25 3.88285e-15 1.04539e-15 9.3186e-25 2.88253e-13 -6.21239e-25 3.9605e-15 1.04571e-15
3.2 6.41493e-25 2.80947e-13 -4.27661e-25 3.81782e-15 1.03563e-15 6.41641e-25 2.81012e-13 -4.2776e-25 3.95188e-15 1.03825e-15
3.22 4.40739e-25 2.73885e-13 -2.93826e-25 3.92309e-15 1.02753e-15 4.40791e-25 2.73918e-13 -2.9386e-25 3.95264e-15 1.02987e-15
3.24 3.02175e-25 2.67022e-13 -2.0145e-25 3.85305e-15 1.01895e-15 3.02114e-25 2.66969e-13 -2.01409e-25 3.90042e-15 1.02069e-15
3.26 2.06636e-25 2.60222e-13 -1.37757e-25 3.87045e-15 1.00876e-15 2.0659e-25 2.60164e-13 -1.37726e-25 3.86884e-15 1.01204e-15
3.28 1.40993e-25 2.5359e-13 -9.39955e-26 3.84224e-15 1.00057e-15 1.40943e-25 2.535e-13 -9.39621e-26 3.85966e-15 1.00167e-15
3.3 9.5967e-26 2.47058e-13 -6.3978e-26 3.7922e-15 9.94736e-16 9.59353e-26 2.46976e-13 -6.39568e-26 3.8548e-15 9.96512e-16
3.32 6.51708e-26 2.40668e-13 -4.34472e-26 3.78719e-15 9.84653e-16 6.51494e-26 2.40589e-13 -4.3433e-26 3.8198e-15 9.84636e-16
3.34 4.41658e-26 2.3447e-13 -2.94439e-26 3.75857e-15 9.75539e-16 4.41409e-26 2.34338e-13 -2.94273e-26 3.78827e-15 9.76754e-16
3.36 2.98508e-26 2.28318e-13 -1.99005e-26 3.75542e-15 9.70636e-16 2.9838e-26 2.2822e-13 -1.9892e-26 3.80096e-15 9.69915e-16
3.38 2.01252e-26 2.22255e-13 -1.34168e-26 3.76834e-15 9.60433e-16 2.01232e-26 2.22234e-13 -1.34155e-26 3.76159e-15 9.61855e-16
3.4 1.35384e-26 2.1635e-13 -9.02559e-27 3.71517e-15 9.51181e-16 1.35401e-26 2.16377e-13 -9.02672e-27 3.74816e-15 9.5222e-16
3.42 9.08796e-27 2.1061e-13 -6.05864e-27 3.70672e-15 9.42697e-16 9.08959e-27 2.10648e-13 -6.05973e-27 3.71261e-15 9.45874e-16
3.44 6.08672e-27 2.05005e-13 -4.05781e-27 3.68278e-15 9.36471e-16 6.08786e-27 2.05044e-13 -4.05858e-27 3.6759e-15 9.37922e-16
3.46 4.06609e-27 1.99469e-13 -2.71073e-27 3.64431e-15 9.27666e-16 4.06802e-27 1.99564e-13 -2.71202e-27 3.68515e-15 9.29661e-16
3.48 2.71173e-27 1.94181e-13 -1.80782e-27 3.63782e-15 9.21182e-16 2.71206e-27 1.94205e-13 -1.80804e-27 3.66802e-15 9.2204e-16
3.5 1.80368e-27 1.88943e-13 -1.20245e-27 3.65402e-15 9.1379e-16 1.80391e-27 1.88967e-13 -1.2026e-27 3.63164e-15 9.14044e-16
3.52 1.19638e-27 1.83738e-13 -7.9759e-28 3.6225e-15 9.06946e-16 1.19709e-27 1.83846e-13 -7.98058e-28 3.62324e-15 9.07839e-16
3.54 7.92104e-28 1.78737e-13 -5.28069e-28 3.5534e-15 9.01816e-16 7.92566e-28 1.78841e-13 -5.28377e-28 3.62275e-15 9.02957e-16
3.56 5.23709e-28 1.74009e-13 -3.49139e-28 3.5766e-15 8.92701e-16 5.23531e-28 1.7395e-13 -3.49021e-28 3.60924e-15 8.94099e-16
3.58 3.44072e-28 1.68705e-13 -2.29381e-28 3.57686e-15 8.87567e-16 3.45022e-28 1.69171e-13 -2.30015e-28 3.59677e-15 8.86122e-16
3.6 2.26347e-28 1.64134e-13 -1.50898e-28 3.56643e-15 8.77285e-16 2.26855e-28 1.64502e-13 -1.51237e-28 3.5609e-15 8.79911e-16
3.62 1.48394e-28 1.59489e-13 -9.89294e-29 3.54881e-15 8.72031e-16 1.48816e-28 1.59942e-13 -9.92104e-29 3.55071e-15 8.73457e-16
3.64 9.71477e-29 1.5509e-13 -6.47651e-29 3.50823e-15 8.64272e-16 9.7397e-29 1.55488e-13 -6.49313e-29 3.53266e-15 8.66898e-16
3.66 6.35537e-29 1.51034e-13 -4.23691e-29 3.50423e-15 8.57462e-16 6.35975e-29 1.51138e-13 -4.23983e-29 3.50528e-15 8.58158e-16
3.68 4.13617e-29 1.46644e-13 -2.75745e-29 3.47342e-15 8.51025e-16 4.14316e-29 1.46892e-13 -2.7621e-29 3.49276e-15 8.52626e-16
3.7 2.68832e-29 1.42503e-13 -1.79221e-29 3.44982e-15 8.44556e-16 2.6929e-29 1.42746e-13 -1.79527e-29 3.48593e-15 8.45998e-16
3.72 1.74278e-29 1.38424e-13 -1.16185e-29 3.45371e-15 8.36279e-16 1.74625e-29 1.38699e-13 -1.16417e-29 3.47077e-15 8.39636e-16
3.74 1.12817e-29 1.34559e-13 -7.52113e-30 3.39192e-15 8.33427e-16 1.12977e-29 1.3475e-13 -7.53179e-30 3.43933e-15 8.33472e-16
3.76 7.29201e-30 1.30889e-13 -4.86134e-30 3.40367e-15 8.25167e-16 7.29239e-30 1.30896e-13 -4.86159e-30 3.42668e-15 8.27241e-16
3.78 4.69595e-30 1.27129e-13 -3.13064e-30 3.39388e-15 8.18444e-16 4.69621e-30 1.27136e-13 -3.1308e-30 3.40697e-15 8.20807e-16
3.8 3.01716e-30 1.23461e-13 -2.01144e-30 3.38026e-15 8.12885e-16 3.01732e-30 1.23468e-13 -2.01155e-30 3.41183e-15 8.15241e-16
3.82 1.93372e-30 1.19863e-13 -1.28914e-30 3.35006e-15 8.07488e-16 1.93416e-30 1.1989e-13 -1.28944e-30 3.41313e-15 8.08477e-16
3.84 1.23631e-30 1.16338e-13 -8.24208e-31 3.36191e-15 8.04097e-16 1.23698e-30 1.16401e-13 -8.2465e-31 3.37972e-15 8.01705e-16
3.86 7.88879e-31 1.12943e-13 -5.25919e-31 3.3325e-15 7.96548e-16 7.89271e-31 1.12999e-13 -5.26181e-31 3.36507e-15 7.95238e-16
3.88 5.02365e-31 1.09664e-13 -3.3491e-31 3.32209e-15 7.89316e-16 5.02445e-31 1.09682e-13 -3.34963e-31 3.36522e-15 7.91145e-16
3.9 3.19063e-31 1.06431e-13 -2.12709e-31 3.33728e-15 7.84479e-16 3.19115e-31 1.06448e-13 -2.12743e-31 3.34124e-15 7.85034e-16
3.92 2.02177e-31 1.0328e-13 -1.34785e-31 3.30988e-15 7.76851e-16 2.0221e-31 1.03297e-13 -1.34807e-31 3.33017e-15 7.78138e-16
3.94 1.27826e-31 1.00217e-13 -8.52174e-32 3.32649e-15 7.72127e-16 1.27837e-31 1.00225e-13 -8.52244e-32 3.28794e-15 7.72316e-16
3.96 8.06249e-32 9.72246e-14 -5.37499e-32 3.27746e-15 7.64565e-16 8.06314e-32 9.72325e-14 -5.37543e-32 3.30683e-15 7.67363e-16
3.98 5.07121e-32 9.42651e-14 -3.38081e-32 3.24946e-15 7.58184e-16 5.074e-32 9.43169e-14 -3.38266e-32 3.28351e-15 7.61094e-16
4 3.18493e-32 9.14572e-14 -2.12329e-32 3.25243e-15 7.52775e-16 3.18561e-32 9.14768e-14 -2.12374e-32 3.27643e-15 7.56372e-16
4.02 1.99511e-32 8.86976e-14 -1.33008e-32 3.22809e-15 7.48311e-16 1.99541e-32 8.87106e-14 -1.33027e-32 3.24107e-15 7.51965e-16
4.04 1.2465e-32 8.59819e-14 -8.30997e-33 3.17211e-15 7.43212e-16 1.247e-32 8.60168e-14 -8.31334e-33 3.25501e-15 7.45205e-16
4.06 7.77181e-33 8.33601e-14 -5.18121e-33 3.18219e-15 7.36905e-16 7.77498e-33 8.3394e-14 -5.18332e-33 3.22811e-15 7.39145e-16
4.08 4.83484e-33 8.08136e-14 -3.22323e-33 3.19944e-15 7.31517e-16 4.83646e-33 8.08406e-14 -3.22431e-33 3.19395e-15 7.34001e-16
4.1 3.0006e-33 7.83291e-14 -2.0004e-33 3.17002e-15 7.23745e-16 3.0016e-33 7.83551e-14 -2.00107e-33 3.2146e-15 7.29291e-16
4.12 1.85759e-33 7.58968e-14 -1.23839e-33 3.15473e-15 7.21158e-16 1.85855e-33 7.59361e-14 -1.23903e-33 3.17403e-15 7.2445e-16
4.14 1.14754e-33 7.35443e-14 -7.65028e-34 3.16698e-15 7.17349e-16 1.14813e-33 7.35821e-14 -7.65421e-34 3.17343e-15 7.18404e-16
4.16 7.07266e-34 7.12552e-14 -4.71511e-34 3.14127e-15 7.11546e-16 7.07629e-34 7.12917e-14 -4.71753e-34 3.17547e-15 7.13397e-16
4.18 4.34903e-34 6.90282e-14 -2.89936e-34 3.11509e-15 7.07006e-16 4.35127e-34 6.90636e-14 -2.90085e-34 3.14656e-15 7.07389e-16
4.2 2.67086e-34 6.69316e-14 -1.78057e-34 3.09681e-15 7.00777e-16 2.66945e-34 6.68964e-14 -1.77964e-34 3.13285e-15 7.03825e-16
4.22 1.63476e-34 6.48228e-14 -1.08984e-34 3.12696e-15 6.9677e-16 1.6339e-34 6.47886e-14 -1.08927e-34 3.12167e-15 6.99181e-16
4.24 9.97777e-35 6.27404e-14 -6.65184e-35 3.0973e-15 6.91923e-16 9.97756e-35 6.27391e-14 -6.65171e-35 3.10163e-15 6.94394e-16
4.26 6.08238e-35 6.07818e-14 -4.05492e-35 3.08298e-15 6.87904e-16 6.07882e-35 6.07464e-14 -4.05255e-35 3.10022e-15 6.89007e-16
4.28 3.69707e-35 5.88427e-14 -2.46472e-35 3.07632e-15 6.88939e-16 3.69497e-35 5.88092e-14 -2.46331e-35 3.08125e-15 6.8397e-16
4.3 2.23918e-35 5.68859e-14 -1.49279e-35 3.10198e-15 6.77802e-16 2.24078e-35 5.69263e-14 -1.49385e-35 3.07338e-15 6.77934e-16
4.32 1.35571e-35 5.50944e-14 -9.03804e-36 3.05175e-15 6.73806e-16 1.35576e-35 5.50965e-14 -9.03838e-36 3.05802e-15 6.74837e-16
4.34 8.18297e-36 5.33123e-14 -5.45532e-36 3.06634e-15 6.68194e-16 8.18392e-36 5.33185e-14 -5.45595e-36 3.05169e-15 6.70003e-16
4.36 4.92681e-36 5.15706e-14 -3.28454e-36 3.03824e-15 6.64161e-16 4.92876e-36 5.1591e-14 -3.28584e-36 3.02456e-15 6.66511e-16
4.38 2.96093e-36 4.99037e-14 -1.97396e-36 3.0081e-15 6.60552e-16 2.96148e-36 4.99129e-14 -1.97432e-36 3.03694e-15 6.61572e-16
4.4 1.7751e-36 4.82772e-14 -1.1834e-36 2.97871e-15 6.53192e-16 1.77532e-36 4.82831e-14 -1.18355e-36 3.01874e-15 6.56841e-16
4.42 1.06154e-36 4.6689e-14 -7.07691e-37 2.99116e-15 6.50301e-16 1.06179e-36 4.67003e-14 -7.07862e-37 3.0168e-15 6.5153e-16
4.44 6.3312e-37 4.51308e-14 -4.2208e-37 2.96845e-15 6.45851e-16 6.33577e-37 4.51634e-14 -4.22385e-37 2.97918e-15 6.468e-16
4.46 3.76914e-37 4.36399e-14 -2.51276e-37 2.9355e-15 6.42336e-16 3.77185e-37 4.36713e-14 -2.51457e-37 2.98287e-15 6.43487e-16
4.48 2.23856e-37 4.21902e-14 -1.49237e-37 2.96229e-15 6.38109e-16 2.2403e-37 4.2223e-14 -1.49353e-37 2.9602e-15 6.40323e-16
4.5 1.3268e-37 4.07939e-14 -8.84531e-38 2.9467e-15 6.33143e-16 1.32756e-37 4.08173e-14 -8.85037e-38 2.9662e-15 6.35095e-16
4.52 7.84397e-38 3.94296e-14 -5.22932e-38 3.03539e-15 6.3127e-16 7.84866e-38 3.94531e-14 -5.23244e-38 2.9596e-15 6.31371e-16
4.54 4.62637e-38 3.81038e-14 -3.08425e-38 2.8957e-15 6.23672e-16 4.6295e-38 3.81295e-14 -3.08633e-38 2.95549e-15 6.26676e-16
4.56 2.72255e-38 3.68207e-14 -1.81503e-38 2.89052e-15 6.22606e-16 2.72438e-38 3.68455e-14 -1.81626e-38 2.93338e-15 6.22427e-16
4.58 1.59835e-38 3.55733e-14 -1.06557e-38 2.87902e-15 6.16883e-16 1.59955e-38 3.55999e-14 -1.06637e-38 2.91351e-15 6.18661e-16
4.6 9.36263e-39 3.43661e-14 -6.24175e-39 2.90255e-15 6.12438e-16 9.36966e-39 3.4392e-14 -6.24644e-39 2.90259e-15 6.15488e-16
4.62 5.47062e-39 3.31893e-14 -3.64708e-39 2.88488e-15 6.13062e-16 5.47577e-39 3.32205e-14 -3.65051e-39 2.89067e-15 6.11797e-16
4.64 3.19226e-39 3.208e-14 -2.12817e-39 2.86792e-15 6.0567e-16 3.19273e-39 3.20848e-14 -2.12849e-39 2.87516e-15 6.07172e-16
4.66 1.85603e-39 3.09631e-14 -1.23736e-39 2.86753e-15 6.02596e-16 1.85727e-39 3.09837e-14 -1.23818e-39 2.87711e-15 6.02468e-16
4.68 1.07797e-39 2.9918e-14 -7.18644e-40 2.83496e-15 5.95414e-16 1.07791e-39 2.99165e-14 -7.18608e-40 2.84176e-15 5.99104e-16
4.7 6.23782e-40 2.88653e-14 -4.15854e-40 2.84646e-15 5.93573e-16 6.24147e-40 2.88822e-14 -4.16098e-40 2.85393e-15 5.9463e-16
4.72 3.60446e-40 2.78706e-14 -2.40297e-40 2.83443e-15 5.90197e-16 3.60567e-40 2.788e-14 -2.40378e-40 2.82622e-15 5.91498e-16
4.74 2.07776e-40 2.69036e-14 -1.38517e-40 2.80506e-15 5.85896e-16 2.07817e-40 2.69089e-14 -1.38545e-40 2.84443e-15 5.87213e-16
4.76 1.19477e-40 2.59631e-14 -7.96516e-41 2.76706e-15 5.82021e-16 1.19501e-40 2.59682e-14 -7.96673e-41 2.81264e-15 5.84197e-16
4.78 6.84939e-41 2.50338e-14 -4.56626e-41 2.78645e-15 5.79967e-16 6.85578e-41 2.50571e-14 -4.57052e-41 2.80793e-15 5.80392e-16
4.8 3.92043e-41 2.41522e-14 -2.61362e-41 2.78007e-15 5.75517e-16 3.92408e-41 2.41747e-14 -2.61606e-41 2.794e-15 5.7731e-16
4.82 2.23878e-41 2.32987e-14 -1.49252e-41 2.77027e-15 5.71046e-16 2.24086e-41 2.33203e-14 -1.49391e-41 2.77755e-15 5.72948e-16
4.84 1.27551e-41 2.24723e-14 -8.50342e-42 2.74317e-15 5.68611e-16 1.27669e-41 2.24931e-14 -8.5113e-42 2.77131e-15 5.70161e-16
4.86 7.25025e-42 2.16723e-14 -4.8335e-42 2.7556e-15 5.6111e-16 7.25695e-42 2.16924e-14 -4.83797e-42 2.77224e-15 5.67326e-16
4.88 4.11167e-42 2.08981e-14 -2.74111e-42 2.72329e-15 5.59613e-16 4.11545e-42 2.09173e-14 -2.74363e-42 2.74787e-15 5.62135e-16
4.9 2.32648e-42 2.01499e-14 -1.55099e-42 2.71746e-15 5.57265e-16 2.3285e-42 2.01673e-14 -1.55233e-42 2.72019e-15 5.58865e-16
4.92 1.31327e-42 1.94247e-14 -8.7551e-43 2.70437e-15 5.53165e-16 1.3144e-42 1.94416e-14 -8.76269e-43 2.74315e-15 5.55603e-16
4.94 7.39607e-43 1.87232e-14 -4.93072e-43 2.70801e-15 5.49958e-16 7.40248e-43 1.87394e-14 -4.93499e-43 2.71941e-15 5.5244e-16
4.96 4.15511e-43 1.8042e-14 -2.77007e-43 2.69082e-15 5.47315e-16 4.15931e-43 1.80603e-14 -2.77288e-43 2.72232e-15 5.48588e-16
4.98 2.32928e-43 1.73858e-14 -1.55285e-43 2.71773e-15 5.4345e-16 2.33164e-43 1.74034e-14 -1.55442e-43 2.70568e-15 5.44363e-16
5 1.30308e-43 1.67556e-14 -8.68719e-44 2.64734e-15 5.41663e-16 1.30405e-43 1.67682e-14 -8.69369e-44 2.70574e-15 5.42001e-16
5.02 7.27111e-44 1.61419e-14 -4.84741e-44 2.661e-15 5.3764e-16 7.27654e-44 1.6154e-14 -4.85103e-44 2.68206e-15 5.39647e-16
5.04 4.04962e-44 1.55553e-14 -2.69975e-44 2.6571e-15 5.33795e-16 4.05089e-44 1.55602e-14 -2.70059e-44 2.66867e-15 5.35878e-16
5.06 2.24819e-44 1.49746e-14 -1.49879e-44 2.62518e-15 5.30792e-16 2.24994e-44 1.49862e-14 -1.49996e-44 2.67077e-15 5.33124e-16
5.08 1.24593e-44 1.44218e-14 -8.30621e-45 2.63123e-15 5.27247e-16 1.24677e-44 1.44315e-14 -8.31178e-45 2.65121e-15 5.29599e-16
5.1 6.88819e-45 1.38862e-14 -4.59213e-45 2.62284e-15 5.23383e-16 6.8928e-45 1.38955e-14 -4.5952e-45 2.65305e-15 5.25607e-16
5.12 3.79935e-45 1.33686e-14 -2.5329e-45 2.62708e-15 5.20966e-16 3.80191e-45 1.33775e-14 -2.5346e-45 2.64736e-15 5.22612e-16
5.14 2.09078e-45 1.28685e-14 -1.39386e-45 2.61628e-15 5.18149e-16 2.09219e-45 1.28772e-14 -1.3948e-45 2.63334e-15 5.19381e-16
5.16 1.14779e-45 1.23843e-14 -7.65192e-46 2.58608e-15 5.15253e-16 1.14868e-45 1.23939e-14 -7.65784e-46 2.63348e-15 5.16723e-16
5.18 6.28626e-46 1.19163e-14 -4.19084e-46 2.58844e-15 5.11816e-16 6.29199e-46 1.19272e-14 -4.19466e-46 2.59782e-15 5.1362e-16
5.2 3.43724e-46 1.14721e-14 -2.29149e-46 2.5889e-15 5.08453e-16 3.43854e-46 1.14764e-14 -2.29236e-46 2.61128e-15 5.11307e-16
5.22 1.87469e-46 1.10407e-14 0 2.58515e-15 5.06803e-16 1.8748e-46 1.10413e-14 0 2.58973e-15 5.07542e-16
5.24 1.01943e-46 1.0617e-14 0 2.57193e-15 5.02661e-16 1.01984e-46 1.06212e-14 0 2.57021e-15 5.0467e-16
5.26 5.53543e-47 1.02169e-14 0 2.50477e-15 5.00782e-16 5.5348e-47 1.02157e-14 0 2.56859e-15 5.02028e-16
5.28 2.99629e-47 9.82254e-15 0 2.55578e-15 4.96662e-16 2.99687e-47 9.82443e-15 0 2.55413e-15 4.99079e-16
5.3 1.61776e-47 9.43999e-15 0 2.4381e-15 4.95269e-16 1.61893e-47 9.44684e-15 0 2.5538e-15 4.9581e-16
5.32 8.7194e-48 9.07633e-15 0 2.52354e-15 4.92396e-16 8.72537e-48 9.08255e-15 0 2.5417e-15 4.9229e-16
5.34 4.68616e-48 8.72073e-15 0 2.51785e-15 4.88267e-16 4.69175e-48 8.73113e-15 0 2.52811e-15 4.90261e-16
5.36 2.51403e-48 8.38233e-15 0 2.50372e-15 4.85675e-16 2.51698e-48 8.39218e-15 0 2.53018e-15 4.87424e-16
5.38 1.34604e-48 8.05856e-15 0 2.48739e-15 4.81764e-16 1.34716e-48 8.0653e-15 0 2.51689e-15 4.84639e-16
5.4 7.18782e-49 7.74372e-15 0 2.49045e-15 4.78964e-16 7.19375e-49 7.75012e-15 0 2.50741e-15 4.82156e-16
5.42 3.82936e-49 7.44008e-15 0 2.46748e-15 4.75819e-16 3.83253e-49 7.44625e-15 0 2.51137e-15 4.78652e-16
5.44 2.03537e-49 7.1473e-15 0 2.47576e-15 4.73589e-16 2.03709e-49 7.15333e-15 0 2.48904e-15 4.77308e-16
5.46 1.07924e-49 6.8645e-15 0 2.46371e-15 4.72882e-16 1.08027e-49 6.87101e-15 0 2.47705e-15 4.73455e-16
5.48 5.71098e-50 6.59387e-15 0 2.44504e-15 4.68155e-16 5.71538e-50 6.59895e-15 0 2.47334e-15 4.70617e-16
5.5 3.01447e-50 6.3318e-15 0 2.45097e-15 4.67445e-16 3.01686e-50 6.3368e-15 0 2.46693e-15 4.68767e-16
5.52 1.58754e-50 6.07956e-15 0 2.45043e-15 4.64971e-16 1.58876e-50 6.08425e-15 0 2.46088e-15 4.66106e-16
5.54 8.33819e-51 5.83445e-15 0 2.44288e-15 4.62299e-16 8.34752e-51 5.84098e-15 0 2.44813e-15 4.63436e-16
5.56 4.36534e-51 5.59336e-15 0 2.42039e-15 4.59282e-16 4.37574e-51 5.60668e-15 0 2.4329e-15 4.6066e-16
5.58 2.28758e-51 5.37903e-15 0 2.41783e-15 4.56793e-16 2.28844e-51 5.38106e-15 0 2.43029e-15 4.57795e-16
5.6 1.19176e-51 5.15391e-15 0 2.40158e-15 4.53382e-16 1.19405e-51 5.16381e-15 0 2.42695e-15 4.55498e-16
5.62 6.20379e-52 4.94506e-15 0 2.40149e-15 4.50902e-16 6.21585e-52 4.95468e-15 0 2.40428e-15 4.52497e-16
5.64 3.22508e-52 4.74864e-15 0 2.3952e-15 4.47786e-16 3.22829e-52 4.75337e-15 0 2.41258e-15 4.5086e-16
5.66 1.67162e-52 4.55643e-15 0 2.36444e-15 4.46228e-16 1.67279e-52 4.55962e-15 0 2.39822e-15 4.48071e-16
5.68 8.64435e-53 4.37147e-15 0 2.39224e-15 4.42929e-16 8.64773e-53 4.37318e-15 0 2.39061e-15 4.45242e-16
5.7 4.46042e-53 4.19397e-15 0 2.36167e-15 4.4067e-16 4.46024e-53 4.1938e-15 0 2.38219e-15 4.42534e-16
5.72 2.29094e-53 4.01388e-15 0 2.35428e-15 4.3899e-16 2.29514e-53 4.02123e-15 0 2.36936e-15 4.41222e-16
5.74 1.1764e-53 3.84904e-15 0 2.34368e-15 4.36255e-16 1.1783e-53 3.85525e-15 0 2.37275e-15 4.3797e-16
5.76 6.0243e-54 3.6889e-15 0 2.33685e-15 4.34141e-16 6.03525e-54 3.69562e-15 0 2.35987e-15 4.35973e-16
5.78 3.07885e-54 3.53606e-15 0 2.32395e-15 4.32102e-16 3.08411e-54 3.54211e-15 0 2.35092e-15 4.33406e-16
5.8 1.56977e-54 3.38887e-15 0 2.30986e-15 4.33723e-16 1.57239e-54 3.39453e-15 0 2.32962e-15 4.31456e-16
5.82 7.98593e-55 3.24773e-15 0 2.31402e-15 4.27007e-16 7.99805e-55 3.25265e-15 0 2.33182e-15 4.29456e-16
5.84 4.05268e-55 3.11155e-15 0 2.30631e-15 4.2386e-16 4.05885e-55 3.11629e-15 0 2.32503e-15 4.27233e-16
5.86 2.05356e-55 2.98311e-15 0 2.32222e-15 4.23423e-16 2.05502e-55 2.98524e-15 0 2.3115e-15 4.24823e-16
5.88 1.03511e-55 2.85116e-15 0 2.27847e-15 4.19821e-16 1.03806e-55 2.85931e-15 0 2.30177e-15 4.22898e-16
5.9 5.21681e-56 2.73064e-15 0 2.27907e-15 4.16803e-16 5.23149e-56 2.73832e-15 0 2.29397e-15 4.20411e-16
5.92 2.62706e-56 2.61877e-15 0 2.26088e-15 4.1634e-16 2.6304e-56 2.6221e-15 0 2.29282e-15 4.17751e-16
5.94 1.31893e-56 2.50937e-15 0 2.2693e-15 4.14663e-16 1.31951e-56 2.51047e-15 0 2.27438e-15 4.15844e-16
5.96 6.60327e-57 2.40305e-15 0 2.24634e-15 4.12164e-16 6.60388e-57 2.40327e-15 0 2.26716e-15 4.12987e-16
5.98 3.29498e-57 2.29861e-15 0 2.24503e-15 4.09961e-16 3.29746e-57 2.30034e-15 0 2.25545e-15 4.11474e-16
6 1.64176e-57 2.20027e-15 0 2.26113e-15 4.07232e-16 1.64268e-57 2.20151e-15 0 2.25952e-15 4.09604e-16
6.02 8.15808e-58 2.10503e-15 0 2.22882e-15 4.0579e-16 8.16437e-58 2.10665e-15 0 2.25153e-15 4.06559e-16
6.04 4.04195e-58 2.01238e-15 0 2.23014e-15 4.03338e-16 4.04842e-58 2.0156e-15 0 2.23959e-15 4.04437e-16
6.06 2.0021e-58 1.92753e-15 0 2.20958e-15 4.00616e-16 2.00283e-58 1.92822e-15 0 2.23311e-15 4.02452e-16
6.08 9.88307e-59 1.84394e-15 0 2.17056e-15 3.98475e-16 9.88544e-59 1.84439e-15 0 2.2339e-15 4.00468e-16
6.1 4.86281e-59 1.76211e-15 0 2.20556e-15 3.96794e-16 4.86791e-59 1.76395e-15 0 2.22259e-15 3.9942e-16
6.12 2.39061e-59 1.68612e-15 0 2.20133e-15 3.94636e-16 2.39157e-59 1.6868e-15 0 2.20704e-15 3.96792e-16
6.14 1.17085e-59 1.61088e-15 0 2.18932e-15 3.93082e-16 1.17225e-59 1.6128e-15 0 2.20746e-15 3.95816e-16
6.16 5.7225e-60 1.53914e-15 0 2.15485e-15 3.9085e-16 5.73256e-60 1.54185e-15 0 2.19514e-15 3.92044e-16
6.18 2.79344e-60 1.472e-15 0 2.17805e-15 3.8923e-16 2.79687e-60 1.47381e-15 0 2.19628e-15 3.9152e-16
6.2 1.35758e-60 1.40461e-15 0 2.16422e-15 3.87217e-16 1.36142e-60 1.40858e-15 0 2.18795e-15 3.89605e-16
6.22 6.60867e-61 1.34547e-15 0 2.15271e-15 3.84629e-16 6.61155e-61 1.34606e-15 0 2.16463e-15 3.87345e-16
6.24 3.20072e-61 1.28507e-15 0 2.14656e-15 3.82433e-16 3.20339e-61 1.28614e-15 0 2.1696e-15 3.84514e-16
6.26 1.54713e-61 1.22763e-15 0 2.11837e-15 3.80938e-16 1.5485e-61 1.22872e-15 0 2.14294e-15 3.8342e-16
6.28 7.44784e-62 1.17052e-15 0 2.14612e-15 3.78502e-16 7.46805e-62 1.1737e-15 0 2.14964e-15 3.8054e-16
6.3 3.5916e-62 1.12046e-15 0 2.11753e-15 3.77319e-16 3.59333e-62 1.121e-15 0 2.13352e-15 3.78856e-16
6.32 1.72201e-62 1.06867e-15 0 2.11589e-15 3.75107e-16 1.72497e-62 1.07051e-15 0 2.12835e-15 3.76706e-16
6.34 8.25446e-63 1.02129e-15 0 2.10887e-15 3.73729e-16 8.26151e-63 1.02216e-15 0 2.1326e-15 3.75184e-16
6.36 3.94293e-63 9.74712e-16 0 2.15057e-15 3.71937e-16 3.94759e-63 9.75864e-16 0 2.12604e-15 3.72924e-16
6.38 1.87981e-63 9.30499e-16 0 2.11511e-15 3.69958e-16 1.88191e-63 9.31537e-16 0 2.11012e-15 3.72962e-16
6.4 8.94087e-64 8.8812e-16 0 2.07771e-15 3.68228e-16 8.95076e-64 8.89102e-16 0 2.10242e-15 3.70217e-16
6.42 4.24536e-64 8.48093e-16 0 2.08064e-15 3.65215e-16 4.24732e-64 8.48485e-16 0 2.09394e-15 3.67777e-16
6.44 2.00951e-64 8.09102e-16 0 2.08295e-15 3.64211e-16 2.01078e-64 8.09613e-16 0 2.0885e-15 3.65971e-16
6.46 9.47213e-65 7.70356e-16 0 2.05996e-15 3.6072e-16 9.49748e-65 7.72417e-16 0 2.0883e-15 3.64372e-16
6.48 4.46387e-65 7.34907e-16 0 2.04058e-15 3.60703e-16 4.47555e-65 7.3683e-16 0 2.07121e-15 3.62579e-16
6.5 2.09868e-65 7.00956e-16 0 2.08132e-15 3.59225e-16 2.10416e-65 7.02787e-16 0 2.0643e-15 3.60986e-16
6.52 9.85657e-66 6.69333e-16 0 2.06063e-15 3.58075e-16 9.86971e-66 6.70225e-16 0 2.06554e-15 3.5882e-16
6.54 4.61208e-66 6.38162e-16 0 2.03623e-15 3.54211e-16 4.61875e-66 6.39085e-16 0 2.06071e-15 3.57522e-16
6.56 2.15393e-66 6.08596e-16 0 2.0424e-15 3.54136e-16 2.15645e-66 6.0931e-16 0 2.04525e-15 3.55586e-16
6.58 1.0033e-66 5.80152e-16 0 2.03322e-15 3.5201e-16 1.0045e-66 5.80842e-16 0 2.05349e-15 3.53345e-16
6.6 4.66591e-67 5.53355e-16 0 2.01782e-15 3.49967e-16 4.66821e-67 5.53629e-16 0 2.03796e-15 3.52393e-16
6.62 2.16035e-67 5.2662e-16 0 2.01499e-15 3.46346e-16 2.16445e-67 5.27619e-16 0 2.02982e-15 3.50486e-16
6.64 1.00001e-67 5.02144e-16 0 1.99976e-15 3.46867e-16 1.00124e-67 5.02763e-16 0 2.02404e-15 3.4773e-16
6.66 4.61517e-68 4.78421e-16 0 2.00886e-15 3.45834e-16 4.62087e-68 4.79012e-16 0 2.0223e-15 3.47245e-16
6.68 2.1245e-68 4.55644e-16 0 1.99794e-15 3.4437e-16 2.12766e-68 4.56321e-16 0 2.00835e-15 3.44958e-16
6.7 9.75059e-69 4.33601e-16 0 1.98832e-15 3.42453e-16 9.77409e-69 4.34646e-16 0 1.99823e-15 3.43677e-16
6.72 4.46764e-69 4.12835e-16 0 1.98188e-15 3.40873e-16 4.47964e-69 4.13944e-16 0 1.99907e-15 3.42532e-16
6.74 2.04662e-69 3.9384e-16 0 1.96011e-15 3.3906e-16 2.04835e-69 3.94175e-16 0 1.98627e-15 3.41405e-16
6.76 9.34036e-70 3.75128e-16 0 1.92761e-15 3.36035e-16 9.34459e-70 3.75298e-16 0 1.98266e-15 3.38198e-16
6.78 4.25051e-70 3.57055e-16 0 1.95955e-15 3.35522e-16 4.25314e-70 3.57277e-16 0 1.97368e-15 3.37779e-16
6.8 1.9299e-70 3.39825e-16 0 1.94495e-15 3.34374e-16 1.93132e-70 3.40074e-16 0 1.96629e-15 3.35876e-16
6.82 8.74421e-71 3.23455e-16 0 1.93657e-15 3.32654e-16 8.74966e-71 3.23656e-16 0 1.96655e-15 3.34505e-16
6.84 3.95289e-71 3.07841e-16 0 1.93991e-15 3.31171e-16 3.95478e-71 3.07989e-16 0 1.95895e-15 3.33054e-16
6.86 1.78193e-71 2.92799e-16 0 1.93289e-15 3.30047e-16 1.7834e-71 2.9304e-16 0 1.95147e-15 3.31028e-16
6.88 8.01558e-72 2.78501e-16 0 1.93682e-15 3.28064e-16 8.02357e-72 2.78778e-16 0 1.94402e-15 3.29574e-16
6.9 3.5987e-72 2.6497e-16 0 1.92765e-15 3.26744e-16 3.60148e-72 2.65175e-16 0 1.93673e-15 3.27733e-16
6.92 1.61199e-72 2.52069e-16 0 1.92011e-15 3.24828e-16 1.61283e-72 2.522e-16 0 1.93203e-15 3.27156e-16
6.94 7.20112e-73 2.39668e-16 0 1.91226e-15 3.23786e-16 7.20594e-73 2.39828e-16 0 1.92732e-15 3.24765e-16
6.96 3.2112e-73 2.2797e-16 0 1.93007e-15 3.21669e-16 3.21208e-73 2.28032e-16 0 1.91613e-15 3.23686e-16
6.98 1.42755e-73 2.16644e-16 0 1.88623e-15 3.20354e-16 1.42848e-73 2.16786e-16 0 1.91234e-15 3.22073e-16
7 6.33614e-74 2.06003e-16 0 1.8773e-15 3.19734e-16 6.3381e-74 2.06067e-16 0 1.89828e-15 3.21207e-16
7.02 2.80392e-74 1.95729e-16 0 1.89763e-15 3.17332e-16 2.80567e-74 1.95851e-16 0 1.89677e-15 3.19371e-16
7.04 1.23841e-74 1.86012e-16 0 1.85768e-15 3.1598e-16 1.2391e-74 1.86116e-16 0 1.90412e-15 3.18114e-16
7.06 5.45523e-75 1.76694e-16 0 1.86995e-15 3.14319e-16 5.45975e-75 1.76841e-16 0 1.89446e-15 3.16555e-16
7.08 2.39813e-75 1.67866e-16 0 1.85105e-15 3.14339e-16 2.40012e-75 1.68005e-16 0 1.88301e-15 3.14792e-16
7.1 1.05149e-75 1.59413e-16 0 1.86066e-15 3.11896e-16 1.05265e-75 1.59589e-16 0 1.88052e-15 3.14018e-16
7.12 4.60098e-76 1.51406e-16 0 1.84628e-15 3.10445e-16 4.60609e-76 1.51574e-16 0 1.87151e-15 3.12169e-16
7.14 2.00954e-76 1.43849e-16 0 1.8365e-15 3.08988e-16 2.01082e-76 1.43941e-16 0 1.86952e-15 3.10897e-16
7.16 8.75876e-77 1.36685e-16 0 1.85351e-15 3.07618e-16 8.75807e-77 1.36675e-16 0 1.85392e-15 3.09041e-16
7.18 3.80308e-77 1.29667e-16 0 1.83957e-15 3.06725e-16 3.80572e-77 1.29757e-16 0 1.85601e-15 3.07939e-16
7.2 1.64914e-77 1.23115e-16 0 1.8256e-15 3.05236e-16 1.64991e-77 1.23173e-16 0 1.84157e-15 3.06322e-16
7.22 7.13155e-78 1.16828e-16 0 1.80717e-15 3.03751e-16 7.13635e-78 1.16906e-16 0 1.84042e-15 3.06051e-16
7.24 3.07785e-78 1.10883e-16 0 1.81093e-15 3.01879e-16 3.07954e-78 1.10944e-16 0 1.83024e-15 3.04021e-16
7.26 1.3244e-78 1.05156e-16 0 1.81483e-15 3.01881e-16 1.32584e-78 1.05271e-16 0 1.82371e-15 3.02728e-16
7.28 5.68971e-79 9.97829e-17 0 1.79653e-15 2.98561e-16 5.69493e-79 9.98745e-17 0 1.82072e-15 3.0079e-16
7.3 2.43725e-79 9.46152e-17 0 1.79704e-15 2.97742e-16 2.44051e-79 9.47417e-17 0 1.81663e-15 3.00283e-16
7.32 1.04254e-79 8.97829e-17 0 1.78859e-15 2.97083e-16 1.04344e-79 8.98604e-17 0 1.80961e-15 2.99126e-16
7.34 4.44647e-80 8.51345e-17 0 1.7835e-15 2.95369e-16 4.45088e-80 8.52189e-17 0 1.8066e-15 2.97047e-16
7.36 1.89265e-80 8.07412e-17 0 1.7778e-15 2.94488e-16 1.89417e-80 8.08062e-17 0 1.79727e-15 2.9627e-16
7.38 8.036e-81 7.65503e-17 0 1.78113e-15 2.93272e-16 8.04242e-81 7.66114e-17 0 1.79465e-15 2.94833e-16
7.4 0 7.25497e-17 0 1.76907e-15 2.90805e-16 0 7.26245e-17 0 1.79599e-15 2.9411e-16
7.42 0 6.87616e-17 0 1.77297e-15 2.91086e-16 0 6.88356e-17 0 1.7912e-15 2.92058e-16
7.44 0 6.51697e-17 0 1.77605e-15 2.8924e-16 0 6.52355e-17 0 1.77778e-15 2.90859e-16
7.46 0 6.17711e-17 0 1.75054e-15 2.8809e-16 0 6.18152e-17 0 1.77295e-15 2.89243e-16
7.48 0 5.85295e-17 0 1.74314e-15 2.86165e-16 0 5.85662e-17 0 1.7667e-15 2.87824e-16
7.5 0 5.54612e-17 0 1.74002e-15 2.86276e-16 0 5.54804e-17 0 1.76263e-15 2.87425e-16
7.52 0 5.25323e-17 0 1.73973e-15 2.84625e-16 0 5.25499e-17 0 1.75938e-15 2.86444e-16
7.54 0 4.97509e-17 0 1.75063e-15 2.8296e-16 0 4.97675e-17 0 1.75458e-15 2.84241e-16
7.56 0 4.7118e-17 0 1.74507e-15 2.82357e-16 0 4.71259e-17 0 1.74674e-15 2.83741e-16
7.58 0 4.46178e-17 0 1.72531e-15 2.80921e-16 0 4.46184e-17 0 1.73586e-15 2.82374e-16
7.6 0 4.22381e-17 0 1.7173e-15 2.8063e-16 0 4.22385e-17 0 1.73659e-15 2.81462e-16
7.62 0 3.99811e-17 0 1.70628e-15 2.78008e-16 0 3.99801e-17 0 1.72334e-15 2.80308e-16
7.64 0 3.78013e-17 0 1.68019e-15 2.76217e-16 0 3.78373e-17 0 1.71798e-15 2.79009e-16
7.66 0 3.57754e-17 0 1.70542e-15 2.76149e-16 0 3.58044e-17 0 1.71373e-15 2.78027e-16
7.68 0 3.38467e-17 0 1.7019e-15 2.74998e-16 0 3.38761e-17 0 1.70541e-15 2.7631e-16
7.7 0 3.20343e-17 0 1.71339e-15 2.73552e-16 0 3.20472e-17 0 1.7055e-15 2.75614e-16
7.72 0 3.03017e-17 0 1.68006e-15 2.72611e-16 0 3.0313e-17 0 1.69967e-15 2.74014e-16
7.74 0 2.86589e-17 0 1.6501e-15 2.76802e-16 0 2.86686e-17 0 1.69552e-15 2.73509e-16
7.76 0 2.71006e-17 0 1.67393e-15 2.70679e-16 0 2.71097e-17 0 1.69153e-15 2.71828e-16
7.78 0 2.56228e-17 0 1.66217e-15 2.70066e-16 0 2.56321e-17 0 1.6776e-15 2.71261e-16
7.8 0 2.42129e-17 0 1.66063e-15 2.68463e-16 0 2.42317e-17 0 1.68466e-15 2.69281e-16
7.82 0 2.28802e-17 0 1.64075e-15 2.66333e-16 0 2.29047e-17 0 1.67303e-15 2.68517e-16
7.84 0 2.1631e-17 0 1.6476e-15 2.65537e-16 0 2.16474e-17 0 1.66856e-15 2.67639e-16
7.86 0 2.04536e-17 0 1.64142e-15 2.64509e-16 0 2.04562e-17 0 1.65561e-15 2.66716e-16
7.88 0 1.92923e-17 0 1.63995e-15 2.63974e-16 0 1.9328e-17 0 1.65714e-15 2.6524e-16
7.9 0 1.82174e-17 0 1.64116e-15 2.63067e-16 0 1.82595e-17 0 1.65883e-15 2.63594e-16
7.92 0 1.72086e-17 0 1.63145e-15 2.62332e-16 0 1.72477e-17 0 1.64497e-15 2.63264e-16
7.94 0 1.62554e-17 0 1.61365e-15 2.6051e-16 0 1.62897e-17 0 1.64201e-15 2.62668e-16
7.96 0 1.53474e-17 0 1.60167e-15 2.59716e-16 0 1.53828e-17 0 1.63952e-15 2.61054e-16
7.98 0 1.44918e-17 0 1.61915e-15 2.58887e-16 0 1.45245e-17 0 1.63085e-15 2.60169e-16
8 0 1.36785e-17 0 1.61065e-15 2.57133e-16 0 1.37121e-17 0 1.61475e-15 2.59066e-16
8.02 0 1.29118e-17 0 1.60792e-15 2.56646e-16 0 1.29434e-17 0 1.61962e-15 2.57914e-16
8.04 0 1.21919e-17 0 1.59484e-15 2.55679e-16 0 1.22161e-17 0 1.61591e-15 2.56945e-16
8.06 0 1.15054e-17 0 1.60084e-15 2.53685e-16 0 1.15281e-17 0 1.60494e-15 2.55477e-16
8.08 0 1.08584e-17 0 1.62918e-15 2.53175e-16 0 1.08773e-17 0 1.60373e-15 2.54123e-16
8.1 0 1.02436e-17 0 1.58368e-15 2.52375e-16 0 1.02619e-17 0 1.60352e-15 2.53674e-16
8.12 0 9.65758e-18 0 1.57219e-15 2.52303e-16 0 9.67998e-18 0 1.5979e-15 2.52961e-16
8.14 0 9.10955e-18 0 1.57659e-15 2.50175e-16 0 9.12979e-18 0 1.5953e-15 2.5176e-16
8.16 0 8.59248e-18 0 1.57228e-15 2.48573e-16 0 8.60969e-18 0 1.58362e-15 2.51345e-16
8.18 0 8.10362e-18 0 1.56878e-15 2.47985e-16 0 8.11811e-18 0 1.58838e-15 2.49541e-16
8.2 0 7.65075e-18 0 1.55962e-15 2.46742e-16 0 7.65354e-18 0 1.57592e-15 2.49059e-16
8.22 0 7.21059e-18 0 1.56246e-15 2.46187e-16 0 7.21456e-18 0 1.57374e-15 2.47505e-16
8.24 0 6.79503e-18 0 1.55183e-15 2.45145e-16 0 6.79983e-18 0 1.56991e-15 2.47126e-16
8.26 0 6.40303e-18 0 1.55167e-15 2.4399e-16 0 6.40805e-18 0 1.55789e-15 2.45923e-16
8.28 0 6.03565e-18 0 1.54899e-15 2.43415e-16 0 6.03802e-18 0 1.55942e-15 2.45143e-16
8.3 0 5.68843e-18 0 1.53529e-15 2.42806e-16 0 5.68858e-18 0 1.54977e-15 2.43578e-16
8.32 0 5.35845e-18 0 1.53528e-15 2.41473e-16 0 5.35862e-18 0 1.5457e-15 2.43142e-16
8.34 0 5.04576e-18 0 1.53161e-15 2.40224e-16 0 5.04711e-18 0 1.54291e-15 2.41855e-16
8.36 0 4.75178e-18 0 1.52003e-15 2.39621e-16 0 4.75305e-18 0 1.52982e-15 2.4118e-16
8.38 0 4.47498e-18 0 1.50205e-15 2.38561e-16 0 4.47551e-18 0 1.53622e-15 2.40472e-16
8.4 0 4.21342e-18 0 1.51152e-15 2.3787e-16 0 4.2136e-18 0 1.53283e-15 2.39555e-16
8.42 0 3.96679e-18 0 1.50708e-15 2.37357e-16 0 3.96647e-18 0 1.52248e-15 2.38685e-16
8.44 0 3.73359e-18 0 1.51171e-15 2.35797e-16 0 3.73332e-18 0 1.52064e-15 2.37963e-16
8.46 0 3.51376e-18 0 1.51773e-15 2.35016e-16 0 3.51339e-18 0 1.51086e-15 2.36424e-16
8.48 0 3.30385e-18 0 1.48908e-15 2.34602e-16 0 3.30596e-18 0 1.52301e-15 2.3608e-16
8.5 0 3.10869e-18 0 1.49517e-15 2.33684e-16 0 3.11036e-18 0 1.50504e-15 2.35077e-16
8.52 0 2.92392e-18 0 1.47365e-15 2.32236e-16 0 2.92592e-18 0 1.50608e-15 2.33639e-16
8.54 0 2.74873e-18 0 1.49084e-15 2.31715e-16 0 2.75204e-18 0 1.49337e-15 2.3305e-16
8.56 0 2.58512e-18 0 1.48195e-15 2.31361e-16 0 2.58814e-18 0 1.49505e-15 2.32153e-16
8.58 0 2.43244e-18 0 1.48006e-15 2.29373e-16 0 2.43366e-18 0 1.48973e-15 2.31551e-16
8.6 0 2.28677e-18 0 1.43646e-15 2.28758e-16 0 2.28809e-18 0 1.48916e-15 2.30589e-16
8.62 0 2.1506e-18 0 1.4652e-15 2.28651e-16 0 2.15093e-18 0 1.48271e-15 2.29081e-16
8.64 0 2.01653e-18 0 1.45715e-15 2.27143e-16 0 2.02172e-18 0 1.47809e-15 2.28374e-16
8.66 0 1.89462e-18 0 1.46154e-15 2.25327e-16 0 1.9e-18 0 1.47597e-15 2.27758e-16
8.68 0 1.78124e-18 0 1.45907e-15 2.23882e-16 0 1.78537e-18 0 1.47618e-15 2.26693e-16
8.7 0 1.6729e-18 0 1.4474e-15 2.23983e-16 0 1.67742e-18 0 1.4683e-15 2.26276e-16
8.72 0 1.57154e-18 0 1.4537e-15 2.23696e-16 0 1.57578e-18 0 1.45938e-15 2.24838e-16
8.74 0 1.47649e-18 0 1.43978e-15 2.23667e-16 0 1.4801e-18 0 1.4584e-15 2.24353e-16
8.76 0 1.38701e-18 0 1.44201e-15 2.22293e-16 0 1.39004e-18 0 1.44971e-15 2.23226e-16
8.78 0 1.30165e-18 0 1.43557e-15 2.20139e-16 0 1.30527e-18 0 1.44176e-15 2.22901e-16
8.8 0 1.22197e-18 0 1.42996e-15 2.20747e-16 0 1.22551e-18 0 1.44574e-15 2.21563e-16
8.82 0 1.14783e-18 0 1.43309e-15 2.19361e-16 0 1.15046e-18 0 1.44171e-15 2.21228e-16
8.84 0 1.0783e-18 0 1.42459e-15 2.18946e-16 0 1.07986e-18 0 1.44315e-15 2.20199e-16
8.86 0 1.01183e-18 0 1.43377e-15 2.17959e-16 0 1.01345e-18 0 1.43039e-15 2.19544e-16
8.88 0 9.48914e-19 0 1.41572e-15 2.16238e-16 0 9.50998e-19 0 1.42298e-15 2.1882e-16
8.9 0 8.90456e-19 0 1.40429e-15 2.16274e-16 0 8.92269e-19 0 1.42317e-15 2.17626e-16
8.92 0 8.35813e-19 0 1.40898e-15 2.15395e-16 0 8.37052e-19 0 1.42e-15 2.16811e-16
8.94 0 7.83987e-19 0 1.40315e-15 2.14133e-16 0 7.85143e-19 0 1.40898e-15 2.15904e-16
8.96 0 7.36076e-19 0 1.38416e-15 2.14383e-16 0 7.36352e-19 0 1.41524e-15 2.15443e-16
8.98 0 6.89543e-19 0 1.38999e-15 2.12394e-16 0 6.90498e-19 0 1.40295e-15 2.14507e-16
9 0 6.46653e-19 0 1.39195e-15 2.1257e-16 0 6.4741e-19 0 1.4068e-15 2.13532e-16
9.02 0 6.0645e-19 0 1.38119e-15 2.11315e-16 0 6.06927e-19 0 1.40463e-15 2.12918e-16
9.04 0 5.68481e-19 0 1.37554e-15 2.11064e-16 0 5.68898e-19 0 1.39843e-15 2.12583e-16
9.06 0 5.32865e-19 0 1.39657e-15 2.10078e-16 0 5.33177e-19 0 1.39716e-15 2.11106e-16
9.08 0 4.99438e-19 0 1.37737e-15 2.0878e-16 0 4.99631e-19 0 1.38984e-15 2.10931e-16
9.1 0 4.6741e-19 0 1.34846e-15 2.08618e-16 0 4.68131e-19 0 1.38191e-15 2.10208e-16
9.12 0 4.37883e-19 0 1.37081e-15 2.08513e-16 0 4.38556e-19 0 1.37984e-15 2.09441e-16
9.14 0 4.10224e-19 0 1.36548e-15 2.06789e-16 0 4.10793e-19 0 1.37492e-15 2.08563e-16
9.16 0 3.84219e-19 0 1.34489e-15 2.06531e-16 0 3.84735e-19 0 1.3735e-15 2.07673e-16
9.18 0 3.59797e-19 0 1.34782e-15 2.05512e-16 0 3.6028e-19 0 1.36504e-15 2.06901e-16
9.2 0 3.36892e-19 0 1.34459e-15 2.05533e-16 0 3.37332e-19 0 1.35808e-15 2.06404e-16
9.22 0 3.15417e-19 0 1.33867e-15 2.03636e-16 0 3.15803e-19 0 1.36356e-15 2.06352e-16
9.24 0 2.95244e-19 0 1.34164e-15 2.03243e-16 0 2.95607e-19 0 1.35091e-15 2.04641e-16
9.26 0 2.76249e-19 0 1.33771e-15 2.02627e-16 0 2.76665e-19 0 1.34897e-15 2.03964e-16
9.28 0 2.58461e-19 0 1.32725e-15 2.02243e-16 0 2.58901e-19 0 1.3463e-15 2.0328e-16
9.3 0 2.41765e-19 0 1.32881e-15 2.01505e-16 0 2.42243e-19 0 1.34825e-15 2.02917e-16
9.32 0 2.26257e-19 0 1.32021e-15 2.0067e-16 0 2.26627e-19 0 1.3433e-15 2.01968e-16
9.34 0 2.11514e-19 0 1.32272e-15 1.99414e-16 0 2.11987e-19 0 1.33606e-15 2.01308e-16
9.36 0 1.9801e-19 0 1.3146e-15 1.9944e-16 0 1.98267e-19 0 1.34013e-15 2.00561e-16
9.38 0 1.85164e-19 0 1.31318e-15 1.987e-16 0 1.85408e-19 0 1.33378e-15 1.99928e-16
9.4 0 1.7331e-19 0 1.30118e-15 1.98003e-16 0 1.7336e-19 0 1.33347e-15 1.99544e-16
9.42 0 1.62022e-19 0 1.3452e-15 1.97908e-16 0 1.62072e-19 0 1.32757e-15 1.98704e-16
9.44 0 1.51409e-19 0 1.31093e-15 1.95742e-16 0 1.51498e-19 0 1.32474e-15 1.97942e-16
9.46 0 1.41469e-19 0 1.29798e-15 1.95688e-16 0 1.41595e-19 0 1.31899e-15 1.97124e-16
9.48 0 1.32104e-19 0 1.29448e-15 1.95037e-16 0 1.3232e-19 0 1.31485e-15 1.96479e-16
9.5 0 1.23698e-19 0 1.29593e-15 1.94193e-16 0 1.23636e-19 0 1.31323e-15 1.95471e-16
9.52 0 1.15433e-19 0 1.27886e-15 1.94084e-16 0 1.15507e-19 0 1.30117e-15 1.95399e-16
9.54 0 1.07873e-19 0 1.28932e-15 1.91783e-16 0 1.07896e-19 0 1.30014e-15 1.94511e-16
9.56 0 1.00772e-19 0 1.2803e-15 1.92215e-16 0 1.00774e-19 0 1.29898e-15 1.93286e-16
9.58 0 9.40882e-20 0 1.27891e-15 1.93148e-16 0 9.4108e-20 0 1.29513e-15 1.93012e-16
9.6 0 8.77977e-20 0 1.27446e-15 1.90778e-16 0 8.78712e-20 0 1.29729e-15 1.92594e-16
9.62 0 8.19674e-20 0 1.27541e-15 1.89524e-16 0 8.20365e-20 0 1.28814e-15 1.91781e-16
9.64 0 7.65244e-20 0 1.27521e-15 1.9039e-16 0 7.65785e-20 0 1.27943e-15 1.90936e-16
9.66 0 7.14028e-20 0 1.27979e-15 1.8944e-16 0 7.14739e-20 0 1.28445e-15 1.9065e-16
9.68 0 6.66388e-20 0 1.26558e-15 1.88272e-16 0 6.67003e-20 0 1.27521e-15 1.89725e-16
9.7 0 6.21851e-20 0 1.25464e-15 1.88084e-16 0 6.22369e-20 0 1.26888e-15 1.88985e-16
9.72 0 5.80117e-20 0 1.25904e-15 1.86152e-16 0 5.80642e-20 0 1.26922e-15 1.88561e-16
9.74 0 5.41038e-20 0 1.25017e-15 1.8696e-16 0 5.41638e-20 0 1.26923e-15 1.87875e-16
9.76 0 5.04623e-20 0 1.248e-15 1.85861e-16 0 5.05184e-20 0 1.26174e-15 1.87398e-16
9.78 0 4.70639e-20 0 1.23991e-15 1.85505e-16 0 4.71118e-20 0 1.25874e-15 1.86956e-16
9.8 0 4.38842e-20 0 1.24443e-15 1.84273e-16 0 4.39289e-20 0 1.25075e-15 1.86155e-16
9.82 0 4.09136e-20 0 1.23798e-15 1.83426e-16 0 4.09553e-20 0 1.25353e-15 1.85049e-16
9.84 0 3.81437e-20 0 1.22238e-15 1.84137e-16 0 3.81778e-20 0 1.24954e-15 1.84649e-16
9.86 0 3.55711e-20 0 1.2329e-15 1.83666e-16 0 3.55837e-20 0 1.2412e-15 1.84409e-16
9.88 0 3.31348e-20 0 1.22618e-15 1.81905e-16 0 3.31613e-20 0 1.24806e-15 1.8334e-16
9.9 0 3.08673e-20 0 1.23416e-15 1.81946e-16 0 3.08996e-20 0 1.24054e-15 1.82634e-16
9.92 0 2.87581e-20 0 1.22322e-15 1.80634e-16 0 2.87881e-20 0 1.23907e-15 1.81938e-16
9.94 0 2.68254e-20 0 1.19728e-15 1.79278e-16 0 2.68172e-20 0 1.23337e-15 1.81514e-16
9.96 0 2.49855e-20 0 1.21494e-15 1.79237e-16 0 2.49778e-20 0 1.22554e-15 1.81255e-16
9.98 0 2.32471e-20 0 1.20105e-15 1.78813e-16 0 2.32613e-20 0 1.22977e-15 1.80362e-16
10 0 2.16391e-20 0 1.20437e-15 1.7851e-16 0 2.16598e-20 0 1.2278e-15 1.80232e-16


==> anc/Top/generatePlots.txt <==
reset
reset session

load "plotDefault.txt"
load "plotDefaultLog.txt"
load "plotIncohAsymptotics.txt"
load "plotParameters.txt"
load "plotParametersLog.txt"

reset 
reset session

==> anc/Top/plotDefault.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'TopDefault.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"

set xtics 0,1,5
set yrange [10**(0):10**(5)]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

set key top right vertical maxrows 3 width -4

f(x)= (x>2 && x<4) ? 3*10**(-12)*exp(-x*0.7)*(173/1.275)**7 : 1/0
g(x)= (x>0 && x<1.5) ? 0.5*1.17638*10**(-11)*exp(-x*(0.7+3.3*(2.0/3.0)))*(173/1.275)**7 : 1/0

plot "DefaultResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "black" lw 10 title "Coh.", \
"DefaultResults.txt" using ($1**2):(($5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "red" lw 10 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4)*(173/1.275)**7) with lines dt 2 lt rgb "red" lw 10 title "Hot spot fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines lt rgb "red" lw 10 title "Incoh.", \
g(x) lt rgb "gray" lw 10 title "∝exp(-|t|R_{coh}^{2})", \
f(x) lt rgb "forest-green" lw 10 title "∝exp(-|t|r_{H}^{2})"

unset logscale y

set key top right vertical maxrows 2 width 0

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0
set yrange [-6:6]
set ytics -4,2,4 format "%G"

set notitle

set xtics format "%g" font "Times-Roman, 50"

set label "m_{Q}=m_{t}" at graph 0.7, graph 0.1

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 10 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 10 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 10 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 10 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Top/plotDefaultLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'TopDefaultLog.pdf'

set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 12
set rmargin 12

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"

set yrange [10**(-1):10**(4)]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

#set key top right vertical maxrows 3 width -10

plot "DefaultResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "black" lw 8 title "Coh.", \
"DefaultResults.txt" using ($1**2):(($5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "red" lw 8 title "Color fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4)*(173/1.275)**7) with lines dt 2 lt rgb "red" lw 8 title "Hot spot fluct.", \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines lt rgb "red" lw 8 title "Incoh.", \
-600*(1.275/173)*(1+log(0.22**2/x))/x lt rgb "forest-green" lw 10 title "∝-(1+log(m^2/|t|))/|t|"

unset logscale y

set key top right vertical maxrows 2 width 0

set tmargin 0
set bmargin 5
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"  offset char 0, char 0
set ylabel "d{/Symbol s}/dt /Sum" font "Times-Roman, 50"  offset char 0, char 0
set yrange [-0.2:1.5]
set ytics -0,0.5,1 format "%G"

set notitle

set xtics format "%g" font "Times-Roman, 50"

set label "m_{Q}=m_{t}" at graph 0.1, graph 0.9

plot "DefaultResults.txt" using ($1**2):($3/($3+$4+$5+$6)) with lines dt 2 lt rgb "red" lw 8 title "1HS DC", \
"DefaultResults.txt" using ($1**2):($4/($3+$4+$5+$6)) with lines dt 4 lt rgb "red" lw 8 title "2HS DC", \
"DefaultResults.txt" using ($1**2):($5/($3+$4+$5+$6)) with lines dt 2 lt rgb "blue" lw 8 title "1HS Conn", \
"DefaultResults.txt" using ($1**2):($6/($3+$4+$5+$6)) with lines dt 4 lt rgb "blue" lw 8 title "2HS Conn", \
0*x lt 1 lw 3 notitle

unset multiplot

unset output
unset terminal

reset
reset session

==> anc/Top/plotIncohAsymptotics.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'TopIncohAsymptotics.pdf'

CoeffCoh=608.0
rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
CoeffFullRIncoh=8

set key font "Times-Roman, 45"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xrange [1:100]
set yrange [10**(-1):10**(3)]

set ytics format "10^{%L}" font "Times-Roman, 50"

set style fill transparent solid 0.2 noborder

set logscale y
set logscale x

set key top right

set label "m_{Q}=m_{t}" at graph 0.1, graph 0.1

rh=sqrt(0.7)
R=sqrt(3.3)
Nq=3.0
QSq=0.1
mq=173
mg=0.22
Nc=3.0
Qsp=4102.5

eps=sqrt((QSq/4.0)+mq**2)
CT=-0.211*(2.0/3.0)*0.3028*sqrt(2*mq*Nc)/(4*pi)
CL=-0.211*(((2.0/3.0)*0.3028*sqrt(QSq))/(8*pi))*sqrt((2*Nc)/(mq))

Coh(x)=exp(-(rh*rh+((Nq-1)/Nq)*R*R)*x)*(1/(16*pi))*(CT**2+CL**2)*(Qsp**2)*(((Nc*Nc-1)*(Nc*Nc-1)*Nq*Nq)/(2*pi*Nc*2*pi*Nc))*(-pi*(1+2.0*log(mg/eps))/(eps**4))**2
OneHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(-pi**2)*(1+log((mg**2)/x))/(rh*rh*x)
TwoHS(x)=(1/(16*pi))*(1/(eps)**8)*(CT**2+CL**2)*(Qsp**2)*((Nc*Nc-1.0)/(2*(pi**2)*Nc*Nc))*Nq*(Nq-1.0)*(-pi**2)*(1+log((mg**2)/x))/((R*R+rh*rh)*x)

plot "DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines lt rgb "black" lw 12 title "Incoh., full r", \
"DefaultResults.txt" using ($1**2):(($8+$9+$10+$11)*(173/1.275)**7) with lines dt 2 lt rgb "grey" lw 12 title "Incoh., small r", \
OneHS(x)*(mq/1.275)**7 lt rgb "black" dt 4 lw 12 title "∝-(1+log(m^2/|t|))/|t|"

unset output
unset terminal

reset
reset session

==> anc/Top/plotParameters.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'TopParameters.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5}*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set xtics 0,5,25
set yrange [10**(0):2*10**(4)]
set xrange [0:5]

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50" 0,1,5
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y

set label "m_{Q}=m_{t}" at graph 0.1, graph 0.1

plot "DefaultResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" dt 2 lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" dt 4 lw 12 notitle, \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines lt rgb "black" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 2 lt rgb "blue" lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "blue" lw 12 notitle, \
"SmallerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 2 lt rgb "red" lw 12 notitle, \
"LargerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "red" lw 12 notitle, \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 notitle, \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 notitle

unset logscale y

unset output
unset terminal

reset
reset session

==> anc/Top/plotParametersLog.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'TopParametersLog.pdf'

set key font "Times-Roman, 50"

set ylabel "(d{/Symbol s}/dt)*({/Symbol G}_{J/{/Symbol Y}}/{/Symbol G}_{V})*(m_{t}/m_{c})^{5}*(3/N_{q})^{2} [nb/GeV^{2}]" font "Times-Roman, 50"
set xlabel "|t| [GeV^{2}]" font "Times-Roman, 50"

set yrange [10**(-1):2*10**(3)]
set xrange [1:100]

set style fill transparent solid 0.2 noborder

set xtics font "Times-Roman, 50"
set ytics format "10^{%L}" font "Times-Roman, 50"

set logscale y
set logscale x

set label "m_{Q}=m_{t}" at graph 0.1, graph 0.1

plot "DefaultResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" dt 2 lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):($2*(173/1.275)**7) with lines lt rgb "grey50" dt 4 lw 12 notitle, \
"DefaultResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines lt rgb "black" lw 12 notitle, \
"SmallerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 2 lt rgb "blue" lw 12 notitle, \
"LargerMassResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "blue" lw 12 notitle, \
"SmallerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 2 lt rgb "red" lw 12 notitle, \
"LargerRhResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7) with lines dt 4 lt rgb "red" lw 12 notitle, \
"SmallerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7*(3.0/2.0)**2) with lines dt 2 lt rgb "dark-violet" lw 12 notitle, \
"LargerNqResults.txt" using ($1**2):(($3+$4+$5+$6)*(173/1.275)**7*(3.0/4.0)**2) with lines dt 4 lt rgb "dark-violet" lw 12 notitle

unset logscale y

unset output
unset terminal

reset
reset session
